Analytic and optimized approximations to the median of the gamma distribution

The median $\nu_\Gamma(\alpha)$ of the gamma distribution has no closed form, but its behavior at both ends is known: it is asymptotic to $2^{-1/\alpha}e^{-\gamma}$ (with $\gamma$ being the Euler-Mascheroni constant) as the shape parameter $\alpha \to 0$, and approaches $\alpha - 1/3$ as $\alpha \to \infty$. We write approximations as interpolations $(1 - g)\nu_0 + g\nu_\infty$ between two elementary-function bounds or approximations, each exact in one limit, with an interpolator $g(\alpha)$ going from 0 to 1, and compare three such forms: a first one between previously proven bounds, a second ending in an approximation from the beta median that is exact at $\alpha = 1$ but does not quite approach $\alpha - 1/3$ as $\alpha \to \infty$, and a third one, between bounds proved here, that corrects the large-$\alpha$ end of the second. For each form, the ideal interpolator's slope at 0, approach to 1, and value at $\alpha = 1$ are derived in closed form. Rational interpolators with every coefficient set in closed form from these properties, with no numerical fitting, reach a worst relative error of 0.0011 over all $\alpha > 0$, with absolute error below 0.0002. Fitting some of these or other coefficients numerically to minimize the worst absolute-or-relative error then trades accuracy against complexity: the Pareto frontier reaches 0.000087 with two fitted constants and 0.000041 with five, and from two on uses degree-4 rationals of the second form with no $\alpha^2$ term in the numerator. The proofs that the end functions of the first and third forms are bounds are machine-checked in Lean 4.

==> anc/README.txt <==
Ancillary files for R. F. Lyon, "Analytic and optimized approximations to the median of the
gamma distribution".

Browsers display the .lean, .toml, .json, and .ipynb files here as one run-together paragraph, because
arXiv serves them as HTML.  The files themselves are intact:  save them (or use "Download source" on the
abstract page) rather than viewing them in the browser.

python/  gamma_median_notebook.ipynb reproduces every fit, table, figure, and number quoted in the
         paper, and runs the interval-arithmetic checks behind Appendices A and B.  It needs NumPy,
         SciPy, Matplotlib, and mpmath.  The modules are embedded in it as %%writefile cells, so the
         notebook is self-contained; build_notebook.py rebuilds it from the modules.  It writes its own
         figures into figures/, and the paper's figures and table bodies into ../draft/figures and
         ../draft/tables (here, anc/draft/), creating those folders if needed.  The full search takes
         about eight hours on two cores; with the RERUN flags False (the default), the notebook loads the
         saved fits instead.

         gamma_median_core.py      the three forms, rational interpolator structures, losses,
                                   minimax fitting, and Pareto bookkeeping
         gamma_median_figures.py   figures, tables, and the printed numbers
         gamma_median_twopiece.py  rationals with scales set from the ideal interpolator g*, and the
                                   two-piece formula Form D, which the paper leaves out
         gamma_median_signed.py, gamma_median_signed_set.py
                                   interpolators with signed middle coefficients (Section 4)
         gamma_median_abounds.py, gamma_median_cbounds.py
                                   50-digit interval-arithmetic checks for Appendices A and B
         run_fits.py               the fits alone:  python3 run_fits.py -> fits.json;
                                   python3 run_fits.py sum rel abs -> the fits for Section 7.1
         run_one.py, merge_one.py
                                   the fits with exactness at alpha = 1 set, merged into twopiece.json
         run_gaps.py, merge_gaps.py
                                   the fits of the structures with numerators that leave out some lower
                                   powers (resumable, on all cores), merged into fits*.json and
                                   twopiece.json
         run_notebook.py           runs the notebook without Jupyter (--skip-rerun loads the saved
                                   fits)
         fits.json                 all fits with every scale fitted, for the paper's loss
                                   max(|absolute error|, |relative error|)
         fits_sum.json, fits_rel.json, fits_abs.json
                                   the same search for the other error measures of Section 7.1
         twopiece.json             the fits with scales set from g*, and the Form D fits
         fits_signed*.json         the signed-coefficient fits

lean/    The Lean 4 + Mathlib formalization of Theorems 1 and 2, that the end functions of Forms A and
         C are bounds on the median.  See lean/README.md for the statements, the named hypotheses
         (published facts not yet in Mathlib), and what is proved without them.  Build from inside
         lean/ with:  lake exe cache get  &&  lake build GammaMedian  (toolchain pinned in
         lean/lean-toolchain).  MedianBounds/ is a copy of the Lean library in the ancillary files of
         R. F. Lyon, arXiv:2610.39202, on which this one builds.


==> anc/lean/GammaMedian.lean <==
import GammaMedian.FormA
import GammaMedian.FormC
import GammaMedian.CdfBounds
import GammaMedian.LogGamma
import GammaMedian.Constants
import GammaMedian.SmallAlpha
import GammaMedian.Tangents
import GammaMedian.Akalin
import GammaMedian.FormCLower
import GammaMedian.FormCUpper


==> anc/lean/GammaMedian/Akalin.lean <==
import GammaMedian.Tangents
import GammaMedian.FormC

/-!
# Fred Akalin's lemma, and Theorem 1's upper bound for `α < 1` (U3 and U5)

**Lemma** (`akalin`):  with `b = e^(−γ)`, `Γ(α + 2) < (α + b)^α (1 + α − α² log 2)` for `0 < α ≤ 1`.

The paper proves `F(α) = α log(α + b) + log(1 + α − α² log 2) − log Γ(α + 2) > 0` from `F''' < 0`, with
`(log Γ)''' = ψ''`.  Here `log Γ` is first replaced by a quartic (`logGamma_two_add_le`, from Euler's limit formula and
`log(1 + u) ≥ u − u²/2 + u³/3 − u⁴/4`):
`log Γ(2 + α) ≤ P₄(α) = (1 − γ) α + (ζ(2) − 1) α²/2 − (ζ(3) − 1) α³/3 + (ζ(4) − 1) α⁴/4`,
and the paper's argument runs on the elementary `H = α log(α + b) + log(1 + α − α² log 2) − P₄ ≤ F`:  `H(0) = H'(0) = 0`,
`H''' < 0` on `[0, 1]` (six subintervals, monotone pieces), so `h = α H' − 2H` has `h(0) = h'(0) = 0`, `h'' = α H''' < 0`,
hence `h < 0`, `(H/α²)' = h/α³ < 0`, and `H(α) ≥ α² H(1) > 0`.  As in the paper,
`1 + α − α² log 2 = log 2 (α + r)(s − α)`.
-/

namespace GammaMedian
open MedianBounds Real Set Filter Topology Finset

/-! ### More constants -/

/-- `H_n − log n − 1/(2n)` (at `n + 1`), which increases to `γ`. -/
noncomputable def tLow (n : ℕ) : ℝ :=
  ∑ i ∈ range (n + 1), 1 / ((i : ℝ) + 1) - log ((n : ℝ) + 1) - 1 / (2 * ((n : ℝ) + 1))

lemma log_one_add_inv_le_trap {y : ℝ} (hy : 0 < y) : log (1 + y⁻¹) ≤ 1 / (2 * y) + 1 / (2 * (y + 1)) := by
  have h := log_one_add_inv_le hy
  have hy0 : y ≠ 0 := hy.ne'
  have hy1 : y + 1 ≠ 0 := by positivity
  have hy2 : 2 * y + 1 ≠ 0 := by positivity
  set s := 1 / (2 * y + 1) with hs
  have hs0 : 0 < s := by positivity
  have hs1 : s < 1 := by rw [hs, div_lt_one (by linarith)]; linarith
  have h1s : 0 < 1 - s ^ 2 := by nlinarith
  have hq : 1 - s ^ 2 = 4 * y * (y + 1) / (2 * y + 1) ^ 2 := by rw [hs]; field_simp; ring
  have e : 1 / (2 * y) + 1 / (2 * (y + 1)) = 2 * s / (1 - s ^ 2) := by
    rw [hq, hs]; field_simp; ring
  rw [e]
  have e2 : 2 * s + 2 / 3 * s ^ 3 + 2 / 5 * s ^ 5 / (1 - s ^ 2) =
      (2 * s * (1 - s ^ 2) + 2 / 3 * s ^ 3 * (1 - s ^ 2) + 2 / 5 * s ^ 5) / (1 - s ^ 2) := by
    field_simp
  rw [e2] at h
  have : (2 * s * (1 - s ^ 2) + 2 / 3 * s ^ 3 * (1 - s ^ 2) + 2 / 5 * s ^ 5) / (1 - s ^ 2) ≤
      2 * s / (1 - s ^ 2) := by
    apply div_le_div_of_nonneg_right _ h1s.le
    nlinarith [pow_pos hs0 3, pow_pos hs0 5]
  linarith

lemma tLow_mono : Monotone tLow := by
  apply monotone_nat_of_le_succ
  intro n
  have hy : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  have h := log_one_add_inv_le_trap hy
  have e := log_succ_sub_log hy
  simp only [tLow, Finset.sum_range_succ _ (n + 1)]
  push_cast
  have e3 : 1 / ((n : ℝ) + 1 + 1) = 2 * (1 / (2 * ((n : ℝ) + 1 + 1))) := by field_simp
  linarith

lemma tendsto_tLow : Tendsto tLow atTop (𝓝 eulerMascheroniConstant) := by
  have h := tendsto_harmonic_sub_log.comp (tendsto_add_atTop_nat 1)
  have h1 : Tendsto (fun n : ℕ => 1 / (2 * ((n : ℝ) + 1))) atTop (𝓝 0) := by
    have := (tendsto_one_div_add_atTop_nhds_zero_nat).const_mul (1 / 2 : ℝ)
    rw [mul_zero] at this
    refine this.congr (fun n => ?_)
    rw [one_div_mul_one_div]
  have := h.sub h1
  rw [sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [tLow, Function.comp_apply, harmonic_cast]
  push_cast; ring

/-- **`γ > 0.5768`**, from `H₁₆ − log 16 − 1/32`. -/
lemma euler_gt : 0.5768 < eulerMascheroniConstant := by
  have h := tLow_mono.ge_of_tendsto tendsto_tLow 15
  have hL := log_two_lt_d9
  have e : tLow 15 = (∑ i ∈ range 16, 1 / ((i : ℝ) + 1)) - 4 * log 2 - 1 / 32 := by
    rw [tLow, show ((15 : ℕ) : ℝ) + 1 = 2 ^ 4 by norm_num, log_pow]
    norm_num
  rw [e] at h
  norm_num [Finset.sum_range_succ] at h hL
  linarith

/-- `0.5612 < e^(−γ) < 0.5618`. -/
lemma b_bounds : 0.5612 < exp (-eulerMascheroniConstant) ∧ exp (-eulerMascheroniConstant) < 0.5618 := by
  have hg1 := euler_gt
  have hg2 := euler_lt
  constructor
  · have h := Real.exp_bound' (x := 0.57745) (by norm_num) (by norm_num) (n := 8) (by norm_num)
    norm_num [Finset.sum_range_succ, Nat.factorial] at h
    have h1 : exp (-(0.57745 : ℝ)) ≤ exp (-eulerMascheroniConstant) := exp_le_exp.mpr (by linarith)
    have h2 : exp (-(0.57745 : ℝ)) = 1 / exp 0.57745 := by rw [exp_neg, inv_eq_one_div]
    have hp : 0 < exp (0.57745 : ℝ) := exp_pos _
    have : 0.5612 < 1 / exp (0.57745 : ℝ) := by rw [lt_div_iff₀ hp]; nlinarith
    linarith
  · have h1 : exp (-eulerMascheroniConstant) ≤ exp (-(0.5768 : ℝ)) := exp_le_exp.mpr (by linarith)
    have hs := exp_neg_le_inv_sum (y := 0.5768) (by norm_num) 10 (by norm_num)
    norm_num [Finset.sum_range_succ, Nat.factorial] at hs
    linarith

/-- `ζ(4) = π⁴/90` partial sums. -/
lemma tendsto_sum_inv_four :
    Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 4) atTop (𝓝 (π ^ 4 / 90)) := by
  have h := hasSum_zeta_four.tendsto_sum_nat
  have h2 := h.comp (tendsto_add_atTop_nat 2)
  refine h2.congr (fun n => ?_)
  simp only [Function.comp_apply]
  rw [Finset.sum_range_succ' _ (n + 1)]
  simp

lemma zeta3_gt : 1.1975 < zeta3 := by
  have h := sum_le_hasSum (range 10) (fun k _ => by positivity) hasSum_zeta3'
  norm_num [Finset.sum_range_succ] at h; linarith

/-! ### `log Γ(2 + α) ≤ P₄(α)` -/

/-- `log(1 + u) ≥ u − u²/2 + u³/3 − u⁴/4` for `u ≥ 0`. -/
lemma log_one_add_ge_quartic {u : ℝ} (hu : 0 ≤ u) : u - u ^ 2 / 2 + u ^ 3 / 3 - u ^ 4 / 4 ≤ log (1 + u) := by
  let h : ℝ → ℝ := fun v => log (1 + v) - (v - v ^ 2 / 2 + v ^ 3 / 3 - v ^ 4 / 4)
  have hd : ∀ v, 0 ≤ v → HasDerivAt h (1 / (1 + v) - (1 - v + v ^ 2 - v ^ 3)) v := by
    intro v hv
    have e := ((hasDerivAt_id v).const_add 1).log (by simp; linarith)
    have p := ((((hasDerivAt_id v).sub ((hasDerivAt_pow 2 v).div_const 2)).add
      ((hasDerivAt_pow 3 v).div_const 3)).sub ((hasDerivAt_pow 4 v).div_const 4))
    convert e.sub p using 1
    · funext y; simp only [h, Pi.add_apply, Pi.sub_apply, id]
    · simp only [id]; norm_num
  have hmono : MonotoneOn h (Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact fun v hv => (hd v hv).continuousAt.continuousWithinAt
    · intro v hv; rw [interior_Ici] at hv
      exact (hd v (le_of_lt hv)).differentiableAt.differentiableWithinAt
    · intro v hv
      rw [interior_Ici] at hv
      have hv0 : 0 < v := hv
      rw [(hd v hv0.le).deriv]
      have : 1 / (1 + v) - (1 - v + v ^ 2 - v ^ 3) = v ^ 4 / (1 + v) := by field_simp; ring
      rw [this]; positivity
  have := hmono (Set.mem_Ici.mpr le_rfl) hu hu
  have h0 : h 0 = 0 := by simp [h]
  rw [h0] at this
  simp only [h] at this
  linarith

/-- The quartic `P₄`. -/
noncomputable def P4 (α : ℝ) : ℝ :=
  (1 - eulerMascheroniConstant) * α + (π ^ 2 / 6 - 1) / 2 * α ^ 2 - (zeta3 - 1) / 3 * α ^ 3 +
    (π ^ 4 / 90 - 1) / 4 * α ^ 4

/-- **`log Γ(2 + α) ≤ P₄(α)`** for `α ≥ 0`. -/
theorem logGamma_two_add_le {α : ℝ} (hα : 0 ≤ α) : log (Gamma (α + 2)) ≤ P4 α := by
  have hT := BohrMollerup.tendsto_log_gamma (x := 1 + α) (by linarith)
  set S1 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1)
  set S2 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 2
  set S3 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 3
  set S4 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 4
  set c : ℕ → ℝ := fun n => -log (1 + α) - α * (S1 n - log n - 1) - (log (n + 1) - log n) +
    α ^ 2 / 2 * (S2 n - 1) - α ^ 3 / 3 * (S3 n - 1) + α ^ 4 / 4 * (S4 n - 1)
  have shift : ∀ (k n : ℕ), ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ k - 1 =
      ∑ m ∈ range n, 1 / ((m : ℝ) + 2) ^ k := by
    intro k n
    rw [Finset.sum_range_succ']
    simp only [Nat.cast_zero, zero_add, one_pow, div_one, add_sub_cancel_right]
    exact Finset.sum_congr rfl (fun m _ => by push_cast; ring_nf)
  have shift1 : ∀ n : ℕ, ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) - 1 = ∑ m ∈ range n, 1 / ((m : ℝ) + 2) := by
    intro n
    have := shift 1 n
    simpa using this
  have hc : ∀ n : ℕ, BohrMollerup.logGammaSeq (1 + α) n ≤ c n := by
    intro n
    rw [logGammaSeq_one_add α hα n]
    have hlog : ∑ m ∈ range (n + 1), log (1 + α / ((m : ℝ) + 1)) =
        log (1 + α) + ∑ m ∈ range n, log (1 + α / ((m : ℝ) + 2)) := by
      rw [Finset.sum_range_succ', add_comm]
      simp only [Nat.cast_zero, zero_add, div_one]
      congr 1
      exact Finset.sum_congr rfl (fun m _ => by push_cast; ring_nf)
    have hterm : ∀ m ∈ range n, α * (1 / ((m : ℝ) + 2)) - α ^ 2 / 2 * (1 / ((m : ℝ) + 2) ^ 2) +
        α ^ 3 / 3 * (1 / ((m : ℝ) + 2) ^ 3) - α ^ 4 / 4 * (1 / ((m : ℝ) + 2) ^ 4) ≤
        log (1 + α / ((m : ℝ) + 2)) := by
      intro m _
      have hm : (0 : ℝ) < m + 2 := by positivity
      have := log_one_add_ge_quartic (u := α / (m + 2)) (by positivity)
      convert this using 1
      field_simp
    have hs := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
      ← Finset.mul_sum, ← Finset.mul_sum, ← Finset.mul_sum] at hs
    have e1 := shift1 n
    have e2 := shift 2 n
    have e3 := shift 3 n
    have e4 := shift 4 n
    have f1 := congrArg (fun x => α * x) e1
    have f2 := congrArg (fun x => α ^ 2 / 2 * x) e2
    have f3 := congrArg (fun x => α ^ 3 / 3 * x) e3
    have f4 := congrArg (fun x => α ^ 4 / 4 * x) e4
    simp only [c, S1, S2, S3, S4]
    rw [hlog]
    linarith
  have hlim : Tendsto c atTop (𝓝 (-log (1 + α) + P4 α)) := by
    have hL := (tendsto_log_comp_add_sub_log 1).comp tendsto_natCast_atTop_atTop
    have := (((((tendsto_harmonic_succ_sub_log.sub_const 1).const_mul α).neg.const_add (-log (1 + α))).sub hL).add
      ((tendsto_sum_inv_sq.sub_const 1).const_mul (α ^ 2 / 2))).sub
      ((tendsto_sum_inv_cube.sub_const 1).const_mul (α ^ 3 / 3)) |>.add
      ((tendsto_sum_inv_four.sub_const 1).const_mul (α ^ 4 / 4))
    convert this using 2
    · simp only [c, S1, S2, S3, S4, Function.comp_apply]; ring
    · unfold P4; ring
  have hle := le_of_tendsto_of_tendsto' hT hlim hc
  rw [show α + 2 = (1 + α) + 1 by ring, Gamma_add_one (by positivity), log_mul (by positivity)
    (Gamma_pos_of_pos (by positivity)).ne']
  linarith

/-! ### The factorization `1 + α − α² log 2 = log 2 (α + r)(s − α)` -/

noncomputable def sq4 : ℝ := √(1 + 4 * log 2)
noncomputable def rr : ℝ := 2 / (sq4 + 1)
noncomputable def ss : ℝ := 2 / (sq4 - 1)

lemma sq4_sq : sq4 ^ 2 = 1 + 4 * log 2 := by
  have := log_two_gt_d9; rw [sq4, Real.sq_sqrt (by norm_num at this; linarith)]

lemma sq4_bounds : 1.94231 < sq4 ∧ sq4 < 1.94232 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  constructor
  · rw [sq4, Real.lt_sqrt (by norm_num)]; nlinarith
  · rw [sq4, Real.sqrt_lt' (by norm_num)]; nlinarith

lemma rr_bounds : 0.6797 < rr ∧ rr < 0.6798 := by
  obtain ⟨h1, h2⟩ := sq4_bounds
  unfold rr
  constructor
  · rw [lt_div_iff₀ (by linarith)]; nlinarith
  · rw [div_lt_iff₀ (by linarith)]; nlinarith

lemma ss_bounds : 2.1224 < ss ∧ ss < 2.1225 := by
  obtain ⟨h1, h2⟩ := sq4_bounds
  unfold ss
  constructor
  · rw [lt_div_iff₀ (by linarith)]; nlinarith
  · rw [div_lt_iff₀ (by linarith)]; nlinarith

lemma log_two_mul_rr_ss : log 2 * (rr * ss) = 1 := by
  obtain ⟨h1, h2⟩ := sq4_bounds
  have e := sq4_sq
  unfold rr ss
  have ha : sq4 + 1 ≠ 0 := by linarith
  have hb : sq4 - 1 ≠ 0 := by linarith
  field_simp
  nlinarith

lemma log_two_mul_ss_sub_rr : log 2 * (ss - rr) = 1 := by
  obtain ⟨h1, h2⟩ := sq4_bounds
  have e := sq4_sq
  unfold rr ss
  have ha : sq4 + 1 ≠ 0 := by linarith
  have hb : sq4 - 1 ≠ 0 := by linarith
  field_simp
  nlinarith

lemma q_factor (α : ℝ) : 1 + α - α ^ 2 * log 2 = log 2 * ((α + rr) * (ss - α)) := by
  have h1 := log_two_mul_rr_ss
  have h2 := log_two_mul_ss_sub_rr
  linear_combination -h1 - α * h2

/-! ### `H` and its first three derivatives -/

/-- `b = e^(−γ)`. -/
noncomputable def bE : ℝ := exp (-eulerMascheroniConstant)

noncomputable def Hf (α : ℝ) : ℝ :=
  α * log (α + bE) + log (log 2) + log (α + rr) + log (ss - α) - P4 α

noncomputable def H1 (α : ℝ) : ℝ :=
  log (α + bE) + α / (α + bE) + (α + rr)⁻¹ - (ss - α)⁻¹ -
    ((1 - eulerMascheroniConstant) + (π ^ 2 / 6 - 1) * α - (zeta3 - 1) * α ^ 2 + (π ^ 4 / 90 - 1) * α ^ 3)

noncomputable def H2 (α : ℝ) : ℝ :=
  (α + bE)⁻¹ + bE / (α + bE) ^ 2 - ((α + rr) ^ 2)⁻¹ - ((ss - α) ^ 2)⁻¹ -
    ((π ^ 2 / 6 - 1) - 2 * (zeta3 - 1) * α + 3 * (π ^ 4 / 90 - 1) * α ^ 2)

noncomputable def H3 (α : ℝ) : ℝ :=
  -((α + bE) ^ 2)⁻¹ - 2 * bE / (α + bE) ^ 3 + 2 / (α + rr) ^ 3 - 2 / (ss - α) ^ 3 -
    (-2 * (zeta3 - 1) + 6 * (π ^ 4 / 90 - 1) * α)

lemma bE_pos : 0 < bE := exp_pos _

/-- Where everything is smooth. -/
lemma dom {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : 0 < α + bE ∧ 0 < α + rr ∧ 0 < ss - α := by
  have := b_bounds; have := rr_bounds; have := ss_bounds
  unfold bE at *
  refine ⟨by linarith, by linarith, by linarith⟩

lemma hasDerivAt_Hf {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : HasDerivAt Hf (H1 α) α := by
  obtain ⟨d1, d2, d3⟩ := dom h0 h1
  have e1 := (hasDerivAt_id' α).mul (((hasDerivAt_id' α).add_const bE).log d1.ne')
  have e2 := ((hasDerivAt_id' α).add_const rr).log d2.ne'
  have e3 := ((hasDerivAt_id' α).const_sub ss).log d3.ne'
  have e4 : HasDerivAt P4 ((1 - eulerMascheroniConstant) + (π ^ 2 / 6 - 1) * α - (zeta3 - 1) * α ^ 2 +
      (π ^ 4 / 90 - 1) * α ^ 3) α := by
    have := ((((hasDerivAt_id' α).const_mul (1 - eulerMascheroniConstant)).add
      ((hasDerivAt_pow 2 α).const_mul ((π ^ 2 / 6 - 1) / 2))).sub
      ((hasDerivAt_pow 3 α).const_mul ((zeta3 - 1) / 3))).add
      ((hasDerivAt_pow 4 α).const_mul ((π ^ 4 / 90 - 1) / 4))
    convert this using 1
    · funext y; simp [P4]
    · push_cast; ring
  have := (((e1.add_const (log (log 2))).add e2).add e3).sub e4
  convert this using 1
  · funext y; simp only [Hf, Pi.add_apply, Pi.sub_apply, Pi.mul_apply]
  · unfold H1; field_simp; ring

lemma hasDerivAt_H1 {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : HasDerivAt H1 (H2 α) α := by
  obtain ⟨d1, d2, d3⟩ := dom h0 h1
  have e1 := ((hasDerivAt_id' α).add_const bE).log d1.ne'
  have e2 := (hasDerivAt_id' α).div ((hasDerivAt_id' α).add_const bE) d1.ne'
  have e3 := ((hasDerivAt_id' α).add_const rr).inv d2.ne'
  have e4 := ((hasDerivAt_id' α).const_sub ss).inv d3.ne'
  have e5 : HasDerivAt (fun y => (1 - eulerMascheroniConstant) + (π ^ 2 / 6 - 1) * y - (zeta3 - 1) * y ^ 2 +
      (π ^ 4 / 90 - 1) * y ^ 3)
      ((π ^ 2 / 6 - 1) - 2 * (zeta3 - 1) * α + 3 * (π ^ 4 / 90 - 1) * α ^ 2) α := by
    have := ((((hasDerivAt_id' α).const_mul (π ^ 2 / 6 - 1)).const_add (1 - eulerMascheroniConstant)).sub
      ((hasDerivAt_pow 2 α).const_mul (zeta3 - 1))).add ((hasDerivAt_pow 3 α).const_mul (π ^ 4 / 90 - 1))
    convert this using 1
    push_cast; ring
  have := (((e1.add e2).add e3).sub e4).sub e5
  convert this using 1
  · funext y; simp only [H1, Pi.add_apply, Pi.sub_apply, Pi.div_apply, Pi.inv_apply]
  · unfold H2; field_simp; ring

lemma hasDerivAt_H2 {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : HasDerivAt H2 (H3 α) α := by
  obtain ⟨d1, d2, d3⟩ := dom h0 h1
  have e1 := ((hasDerivAt_id' α).add_const bE).inv d1.ne'
  have e2 := (hasDerivAt_const α bE).div (((hasDerivAt_id' α).add_const bE).pow 2) (pow_pos d1 2).ne'
  have e3 := (((hasDerivAt_id' α).add_const rr).pow 2).inv (pow_pos d2 2).ne'
  have e4 := (((hasDerivAt_id' α).const_sub ss).pow 2).inv (pow_pos d3 2).ne'
  have e5 : HasDerivAt (fun y => (π ^ 2 / 6 - 1) - 2 * (zeta3 - 1) * y + 3 * (π ^ 4 / 90 - 1) * y ^ 2)
      (-2 * (zeta3 - 1) + 6 * (π ^ 4 / 90 - 1) * α) α := by
    have := (((hasDerivAt_id' α).const_mul (2 * (zeta3 - 1))).const_sub (π ^ 2 / 6 - 1)).add
      ((hasDerivAt_pow 2 α).const_mul (3 * (π ^ 4 / 90 - 1)))
    convert this using 1
    push_cast; ring
  have := (((e1.add e2).sub e3).sub e4).sub e5
  convert this using 1
  · funext y; rfl
  · unfold H3; simp only [Pi.pow_apply]; field_simp; ring

/-! ### The third derivative is negative on `[0, 1]` -/

lemma pi4_gt : 1.08232 < π ^ 4 / 90 := by
  have h := pow_lt_pow_left₀ pi_gt_d6 (by norm_num) (show 4 ≠ 0 by norm_num)
  norm_num at h ⊢; linarith

lemma H3_le {s0 t0 α : ℝ} (h0 : 0 ≤ s0) (hs : s0 ≤ α) (ht : α ≤ t0) (h1 : t0 ≤ 1) :
    H3 α ≤ -1 / (t0 + 0.5618) ^ 2 - 2 * 0.5612 / (t0 + 0.5618) ^ 3 + 2 / (s0 + 0.6797) ^ 3 -
      2 / (2.1225 - s0) ^ 3 + 2 * (1.20207 - 1) - 6 * (1.08232 - 1) * s0 := by
  obtain ⟨hb1, hb2⟩ := b_bounds
  obtain ⟨hr1, hr2⟩ := rr_bounds
  obtain ⟨hs1, hs2⟩ := ss_bounds
  have hz := zeta3_lt
  have hp := pi4_gt
  unfold H3 bE
  set b := exp (-eulerMascheroniConstant)
  have ha : 0 < α + b := by linarith
  have k1 : 1 / (t0 + 0.5618) ^ 2 ≤ 1 / (α + b) ^ 2 :=
    one_div_le_one_div_of_le (pow_pos ha 2) (pow_le_pow_left₀ ha.le (by linarith) 2)
  have k2 : 2 * 0.5612 / (t0 + 0.5618) ^ 3 ≤ 2 * b / (α + b) ^ 3 := by
    calc 2 * 0.5612 / (t0 + 0.5618) ^ 3 ≤ 2 * b / (t0 + 0.5618) ^ 3 :=
          div_le_div_of_nonneg_right (by linarith) (pow_pos (by linarith) 3).le
      _ ≤ 2 * b / (α + b) ^ 3 :=
          div_le_div_of_nonneg_left (by linarith) (pow_pos ha 3) (pow_le_pow_left₀ ha.le (by linarith) 3)
  have k3 : 2 / (α + rr) ^ 3 ≤ 2 / (s0 + 0.6797) ^ 3 :=
    div_le_div_of_nonneg_left (by norm_num) (pow_pos (by linarith) 3)
      (pow_le_pow_left₀ (by linarith) (by linarith) 3)
  have k4 : 2 / (2.1225 - s0) ^ 3 ≤ 2 / (ss - α) ^ 3 :=
    div_le_div_of_nonneg_left (by norm_num) (pow_pos (by linarith) 3)
      (pow_le_pow_left₀ (by linarith) (by linarith) 3)
  have k5 : 6 * (1.08232 - 1) * s0 ≤ 6 * (π ^ 4 / 90 - 1) * α := by nlinarith
  have e : ((α + b) ^ 2)⁻¹ = 1 / (α + b) ^ 2 := by rw [one_div]
  have e' : -1 / (t0 + 0.5618) ^ 2 = -(1 / (t0 + 0.5618) ^ 2) := by ring
  rw [e, e']
  linarith

lemma H3_neg {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1) : H3 α < 0 := by
  rcases le_total α 0.08 with a1 | a1
  · have := H3_le (s0 := 0) (t0 := 0.08) le_rfl h0 a1 (by norm_num); norm_num at this; linarith
  rcases le_total α 0.16 with a2 | a2
  · have := H3_le (s0 := 0.08) (t0 := 0.16) (by norm_num) a1 a2 (by norm_num); norm_num at this; linarith
  rcases le_total α 0.26 with a3 | a3
  · have := H3_le (s0 := 0.16) (t0 := 0.26) (by norm_num) a2 a3 (by norm_num); norm_num at this; linarith
  rcases le_total α 0.38 with a4 | a4
  · have := H3_le (s0 := 0.26) (t0 := 0.38) (by norm_num) a3 a4 (by norm_num); norm_num at this; linarith
  rcases le_total α 0.56 with a5 | a5
  · have := H3_le (s0 := 0.38) (t0 := 0.56) (by norm_num) a4 a5 (by norm_num); norm_num at this; linarith
  · have := H3_le (s0 := 0.56) (t0 := 1) (by norm_num) a5 h1 le_rfl; norm_num at this; linarith

/-! ### From `H''' < 0` to `H > 0` -/

lemma H1_zero : H1 0 = 0 := by
  have h1 := log_two_mul_rr_ss
  have h2 := log_two_mul_ss_sub_rr
  obtain ⟨hr1, _⟩ := rr_bounds
  obtain ⟨hs1, _⟩ := ss_bounds
  have e : rr⁻¹ - ss⁻¹ = 1 := by
    have : rr * ss = ss - rr := by
      have hL : log 2 ≠ 0 := by have := log_two_gt_d9; norm_num at this; linarith
      exact mul_left_cancel₀ hL (by linarith)
    field_simp; linarith
  unfold H1 bE
  simp only [zero_add, zero_div, sub_zero, mul_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
    zero_pow, add_zero, log_exp]
  linarith

lemma Hf_zero : Hf 0 = 0 := by
  have h1 := log_two_mul_rr_ss
  obtain ⟨hr1, _⟩ := rr_bounds
  obtain ⟨hs1, _⟩ := ss_bounds
  have hL : 0 < log 2 := log_pos (by norm_num)
  unfold Hf P4
  simp only [zero_mul, zero_add, sub_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow,
    mul_zero, add_zero]
  rw [← log_mul hL.ne' (by linarith), ← log_mul (by positivity) (by linarith), mul_assoc, h1, log_one]

/-- `α H' − 2H` and its derivative `α H'' − H'`. -/
noncomputable def hA (α : ℝ) : ℝ := α * H1 α - 2 * Hf α
noncomputable def hB (α : ℝ) : ℝ := α * H2 α - H1 α

lemma hasDerivAt_hA {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : HasDerivAt hA (hB α) α := by
  have := ((hasDerivAt_id' α).mul (hasDerivAt_H1 h0 h1)).sub ((hasDerivAt_Hf h0 h1).const_mul 2)
  convert this using 1
  · funext y; rfl
  · unfold hB; ring

lemma hasDerivAt_hB {α : ℝ} (h0 : -1 / 2 < α) (h1 : α < 2) : HasDerivAt hB (α * H3 α) α := by
  have := ((hasDerivAt_id' α).mul (hasDerivAt_H2 h0 h1)).sub (hasDerivAt_H1 h0 h1)
  convert this using 1
  · funext y; rfl
  · ring

lemma hB_neg {α : ℝ} (h0 : 0 < α) (h1 : α ≤ 1) : hB α < 0 := by
  have hanti : StrictAntiOn hB (Icc 0 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Icc 0 1)
    · intro x hx
      exact (hasDerivAt_hB (by linarith [hx.1]) (by linarith [hx.2])).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [(hasDerivAt_hB (by linarith [hx.1]) (by linarith [hx.2])).deriv]
      exact mul_neg_of_pos_of_neg hx.1 (H3_neg hx.1.le hx.2.le)
  have := hanti ⟨le_rfl, zero_le_one⟩ ⟨h0.le, h1⟩ h0
  have e : hB 0 = 0 := by unfold hB; rw [H1_zero]; ring
  linarith

lemma hA_neg {α : ℝ} (h0 : 0 < α) (h1 : α ≤ 1) : hA α < 0 := by
  have hanti : StrictAntiOn hA (Icc 0 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Icc 0 1)
    · intro x hx
      exact (hasDerivAt_hA (by linarith [hx.1]) (by linarith [hx.2])).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [(hasDerivAt_hA (by linarith [hx.1]) (by linarith [hx.2])).deriv]
      exact hB_neg hx.1 hx.2.le
  have := hanti ⟨le_rfl, zero_le_one⟩ ⟨h0.le, h1⟩ h0
  have e : hA 0 = 0 := by unfold hA; rw [Hf_zero]; ring
  linarith

/-- `H(1) > 0`:  `H(1) = log(1 + b) + log(2 − log 2) − P₄(1) > 0.0116`. -/
lemma Hf_one_pos : 0 < Hf 1 := by
  obtain ⟨hb1, hb2⟩ := b_bounds
  obtain ⟨hr1, hr2⟩ := rr_bounds
  obtain ⟨hs1, hs2⟩ := ss_bounds
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hg := euler_gt
  have hz := zeta3_gt
  have hpi := pi_lt_d6
  have hq : log (log 2) + log (1 + rr) + log (ss - 1) = log (2 - log 2) := by
    rw [← log_mul (by linarith) (by linarith), ← log_mul (by positivity) (by linarith)]
    congr 1
    have := q_factor 1
    linarith
  -- log(1 + b) ≥ log(3/2) + 1 − (3/2)/(1 + b)
  have h32 := log_three_halves_gt
  have hb : log (3 / 2) + (1 - (3 / 2) / (1 + bE)) ≤ log (1 + bE) := by
    have hpos : 0 < (1 + bE) / (3 / 2) := by unfold bE; positivity
    have := Real.one_sub_inv_le_log_of_pos hpos
    rw [log_div (by unfold bE; positivity) (by norm_num), inv_div] at this
    linarith
  -- log(2 − L) ≥ log(4/3) + 1 − (4/3)/(2 − L)
  have h43 : 0.287682 < log (4 / 3) := by
    have h := hasSum_log_one_add_inv (a := 3) (by norm_num)
    have := sum_le_hasSum (range 4) (fun k _ => by positivity) h
    norm_num [Finset.sum_range_succ] at this ⊢
    linarith
  have hl : log (4 / 3) + (1 - (4 / 3) / (2 - log 2)) ≤ log (2 - log 2) := by
    have hpos : 0 < (2 - log 2) / (4 / 3) := by apply div_pos (by linarith) (by norm_num)
    have := Real.one_sub_inv_le_log_of_pos hpos
    rw [log_div (by linarith) (by norm_num), inv_div] at this
    linarith
  have hfrac1 : (3 / 2) / (1 + bE) < (3 / 2) / 1.5612 := by
    unfold bE; apply div_lt_div_of_pos_left (by norm_num) (by norm_num) (by linarith)
  have hfrac2 : (4 / 3) / (2 - log 2) < (4 / 3) / 1.3068528 := by
    apply div_lt_div_of_pos_left (by norm_num) (by norm_num) (by linarith)
  have hpi2 : π ^ 2 < 3.141593 ^ 2 := pow_lt_pow_left₀ hpi pi_pos.le (by norm_num)
  have hpi4 : π ^ 4 < 3.141593 ^ 4 := pow_lt_pow_left₀ hpi pi_pos.le (by norm_num)
  have e : Hf 1 = log (1 + bE) + (log (log 2) + log (1 + rr) + log (ss - 1)) - P4 1 := by
    unfold Hf; ring_nf
  rw [e, hq]
  unfold P4
  norm_num at hfrac1 hfrac2 hpi2 hpi4 ⊢
  linarith

/-- `H > 0` on `(0, 1]`. -/
theorem Hf_pos {α : ℝ} (h0 : 0 < α) (h1 : α ≤ 1) : 0 < Hf α := by
  have hanti : StrictAntiOn (fun a => Hf a / a ^ 2) (Ioc 0 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Ioc 0 1)
    · intro x hx
      have hx0 : x ≠ 0 := hx.1.ne'
      exact ((hasDerivAt_Hf (by linarith [hx.1]) (by linarith [hx.2])).continuousAt.div
        (continuousAt_id.pow 2) (pow_ne_zero 2 hx0)).continuousWithinAt
    · intro x hx
      rw [interior_Ioc] at hx
      have hx0 : x ≠ 0 := hx.1.ne'
      have hd := (hasDerivAt_Hf (by linarith [hx.1]) (by linarith [hx.2])).div (hasDerivAt_pow 2 x)
        (pow_ne_zero 2 hx0)
      have hd' : HasDerivAt (fun a => Hf a / a ^ 2) _ x := hd
      rw [hd'.deriv]
      have e : (H1 x * x ^ 2 - Hf x * (((2 : ℕ) : ℝ) * x ^ (2 - 1))) / (x ^ 2) ^ 2 = hA x / x ^ 3 := by
        unfold hA; push_cast; field_simp
      rw [e]
      exact div_neg_of_neg_of_pos (hA_neg hx.1 hx.2.le) (by have := hx.1; positivity)
  have h1p := Hf_one_pos
  rcases eq_or_lt_of_le h1 with h | h
  · rw [h]; exact h1p
  · have := hanti ⟨h0, h1⟩ ⟨one_pos, le_rfl⟩ h
    simp only [one_pow, div_one] at this
    have : 0 < Hf α / α ^ 2 := by linarith
    have hα2 : 0 < α ^ 2 := by positivity
    exact (div_pos_iff_of_pos_right hα2).mp this

/-- **Fred Akalin's lemma:**  `log Γ(α + 2) < α log(α + e^(−γ)) + log(1 + α − α² log 2)` for `0 < α ≤ 1`. -/
theorem akalin {α : ℝ} (h0 : 0 < α) (h1 : α ≤ 1) :
    log (Gamma (α + 2)) < α * log (α + exp (-eulerMascheroniConstant)) + log (1 + α - α ^ 2 * log 2) := by
  have hP := logGamma_two_add_le h0.le
  have hH := Hf_pos h0 h1
  obtain ⟨d1, d2, d3⟩ := dom (show -1 / 2 < α by linarith) (show α < 2 by linarith)
  have hL : 0 < log 2 := log_pos (by norm_num)
  have hq : log (1 + α - α ^ 2 * log 2) = log (log 2) + log (α + rr) + log (ss - α) := by
    rw [q_factor, log_mul hL.ne' (by positivity), log_mul d2.ne' d3.ne']; ring
  rw [hq]
  unfold Hf bE at hH
  unfold bE at d1
  linarith

/-- **Theorem 1, upper bound for `0 < α < 1`** (U3, U5, and Fred Akalin's lemma).  No hypotheses. -/
theorem A_lt_of_lt_one {α : ℝ} (h0 : 0 < α) (h1 : α < 1) : Afn α < exp (-eulerMascheroniConstant) := by
  have hν := nuGamma_pos h0
  have hU3 := nu_lt_alpha_log_two h0 h1
  have hU5 := half_gt_U5 h0
  have hF := akalin h0 h1.le
  have hL : 0 < log 2 := log_pos (by norm_num)
  have hq : 0 < 1 + α - α ^ 2 * log 2 := by
    have : α ^ 2 * log 2 < α := by
      have h2 : log 2 < 1 := by have := log_two_lt_d9; norm_num at this; linarith
      nlinarith
    linarith
  have hG := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have hG2 : Gamma (α + 2) = (α + 1) * Gamma (α + 1) := by
    rw [show α + 2 = (α + 1) + 1 by ring, Gamma_add_one (by linarith)]
  -- 1 − αν/(α + 1) > q/(α + 1)
  have hfac : (1 + α - α ^ 2 * log 2) / (α + 1) < 1 - α * nuGamma α / (α + 1) := by
    rw [div_lt_iff₀ (by linarith), sub_mul, div_mul_cancel₀ _ (by linarith)]
    nlinarith
  have hpow : 0 < nuGamma α ^ α := rpow_pos_of_pos hν α
  have hkey : nuGamma α ^ α * (1 + α - α ^ 2 * log 2) / Gamma (α + 2) < 1 / 2 := by
    calc nuGamma α ^ α * (1 + α - α ^ 2 * log 2) / Gamma (α + 2)
        = nuGamma α ^ α / Gamma (α + 1) * ((1 + α - α ^ 2 * log 2) / (α + 1)) := by
          rw [hG2]; field_simp
      _ < nuGamma α ^ α / Gamma (α + 1) * (1 - α * nuGamma α / (α + 1)) :=
          mul_lt_mul_of_pos_left hfac (by positivity)
      _ < 1 / 2 := hU5
  have hG2p : 0 < Gamma (α + 2) := by rw [hG2]; positivity
  have hlog : α * log (nuGamma α) + log (1 + α - α ^ 2 * log 2) - log (Gamma (α + 2)) < -log 2 := by
    have := log_lt_log (by positivity) hkey
    rw [log_div (by positivity) hG2p.ne', log_mul hpow.ne' hq.ne', log_rpow hν, one_div, log_inv] at this
    exact this
  have hb : 0 < α + exp (-eulerMascheroniConstant) := by positivity
  have h3 : log ((2 : ℝ) ^ (1 / α) * nuGamma α) < log (α + exp (-eulerMascheroniConstant)) := by
    rw [log_mul (by positivity) hν.ne', log_rpow (by norm_num)]
    have : α * log (nuGamma α) < α * log (α + exp (-eulerMascheroniConstant)) - log 2 := by linarith
    have h4 : log (nuGamma α) < log (α + exp (-eulerMascheroniConstant)) - log 2 / α := by
      rw [lt_sub_iff_add_lt, ← lt_sub_iff_add_lt', ← mul_lt_mul_iff_of_pos_left h0]
      field_simp; linarith
    have e : 1 / α * log 2 = log 2 / α := by ring
    linarith
  have := (log_lt_log_iff (by positivity) hb).mp h3
  unfold Afn; linarith

/-- **Theorem 1** (Lyon 2023):  `log 2 − 1/3 < A(α) < e^(−γ)` for all `α > 0`, under `BergPedersen`
(`ν_Γ − α` nonincreasing and `ν_Γ > α − 1/3`) and `TangentFacts`. -/
theorem theorem1 (hBP : BergPedersen) (hT : TangentFacts) {α : ℝ} (hα : 0 < α) :
    log 2 - 1 / 3 < Afn α ∧ Afn α < exp (-eulerMascheroniConstant) := by
  constructor
  · rcases le_total α 0.35 with h | h
    · exact A_gt_of_le_035 hα h
    rcases le_total α 1 with h' | h'
    · exact A_gt_mid hT h h'
    · exact A_gt_of_one_le hBP h'
  · rcases lt_or_ge α 1 with h | h
    · exact A_lt_of_lt_one hα h
    · exact A_lt_of_one_le hBP h

end GammaMedian


==> anc/lean/GammaMedian/CdfBounds.lean <==
import GammaMedian.FormA
import MedianBounds.BetaLink

/-!
# Two elementary bounds on the gamma CDF, and the median bounds they give

`P(α, x) = (1/Γ(α)) ∫₀ˣ t^(α−1) e^(−t) dt`.  With `e^(−t) < 1` and `e^(−t) > 1 − t` for `t > 0`:

* `cdf_gamma_lt`:  `P(α, x) < x^α/Γ(α + 1)`;
* `cdf_gamma_gt`:  `P(α, x) > (x^α/Γ(α + 1)) (1 − α x/(α + 1))`.

At `x = ν_Γ(α)`, where `P = 1/2`, the first gives the bound L4, `ν_Γ(α)^α > Γ(α + 1)/2`
(`nu_pow_gt_L4`), and the second the inequality behind U5 (`half_gt_U5`).
-/

namespace GammaMedian
open MedianBounds Real Set MeasureTheory ProbabilityTheory

lemma cdf_gamma_int {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    cdf (gammaMeasure a 1) x = 1 / Gamma a * ∫ v in (0 : ℝ)..x, v ^ (a - 1) * exp (-v) := by
  rw [cdf_gamma_Ioo ha hx, ← integral_Ioc_eq_integral_Ioo, ← intervalIntegral.integral_of_le hx.le,
    ← intervalIntegral.integral_const_mul]
  refine intervalIntegral.integral_congr (fun v hv => ?_)
  rw [uIcc_of_le hx.le] at hv
  simp [gammaPDFReal, hv.1]
  ring

lemma integral_rpow_sub_one {a x : ℝ} (ha : 0 < a) :
    ∫ v in (0 : ℝ)..x, v ^ (a - 1) = x ^ a / a := by
  rw [integral_rpow (Or.inl (by linarith)), show a - 1 + 1 = a by ring, zero_rpow ha.ne', sub_zero]

lemma integral_rpow_sub_one_mul_id {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    ∫ v in (0 : ℝ)..x, v ^ (a - 1) * v = x ^ (a + 1) / (a + 1) := by
  have : ∀ v ∈ uIcc (0 : ℝ) x, v ^ (a - 1) * v = v ^ a := by
    intro v hv
    rw [uIcc_of_le hx.le] at hv
    rcases eq_or_lt_of_le hv.1 with h | h
    · subst h; rw [zero_rpow ha.ne', mul_zero]
    · rw [← rpow_add_one h.ne', sub_add_cancel]
  rw [intervalIntegral.integral_congr this, integral_rpow (Or.inl (by linarith)), zero_rpow (by linarith),
    sub_zero]

/-- `P(α, x) < x^α/Γ(α + 1)` for `x > 0`. -/
theorem cdf_gamma_lt {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    cdf (gammaMeasure a 1) x < x ^ a / Gamma (a + 1) := by
  have hG := Gamma_pos_of_pos ha
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (a - 1)) volume 0 x :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (a - 1) * exp (-v)) volume 0 x :=
    hint1.mul_continuousOn (continuous_exp.comp continuous_neg).continuousOn
  have hpos : 0 < ∫ v in (0 : ℝ)..x, v ^ (a - 1) - v ^ (a - 1) * exp (-v) := by
    apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint1.sub hint2) _ hx
    intro v hv
    have h0 : 0 < v ^ (a - 1) := rpow_pos_of_pos hv.1 _
    have h1 : exp (-v) < 1 := Real.exp_lt_one_iff.mpr (by linarith [hv.1])
    nlinarith
  rw [intervalIntegral.integral_sub hint1 hint2, integral_rpow_sub_one ha (x := x)] at hpos
  rw [cdf_gamma_int ha hx, Gamma_add_one ha.ne']
  rw [show x ^ a / (a * Gamma a) = 1 / Gamma a * (x ^ a / a) by field_simp]
  exact mul_lt_mul_of_pos_left (by linarith) (by positivity)

/-- `P(α, x) > (x^α/Γ(α + 1)) (1 − α x/(α + 1))` for `x > 0`. -/
theorem cdf_gamma_gt {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    x ^ a / Gamma (a + 1) * (1 - a * x / (a + 1)) < cdf (gammaMeasure a 1) x := by
  have hG := Gamma_pos_of_pos ha
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (a - 1)) volume 0 x :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (a - 1) * exp (-v)) volume 0 x :=
    hint1.mul_continuousOn (continuous_exp.comp continuous_neg).continuousOn
  have hint3 : IntervalIntegrable (fun v : ℝ => v ^ (a - 1) * v) volume 0 x :=
    hint1.mul_continuousOn continuous_id.continuousOn
  have hpos : 0 < ∫ v in (0 : ℝ)..x, v ^ (a - 1) * exp (-v) - (v ^ (a - 1) - v ^ (a - 1) * v) := by
    apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint2.sub (hint1.sub hint3)) _ hx
    intro v hv
    have h0 : 0 < v ^ (a - 1) := rpow_pos_of_pos hv.1 _
    have h1 : 1 - v < exp (-v) := by
      have := add_one_lt_exp (show -v ≠ 0 by linarith [hv.1]); linarith
    nlinarith
  rw [intervalIntegral.integral_sub hint2 (hint1.sub hint3), intervalIntegral.integral_sub hint1 hint3,
    integral_rpow_sub_one ha (x := x), integral_rpow_sub_one_mul_id ha hx] at hpos
  rw [cdf_gamma_int ha hx, Gamma_add_one ha.ne']
  have hxa : x ^ (a + 1) = x ^ a * x := rpow_add_one hx.ne' a
  rw [hxa] at hpos
  have hrw : x ^ a / (a * Gamma a) * (1 - a * x / (a + 1)) =
      1 / Gamma a * (x ^ a / a - x ^ a * x / (a + 1)) := by field_simp
  rw [hrw]
  exact mul_lt_mul_of_pos_left (by linarith) (by positivity)

/-- **L4:**  `ν_Γ(α)^α > Γ(α + 1)/2`, that is, `ν_Γ(α) > 2^(−1/α) Γ(α + 1)^(1/α)`. -/
theorem nu_pow_gt_L4 {a : ℝ} (ha : 0 < a) : Gamma (a + 1) / 2 < nuGamma a ^ a := by
  have h := cdf_gamma_lt ha (nuGamma_pos ha)
  rw [nuGamma_spec ha] at h
  have hG := Gamma_pos_of_pos (show 0 < a + 1 by linarith)
  rw [lt_div_iff₀ hG] at h
  linarith

/-- **U5's inequality:**  `1/2 > (ν^α/Γ(α + 1)) (1 − α ν/(α + 1))` at `ν = ν_Γ(α)`. -/
theorem half_gt_U5 {a : ℝ} (ha : 0 < a) :
    nuGamma a ^ a / Gamma (a + 1) * (1 - a * nuGamma a / (a + 1)) < 1 / 2 := by
  have h := cdf_gamma_gt ha (nuGamma_pos ha)
  rwa [nuGamma_spec ha] at h

end GammaMedian


==> anc/lean/GammaMedian/Constants.lean <==
import GammaMedian.LogGamma
import Mathlib.Analysis.Real.Pi.Bounds

/-!
# Numerical bounds on `γ`, `ζ(3)`, `log(3/2)`, and `√2`

* `euler_lt`:  `γ < 0.57745`, from `γ ≤ H_m − log(m + 1/2)` (`sMid`, antitone in `m`, by
  `log(1 + 1/y) ≥ 2/(2y + 1)`), at `m = 13`, with `log 13.5 = 3 log(3/2) + 2 log 2`.
* `zeta3_lt`:  `ζ(3) < 1.20207`, from ten terms and the telescoping tail bound
  `Σ_{n ≥ 11} 1/n³ ≤ 1/(2 · 10.5²)`.
-/

namespace GammaMedian
open MedianBounds Real Set Filter Topology Finset

lemma hasSum_zeta3' : HasSum (fun n : ℕ => 1 / ((n : ℝ) + 1) ^ 3) zeta3 := by
  have := (hasSum_s3 (x := 1) le_rfl)
  have e : (fun j : ℕ => 1 / ((1 : ℝ) + j) ^ 3) = fun n : ℕ => 1 / ((n : ℝ) + 1) ^ 3 := by
    funext j; ring_nf
  rw [e] at this
  unfold zeta3
  exact this.summable.hasSum

lemma zeta3_pos : 0 < zeta3 := by
  have h := sum_le_hasSum (range 1) (fun k _ => by positivity) hasSum_zeta3'
  norm_num at h; linarith

/-- `log(3/2) > 0.405465`. -/
lemma log_three_halves_gt : 0.405465 < log (3 / 2) := by
  have h := hasSum_log_one_add_inv (a := 2) (by norm_num)
  have := sum_le_hasSum (range 5) (fun k _ => by positivity) h
  norm_num [Finset.sum_range_succ] at this ⊢
  linarith

/-- `H_n − log(n + 1/2)`, which decreases to `γ`. -/
noncomputable def sMid (n : ℕ) : ℝ := ∑ i ∈ range n, 1 / ((i : ℝ) + 1) - log ((n : ℝ) + 1 / 2)

lemma sMid_antitone : Antitone sMid := by
  apply antitone_nat_of_succ_le
  intro n
  have hy : (0 : ℝ) < (n : ℝ) + 1 / 2 := by positivity
  have h := log_one_add_inv_ge hy
  have e := log_succ_sub_log hy
  simp only [sMid, Finset.sum_range_succ]
  push_cast
  have e2 : ((n : ℝ) + 1 + 1 / 2) = ((n : ℝ) + 1 / 2) + 1 := by ring
  rw [e2]
  have h3 : 2 * (1 / (2 * ((n : ℝ) + 1 / 2) + 1)) = 1 / ((n : ℝ) + 1) := by field_simp; ring
  have h4 : 0 ≤ 2 / 3 * (1 / (2 * ((n : ℝ) + 1 / 2) + 1)) ^ 3 := by positivity
  linarith

lemma tendsto_sMid : Tendsto sMid atTop (𝓝 eulerMascheroniConstant) := by
  have hH := tendsto_harmonic_sub_log
  have hL := (tendsto_log_comp_add_sub_log (1 / 2 : ℝ)).comp tendsto_natCast_atTop_atTop
  have := hH.sub hL
  rw [sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [sMid, Function.comp_apply, harmonic_cast]
  ring

/-- **`γ < 0.57745`.** -/
lemma euler_lt : eulerMascheroniConstant < 0.57745 := by
  have h := sMid_antitone.le_of_tendsto tendsto_sMid 13
  have hL := log_two_gt_d9
  have h3 := log_three_halves_gt
  have e : sMid 13 = (∑ i ∈ range 13, 1 / ((i : ℝ) + 1)) - (3 * log (3 / 2) + 2 * log 2) := by
    rw [sMid, show ((13 : ℕ) : ℝ) + 1 / 2 = (3 / 2) ^ 3 * 2 ^ 2 by norm_num,
      log_mul (by norm_num) (by norm_num), log_pow, log_pow]
    push_cast; ring
  rw [e] at h
  norm_num [Finset.sum_range_succ] at h hL
  linarith

/-- **`ζ(3) < 1.20207`.** -/
lemma zeta3_lt : zeta3 < 1.20207 := by
  have hs := (hasSum_nat_add_iff' 10).mpr hasSum_zeta3'
  have hs' : HasSum (fun j : ℕ => (fun y : ℝ => 1 / y ^ 3) (11 + j))
      (zeta3 - ∑ i ∈ range 10, 1 / ((i : ℝ) + 1) ^ 3) := by
    convert hs using 2 with j; push_cast; ring_nf
  have hR : Tendsto (fun n : ℕ => (fun y : ℝ => 1 / (2 * (y - 1 / 2) ^ 2)) (11 + n)) atTop (𝓝 0) := by
    have := (tendsto_one_div_add_nat_pow (21 / 2 : ℝ) (k := 2) (by norm_num)).const_mul (1 / 2)
    rw [mul_zero] at this
    refine this.congr (fun n => ?_)
    simp only
    rw [show (11 : ℝ) + n - 1 / 2 = 21 / 2 + n by ring, one_div_mul_one_div]
  have hle := tele_le (t := fun y : ℝ => 1 / y ^ 3) (R := fun y : ℝ => 1 / (2 * (y - 1 / 2) ^ 2))
    hs' hR (fun y hy => by
      show 1 / y ^ 3 ≤ 1 / (2 * (y - 1 / 2) ^ 2) - 1 / (2 * (y + 1 - 1 / 2) ^ 2)
      have h1 : 0 < y - 1 / 2 := by linarith
      have h2 : 0 < y + 1 - 1 / 2 := by linarith
      have hy0 : 0 < y := by linarith
      rw [div_sub_div _ _ (by positivity) (by positivity), div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith [mul_pos hy0 hy0, mul_pos (mul_pos hy0 hy0) (mul_pos hy0 hy0)])
  norm_num [Finset.sum_range_succ] at hle
  linarith

/-- `√2 < 1.414214`. -/
lemma sqrt_two_lt : √2 < 1.414214 := by
  rw [Real.sqrt_lt' (by norm_num)]; norm_num

end GammaMedian


==> anc/lean/GammaMedian/FormA.lean <==
import MedianBounds.KermanWH
import MedianBounds.Medians
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.NumberTheory.Harmonic.EulerMascheroni

/-!
# Form A's ends are bounds, for `α ≥ 1` (paper, Appendix A)

`A(α) = 2^(1/α) ν_Γ(α) − α`.  Theorem 1 of the paper says `log 2 − 1/3 < A(α) < e^(−γ)` for all `α > 0`.
This file proves the half `α ≥ 1`, given the two Berg–Pedersen facts packaged in `BergPedersen`
(paper 1's `KermanWH.lean`):

* `A_gt_of_one_le`:  the lower bound, from the convex combination
  `2^(−1/α)(log 2 − 1/3 + α) = (1 − 2^(−1/α)) ν_Γ4(α) + 2^(−1/α)(α − 1/3)` of two lower bounds on `ν_Γ`
  (Theorem 3 of paper 1 and Chen–Rubin);
* `A_lt_of_one_le`:  the upper bound, from `ν_Γ(α) − α ≤ ν_Γ(1) − 1 = log 2 − 1` (the bound U2) and
  `e^y ≤ 1 + y + (3/4) y²` for `0 ≤ y ≤ 1`.
-/

namespace GammaMedian
open MedianBounds Real Set ProbabilityTheory

/-- `A(α) = 2^(1/α) ν_Γ(α) − α`. -/
noncomputable def Afn (α : ℝ) : ℝ := (2 : ℝ) ^ (1 / α) * nuGamma α - α

/-- `ν_Γ(1) = log 2`. -/
lemma nuGamma_one : nuGamma 1 = log 2 :=
  gamma_median_unique one_pos (nuGamma_spec one_pos) cdf_gamma_one_log_two

lemma log_two_gt_two_thirds : (2 : ℝ) / 3 < log 2 := by
  have := log_two_gt_d9; norm_num at this ⊢; linarith

/-- The identity behind the lower bound for `α ≥ 1`:  the floor line is a convex combination of
`ν_Γ4` and `α − 1/3`, with weights `1 − 2^(−1/α)` and `2^(−1/α)`. -/
lemma floor_convex_combination {α : ℝ} (hα : 0 < α) :
    (2 : ℝ) ^ (-(1 / α)) * (log 2 - 1 / 3 + α) =
      (1 - (2 : ℝ) ^ (-(1 / α))) * nuGamma4 α + (2 : ℝ) ^ (-(1 / α)) * (α - 1 / 3) := by
  have hp : (1 : ℝ) < (2 : ℝ) ^ (1 / α) := one_lt_rpow (by norm_num) (by positivity)
  have hneg : (2 : ℝ) ^ (-(1 / α)) = 1 / (2 : ℝ) ^ (1 / α) := by
    rw [rpow_neg (by norm_num), inv_eq_one_div]
  rw [hneg, nuGamma4]
  have hd : (2 : ℝ) ^ (1 / α) - 1 ≠ 0 := by linarith
  have hd' : (2 : ℝ) ^ (1 / α) ≠ 0 := by positivity
  field_simp
  ring

/-- **Lower bound, `α ≥ 1`:**  `log 2 − 1/3 < A(α)`. -/
theorem A_gt_of_one_le (hBP : BergPedersen) {α : ℝ} (hα : 1 ≤ α) : log 2 - 1 / 3 < Afn α := by
  rcases eq_or_lt_of_le hα with h1 | h1
  · subst h1
    rw [Afn, nuGamma_one]
    norm_num
    linarith [log_two_gt_two_thirds]
  have hα0 : 0 < α := lt_trans one_pos h1
  set w := (2 : ℝ) ^ (-(1 / α)) with hw
  have hw0 : 0 < w := rpow_pos_of_pos (by norm_num) _
  have hw1 : w < 1 := rpow_lt_one_of_one_lt_of_neg (by norm_num) (by
    have : 0 < 1 / α := by positivity
    linarith)
  have h4 : nuGamma4 α < nuGamma α := thm_nuGamma4_lower' h1
  have hcr : α - 1 / 3 < nuGamma α := hBP.2 α hα0
  have hfloor : w * (log 2 - 1 / 3 + α) < nuGamma α := by
    rw [hw, floor_convex_combination hα0, ← hw]
    nlinarith
  have hinv : (2 : ℝ) ^ (1 / α) * w = 1 := by
    rw [hw, ← rpow_add (by norm_num)]; simp
  have hp : 0 < (2 : ℝ) ^ (1 / α) := rpow_pos_of_pos (by norm_num) _
  rw [Afn]
  have := mul_lt_mul_of_pos_left hfloor hp
  nlinarith

/-- `e^(−γ) > 0.513`, from `γ < 2/3` and `e^(2/3) < 1.949`. -/
lemma exp_neg_euler_gt : (0.513 : ℝ) < exp (-eulerMascheroniConstant) := by
  have hg := eulerMascheroniConstant_lt_two_thirds
  have hb := Real.exp_bound' (x := 2 / 3) (by norm_num) (by norm_num) (n := 4) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at hb
  norm_num [Nat.factorial] at hb
  have h1 : exp (-(2 / 3 : ℝ)) ≤ exp (-eulerMascheroniConstant) := exp_le_exp.mpr (by linarith)
  have h2 : exp (-(2 / 3 : ℝ)) = 1 / exp (2 / 3) := by rw [exp_neg, one_div]
  have hpos : 0 < exp (2 / 3 : ℝ) := exp_pos _
  have h3 : (0.513 : ℝ) < 1 / exp (2 / 3) := by
    rw [lt_div_iff₀ hpos]; norm_num at hb ⊢; linarith
  linarith

/-- **Upper bound, `α ≥ 1`:**  `A(α) < e^(−γ)`. -/
theorem A_lt_of_one_le (hBP : BergPedersen) {α : ℝ} (hα : 1 ≤ α) :
    Afn α < exp (-eulerMascheroniConstant) := by
  have hα0 : 0 < α := lt_of_lt_of_le one_pos hα
  -- U2:  ν_Γ(α) ≤ α − 1 + log 2
  have hU2 : nuGamma α ≤ α - 1 + log 2 := by
    have := hBP.1 1 α one_pos hα
    rw [nuGamma_one] at this; linarith
  set x := 1 / α with hx
  have hx0 : 0 < x := by positivity
  have hx1 : x ≤ 1 := by rw [hx, div_le_one hα0]; exact hα
  have hL1 := log_two_gt_d9
  have hL2 := log_two_lt_d9
  norm_num at hL1 hL2
  set L := log 2
  -- 2^x = e^(x L) ≤ 1 + x L + (3/4)(x L)²
  have hy0 : 0 ≤ x * L := by positivity
  have hy1 : x * L ≤ 1 := by nlinarith
  have h2x : (2 : ℝ) ^ x ≤ 1 + x * L + 3 / 4 * (x * L) ^ 2 := by
    have hb := Real.exp_bound' hy0 hy1 (n := 2) (by norm_num)
    simp only [Finset.sum_range_succ, Finset.sum_range_zero] at hb
    norm_num [Nat.factorial] at hb
    rw [rpow_def_of_pos (by norm_num), mul_comm]
    linarith
  have hp : 0 < (2 : ℝ) ^ x := rpow_pos_of_pos (by norm_num) _
  have hαx : α = 1 / x := by rw [hx, one_div_one_div]
  have hE := exp_neg_euler_gt
  -- A ≤ 2^x (α − 1 + L) − α, and the polynomial bound
  have hA : Afn α ≤ (2 : ℝ) ^ x * (α - 1 + L) - α := by
    rw [Afn, ← hx]; nlinarith
  have hpos : 0 ≤ α - 1 + L := by linarith
  have hB : (2 : ℝ) ^ x * (α - 1 + L) ≤ (1 + x * L + 3 / 4 * (x * L) ^ 2) * (α - 1 + L) :=
    mul_le_mul_of_nonneg_right h2x hpos
  -- with α = 1/x:  (1 + xL + ¾x²L²)(1/x − 1 + L) − 1/x = (2L − 1) + x(7L²/4 − L) − ¾x²L²(1 − L) ≤ 0.44
  have key : (1 + x * L + 3 / 4 * (x * L) ^ 2) * (α - 1 + L) - α < 0.513 := by
    rw [hαx]
    have hexp : (1 + x * L + 3 / 4 * (x * L) ^ 2) * (1 / x - 1 + L) - 1 / x =
        (2 * L - 1) + x * (7 / 4 * L ^ 2 - L) - 3 / 4 * x ^ 2 * L ^ 2 * (1 - L) := by
      field_simp; ring
    rw [hexp]
    have c1 : 7 / 4 * L ^ 2 - L ≤ 0.148 := by nlinarith
    have c2 : 0.11 ≤ 3 / 4 * L ^ 2 * (1 - L) := by nlinarith
    have c3 : 2 * L - 1 ≤ 0.3864 := by linarith
    have e1 : x * (7 / 4 * L ^ 2 - L) ≤ x * 0.148 := mul_le_mul_of_nonneg_left c1 hx0.le
    have e2 : x ^ 2 * 0.11 ≤ x ^ 2 * (3 / 4 * L ^ 2 * (1 - L)) :=
      mul_le_mul_of_nonneg_left c2 (sq_nonneg x)
    nlinarith [sq_nonneg (x - 0.6727)]
  linarith
end GammaMedian


==> anc/lean/GammaMedian/FormC.lean <==
import GammaMedian.FormA

/-!
# U3, and Form C's ends are bounds where Theorem 3 of paper 1 suffices (paper, Appendices A and B)

* `nu_lt_alpha_log_two` (bound U3):  `ν_Γ(α) < α log 2` for `0 < α < 1`, from `ν_Γ < ν_Γ4` and `2^x − 1 ≥ x` for `x ≥ 1`.
* `C(α) = ν_Γ(α) (2^(1/α) − 1 − c/α²)`, `c = (log 2/2 − 1/3) log 2`.  Theorem 2 of the paper says
  `e^(−γ) < C(α) < log 2` for all `α > 0`.  Here:  `C_lt_log_two_of_le_one` (`α ≤ 1`, bound U7 = `ν_Γ4`) and
  `C_gt_of_one_le` (`α ≥ 1`, bound L10 = `ν_Γ4`).  No hypotheses beyond Lean's standard axioms.
* `C_eq_A_mul_D`:  `C = (A + α) D`, `D = 1 − 2^(−1/α)(1 + c/α²)`, the identity of Remark 1.
-/

namespace GammaMedian
open MedianBounds Real Set ProbabilityTheory

/-- `2^x = e^(x log 2)`. -/
lemma two_rpow_eq_exp (x : ℝ) : (2 : ℝ) ^ x = exp (x * log 2) := by
  rw [rpow_def_of_pos (by norm_num), mul_comm]

/-- `2^x − 1 ≥ x` for `x ≥ 1` (tangent of `2^x` at `x = 1`, and `2 log 2 > 1`). -/
lemma two_rpow_sub_one_ge {x : ℝ} (hx : 1 ≤ x) : x ≤ (2 : ℝ) ^ x - 1 := by
  have hL := log_two_gt_two_thirds
  have h : (2 : ℝ) ^ x = 2 * exp ((x - 1) * log 2) := by
    rw [two_rpow_eq_exp, show x * log 2 = log 2 + (x - 1) * log 2 by ring, exp_add, exp_log (by norm_num)]
  have he := add_one_le_exp ((x - 1) * log 2)
  rw [h]
  nlinarith

/-- **U3:**  `ν_Γ(α) < α log 2` for `0 < α < 1`. -/
theorem nu_lt_alpha_log_two {α : ℝ} (hα : 0 < α) (hα1 : α < 1) : nuGamma α < α * log 2 := by
  have h4 := thm_nuGamma4_upper' hα hα1
  have hx : 1 ≤ 1 / α := by rw [le_div_iff₀ hα]; linarith
  have hd := two_rpow_sub_one_ge hx
  have hd0 : 0 < (2 : ℝ) ^ (1 / α) - 1 := by linarith [show (0 : ℝ) < 1 / α by positivity]
  have hL : 0 < log 2 := log_pos (by norm_num)
  calc nuGamma α < nuGamma4 α := h4
    _ = log 2 / ((2 : ℝ) ^ (1 / α) - 1) := rfl
    _ ≤ log 2 / (1 / α) := div_le_div_of_nonneg_left hL.le (by positivity) hd
    _ = α * log 2 := by field_simp

/-- Form C's constant `c = (log 2/2 − 1/3) log 2 ≈ 0.0091774`. -/
noncomputable def cC : ℝ := (log 2 / 2 - 1 / 3) * log 2

/-- Form C's denominator `2^(1/α) − 1 − c/α²`. -/
noncomputable def denC (α : ℝ) : ℝ := (2 : ℝ) ^ (1 / α) - 1 - cC * (1 / α) ^ 2

/-- `C(α) = ν_Γ(α) (2^(1/α) − 1 − c/α²)`. -/
noncomputable def Cfn (α : ℝ) : ℝ := nuGamma α * denC α

lemma cC_pos : 0 < cC := by
  have := log_two_gt_two_thirds
  unfold cC; nlinarith

lemma cC_lt : cC < 0.0092 := by
  have h1 := log_two_gt_d9; have h2 := log_two_lt_d9
  norm_num at h1 h2
  unfold cC; nlinarith

/-- `2^x − 1 ≥ x log 2 + (x log 2)²/2` for `x ≥ 0`. -/
lemma two_rpow_sub_one_ge_quad {x : ℝ} (hx : 0 ≤ x) :
    x * log 2 + (x * log 2) ^ 2 / 2 ≤ (2 : ℝ) ^ x - 1 := by
  have h := quadratic_le_exp_of_nonneg (mul_nonneg hx (log_pos (by norm_num : (1 : ℝ) < 2)).le)
  rw [two_rpow_eq_exp]; linarith

/-- The denominator is positive:  `2^x − 1 − c x² ≥ x log 2 + x² (log² 2/2 − c) > 0`. -/
lemma denC_pos {α : ℝ} (hα : 0 < α) : 0 < denC α := by
  set x := 1 / α
  have hx : 0 < x := by positivity
  have hq := two_rpow_sub_one_ge_quad hx.le
  have hc := cC_lt
  have h1 := log_two_gt_d9
  norm_num at h1
  have hLL : cC < log 2 ^ 2 / 2 := by nlinarith
  show 0 < (2 : ℝ) ^ x - 1 - cC * x ^ 2
  nlinarith [mul_pos hx hx, mul_pos hx (log_pos (show (1 : ℝ) < 2 by norm_num))]

/-- **Form C, upper bound for `α ≤ 1`:**  `C(α) < log 2`. -/
theorem C_lt_log_two_of_le_one {α : ℝ} (hα : 0 < α) (hα1 : α ≤ 1) : Cfn α < log 2 := by
  have hc := cC_pos
  have hL : 0 < log 2 := log_pos (by norm_num)
  rcases eq_or_lt_of_le hα1 with h | h
  · subst h
    unfold Cfn denC
    rw [nuGamma_one]; norm_num
    nlinarith
  have hD := denC_pos hα
  have hd0 : 0 < (2 : ℝ) ^ (1 / α) - 1 := by
    have := one_lt_rpow (show (1 : ℝ) < 2 by norm_num) (show (0 : ℝ) < 1 / α by positivity); linarith
  have h4 := thm_nuGamma4_upper' hα h
  have hx2 : 0 < cC * (1 / α) ^ 2 := by positivity
  calc Cfn α = nuGamma α * denC α := rfl
    _ < nuGamma4 α * denC α := mul_lt_mul_of_pos_right h4 hD
    _ = log 2 * (denC α / ((2 : ℝ) ^ (1 / α) - 1)) := by unfold nuGamma4; ring
    _ < log 2 * 1 := by
        apply mul_lt_mul_of_pos_left _ hL
        rw [div_lt_one hd0]; unfold denC; linarith
    _ = log 2 := mul_one _

/-- `e^(−γ) < 2/3`, from `γ > 1/2` and `e^(1/2) ≥ 3/2`. -/
lemma exp_neg_euler_lt : exp (-eulerMascheroniConstant) < 2 / 3 := by
  have hg := one_half_lt_eulerMascheroniConstant
  have h1 : exp (-eulerMascheroniConstant) < exp (-(1 / 2)) := exp_lt_exp.mpr (by linarith)
  have h2 : exp (-(1 / 2 : ℝ)) = 1 / exp (1 / 2) := by rw [exp_neg, inv_eq_one_div]
  have h3 := add_one_le_exp (1 / 2 : ℝ)
  have hp : 0 < exp (1 / 2 : ℝ) := exp_pos _
  have h4 : 1 / exp (1 / 2 : ℝ) ≤ 2 / 3 := by
    rw [div_le_iff₀ hp]; linarith
  linarith

/-- **Form C, lower bound for `α ≥ 1`:**  `e^(−γ) < C(α)`.  For `α > 1`, `ν_Γ > ν_Γ4` gives
`C > log 2 (1 − c x²/(2^x − 1)) ≥ log 2 (1 − c/(log 2 + log² 2/2)) ≈ 0.686 > 2/3 > e^(−γ)`. -/
theorem C_gt_of_one_le {α : ℝ} (hα : 1 ≤ α) : exp (-eulerMascheroniConstant) < Cfn α := by
  have hE := exp_neg_euler_lt
  have hc := cC_pos
  have hc' := cC_lt
  have h1 := log_two_gt_d9; have h2 := log_two_lt_d9
  norm_num at h1 h2
  have hα0 : 0 < α := lt_of_lt_of_le one_pos hα
  rcases eq_or_lt_of_le hα with h | h
  · subst h
    unfold Cfn denC
    rw [nuGamma_one]; norm_num
    nlinarith
  have hD := denC_pos hα0
  set x := 1 / α with hxdef
  have hx0 : 0 < x := by positivity
  have hx1 : x ≤ 1 := by rw [hxdef, div_le_one hα0]; exact hα
  have hq := two_rpow_sub_one_ge_quad hx0.le
  set L := log 2
  have hd0 : 0 < (2 : ℝ) ^ x - 1 := by nlinarith
  have h4 := thm_nuGamma4_lower' h
  have hlow : nuGamma4 α * denC α < Cfn α := mul_lt_mul_of_pos_right h4 hD
  -- ν_Γ4 · denC = L (1 − c x²/(2^x − 1)) ≥ L − c x² L/(x L + x² L²/2) = L − c x/(1 + x L/2) ≥ L − c
  have hval : nuGamma4 α * denC α = L - L * (cC * x ^ 2) / ((2 : ℝ) ^ x - 1) := by
    unfold nuGamma4 denC; rw [← hxdef]; field_simp; ring
  have hLx : L * x ^ 2 ≤ (2 : ℝ) ^ x - 1 := by nlinarith [mul_pos hx0 hx0]
  have hfrac : L * (cC * x ^ 2) / ((2 : ℝ) ^ x - 1) ≤ cC := by
    rw [div_le_iff₀ hd0]
    nlinarith [mul_le_mul_of_nonneg_left hLx hc.le]
  have : (2 : ℝ) / 3 < L - cC := by linarith
  linarith

/-- **Remark 1's identity:**  `C = (A + α) D` with `D = 1 − 2^(−1/α)(1 + c/α²)`. -/
lemma C_eq_A_mul_D {α : ℝ} (hα : 0 < α) :
    Cfn α = (Afn α + α) * (1 - (2 : ℝ) ^ (-(1 / α)) * (1 + cC * (1 / α) ^ 2)) := by
  have hp : 0 < (2 : ℝ) ^ (1 / α) := rpow_pos_of_pos (by norm_num) _
  have hneg : (2 : ℝ) ^ (-(1 / α)) = 1 / (2 : ℝ) ^ (1 / α) := by
    rw [rpow_neg (by norm_num), inv_eq_one_div]
  unfold Cfn denC Afn
  rw [hneg]
  field_simp
  ring

end GammaMedian


==> anc/lean/GammaMedian/FormCLower.lean <==
import GammaMedian.Akalin

/-!
# Theorem 2, lower bound for `α ≤ 1`

* `C_gt_of_le_04` (`α ≤ 0.4`, bound L4):  `2^(1/α) ν_Γ > Γ(1 + α)^(1/α) ≥ e^(−γ) e^(0.66 α)`, and the denominator
  `2^x − 1 − c x² ≥ 2^x (1 − α/2)` since `x + c x³ ≤ 2^x/2` for `x = 1/α ≥ 2.5`; `(1 + 0.66 α)(1 − α/2) ≥ 1`.
  No hypotheses.
* `C_gt_mid` (`0.4 ≤ α ≤ 1`, bound L8):  `C = (A + α) D` with `A > A∞` (Theorem 1), and on `[s, t]`,
  `D ≥ 1 − 2^(−1/t)(1 + c/s²)`; seven intervals.  Uses `TangentFacts` (through Theorem 1's lower bound on `[0.35, 1]`).
-/

namespace GammaMedian
open MedianBounds Real Set

/-- `log(2^(1/α) ν_Γ(α)) > p(α) = −γ + (π²/12) α − (ζ(3)/3) α²` (bound L4 and the `log Γ` series bound). -/
lemma log_two_pow_nu_gt {α : ℝ} (hα : 0 < α) :
    -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 < log ((2 : ℝ) ^ (1 / α) * nuGamma α) := by
  have hν := nuGamma_pos hα
  have hL4 := nu_pow_gt_L4 hα
  have hG := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have hlg := logGamma_one_add_ge hα.le
  rw [add_comm 1 α] at hlg
  have h1 : log (Gamma (α + 1)) - log 2 < α * log (nuGamma α) := by
    have := log_lt_log (by positivity) hL4
    rwa [log_div hG.ne' (by norm_num), log_rpow hν] at this
  have h2 : log ((2 : ℝ) ^ (1 / α) * nuGamma α) = log 2 / α + log (nuGamma α) := by
    rw [log_mul (by positivity) hν.ne', log_rpow (by norm_num)]; ring
  have h3 : -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 ≤ log (Gamma (α + 1)) / α := by
    rw [le_div_iff₀ hα]
    have : (-eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2) * α =
        -eulerMascheroniConstant * α + π ^ 2 / 12 * α ^ 2 - zeta3 / 3 * α ^ 3 := by ring
    linarith
  rw [h2]
  have : log (Gamma (α + 1)) / α - log 2 / α < log (nuGamma α) := by
    rw [← sub_div, div_lt_iff₀ hα]; linarith
  linarith

/-- `x + c x³ ≤ 2^x/2` for `x ≥ 2.5`. -/
lemma poly_le_half_two_rpow {x : ℝ} (hx : 2.5 ≤ x) : x + cC * x ^ 3 ≤ (2 : ℝ) ^ x / 2 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hc := cC_lt
  have hc0 := cC_pos
  set u := x - 2.5 with hu
  have hu0 : 0 ≤ u := by linarith
  have hsplit : (2 : ℝ) ^ x = exp (2.5 * log 2) * exp (u * log 2) := by
    rw [two_rpow_eq_exp, ← exp_add]; congr 1; rw [hu]; ring
  have hE0 : 5.6 ≤ exp (2.5 * log 2) := by
    have h := Real.sum_le_exp_of_nonneg (show (0 : ℝ) ≤ 2.5 * 0.6931471803 by norm_num) 8
    have hm : exp (6931471803 / 4000000000 : ℝ) ≤ exp (2.5 * log 2) := exp_le_exp.mpr (by linarith)
    norm_num [Finset.sum_range_succ, Nat.factorial] at h
    linarith
  have hE1 : 1 + u * log 2 + (u * log 2) ^ 2 / 2 + (u * log 2) ^ 3 / 6 ≤ exp (u * log 2) := by
    have h := Real.sum_le_exp_of_nonneg (show 0 ≤ u * log 2 by positivity) 4
    norm_num [Finset.sum_range_succ, Nat.factorial] at h
    linarith
  have hl1 : 0.693 * u ≤ u * log 2 := by nlinarith
  have hl2 : 0.48 * u ^ 2 ≤ (u * log 2) ^ 2 := by nlinarith [mul_nonneg hu0 hu0]
  have hl3 : 0.33 * u ^ 3 ≤ (u * log 2) ^ 3 := by
    have := pow_le_pow_left₀ (by positivity) hl1 3
    nlinarith [pow_nonneg hu0 3]
  have hx3 : cC * x ^ 3 ≤ 0.0092 * x ^ 3 := mul_le_mul_of_nonneg_right hc.le (by positivity)
  have hexp : 0 < exp (u * log 2) := exp_pos _
  have hprod : 5.6 * (1 + 0.693 * u + 0.48 * u ^ 2 / 2 + 0.33 * u ^ 3 / 6) ≤
      exp (2.5 * log 2) * exp (u * log 2) := by
    have h1 : 1 + 0.693 * u + 0.48 * u ^ 2 / 2 + 0.33 * u ^ 3 / 6 ≤ exp (u * log 2) := by linarith
    have h2 : 0 ≤ 1 + 0.693 * u + 0.48 * u ^ 2 / 2 + 0.33 * u ^ 3 / 6 := by positivity
    calc 5.6 * (1 + 0.693 * u + 0.48 * u ^ 2 / 2 + 0.33 * u ^ 3 / 6)
        ≤ exp (2.5 * log 2) * (1 + 0.693 * u + 0.48 * u ^ 2 / 2 + 0.33 * u ^ 3 / 6) :=
          mul_le_mul_of_nonneg_right hE0 h2
      _ ≤ exp (2.5 * log 2) * exp (u * log 2) := mul_le_mul_of_nonneg_left h1 (exp_pos _).le
  rw [hsplit]
  have hxu : x = u + 2.5 := by rw [hu]; ring
  rw [hxu] at hx3 ⊢
  nlinarith [pow_nonneg hu0 2, pow_nonneg hu0 3]

/-- **Theorem 2, lower bound for `0 < α ≤ 0.4`.**  No hypotheses. -/
theorem C_gt_of_le_04 {α : ℝ} (hα : 0 < α) (hα1 : α ≤ 0.4) : exp (-eulerMascheroniConstant) < Cfn α := by
  have hν := nuGamma_pos hα
  have hp := log_two_pow_nu_gt hα
  have hz := zeta3_lt
  have hpi := pi_gt_d6
  have hb : 0.82246 < π ^ 2 / 12 := by nlinarith
  -- p(α) ≥ −γ + 0.66 α
  have hpk : -eulerMascheroniConstant + 0.66 * α ≤ -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 := by
    have : zeta3 / 3 * α ^ 2 ≤ 1.20207 / 3 * 0.4 * α := by
      have hz0 := zeta3_pos
      nlinarith [mul_le_mul_of_nonneg_left hα1 (mul_nonneg hz0.le hα.le)]
    nlinarith
  set x := 1 / α with hxdef
  have hx : 2.5 ≤ x := by rw [hxdef, le_div_iff₀ hα]; linarith
  set N := (2 : ℝ) ^ x * nuGamma α with hN
  have hNpos : 0 < N := by positivity
  -- N > b e^(0.66 α) ≥ b (1 + 0.66 α)
  have hN1 : exp (-eulerMascheroniConstant) * (1 + 0.66 * α) < N := by
    have h1 : -eulerMascheroniConstant + 0.66 * α < log N := by linarith
    have h2 := (lt_log_iff_exp_lt hNpos).mp h1
    rw [exp_add] at h2
    have h3 : 1 + 0.66 * α ≤ exp (0.66 * α) := by have := add_one_le_exp (0.66 * α); linarith
    have := mul_le_mul_of_nonneg_left h3 (exp_pos (-eulerMascheroniConstant)).le
    linarith
  -- denominator ≥ 2^x (1 − α/2)
  have hpoly := poly_le_half_two_rpow hx
  have h2x : 0 < (2 : ℝ) ^ x := by positivity
  have hden : (2 : ℝ) ^ x * (1 - α / 2) ≤ denC α := by
    unfold denC
    rw [← hxdef]
    have hxa : x * α = 1 := by rw [hxdef]; field_simp
    have : 1 + cC * x ^ 2 ≤ α / 2 * (2 : ℝ) ^ x := by
      have := mul_le_mul_of_nonneg_left hpoly hα.le
      have e : α * (x + cC * x ^ 3) = (x * α) * (1 + cC * x ^ 2) := by ring
      rw [e, hxa, one_mul] at this
      linarith
    nlinarith
  have hC : N * (1 - α / 2) ≤ Cfn α := by
    unfold Cfn
    calc N * (1 - α / 2) = nuGamma α * ((2 : ℝ) ^ x * (1 - α / 2)) := by rw [hN]; ring
      _ ≤ nuGamma α * denC α := mul_le_mul_of_nonneg_left hden hν.le
  have h1a : 0 < 1 - α / 2 := by linarith
  have hfin : exp (-eulerMascheroniConstant) ≤ exp (-eulerMascheroniConstant) * (1 + 0.66 * α) * (1 - α / 2) := by
    have : 1 ≤ (1 + 0.66 * α) * (1 - α / 2) := by nlinarith
    have hb0 := exp_pos (-eulerMascheroniConstant)
    nlinarith
  have := mul_lt_mul_of_pos_right hN1 h1a
  linarith

/-- `2^(−1/t) ≤ E` from a Taylor sum for `e^(log 2/t)`. -/
lemma two_rpow_neg_inv_le {t E : ℝ} (ht : 0 < t)
    (h : 1 / ∑ i ∈ Finset.range 10, (0.6931471803 / t) ^ i / (Nat.factorial i) ≤ E) :
    (2 : ℝ) ^ (-(1 / t)) ≤ E := by
  have hL1 := log_two_gt_d9; norm_num at hL1
  rw [rpow_def_of_pos (by norm_num)]
  have h1 : exp (log 2 * -(1 / t)) ≤ exp (-(0.6931471803 / t)) := by
    apply exp_le_exp.mpr
    have : 0.6931471803 / t ≤ log 2 / t := div_le_div_of_nonneg_right (by norm_num; linarith) ht.le
    have e : log 2 * -(1 / t) = -(log 2 / t) := by ring
    rw [e]; linarith
  have h2 := exp_neg_le_inv_sum (y := 0.6931471803 / t) (by positivity) 10 (by norm_num)
  linarith

/-- On `[s, t] ⊆ [0.35, 1]`:  `C > (A∞ + s)(1 − 2^(−1/t)(1 + c/s²))`. -/
lemma C_gt_on (hT : TangentFacts) {s t E α : ℝ} (hs : 0.35 ≤ s) (ht : t ≤ 1) (hsα : s ≤ α) (hαt : α ≤ t)
    (hE : (2 : ℝ) ^ (-(1 / t)) ≤ E)
    (hm : 0.5618 < (0.6931471803 - 1 / 3 + s) * (1 - E * (1 + 0.0092 / s ^ 2))) :
    exp (-eulerMascheroniConstant) < Cfn α := by
  have hL1 := log_two_gt_d9; norm_num at hL1
  have hα0 : 0 < α := by linarith
  have hA := A_gt_mid hT (by linarith) (by linarith : α ≤ 1)
  have hb := b_bounds.2
  have hc := cC_lt
  have hc0 := cC_pos
  rw [C_eq_A_mul_D hα0]
  have hpow : (2 : ℝ) ^ (-(1 / α)) ≤ (2 : ℝ) ^ (-(1 / t)) := by
    apply rpow_le_rpow_of_exponent_le (by norm_num)
    have : 1 / t ≤ 1 / α := one_div_le_one_div_of_le hα0 hαt
    linarith
  have hx2 : cC * (1 / α) ^ 2 ≤ 0.0092 / s ^ 2 := by
    have : (1 / α) ^ 2 ≤ 1 / s ^ 2 := by
      rw [div_pow, one_pow]; exact one_div_le_one_div_of_le (by positivity) (pow_le_pow_left₀ (by linarith) hsα 2)
    calc cC * (1 / α) ^ 2 ≤ 0.0092 * (1 / α) ^ 2 := mul_le_mul_of_nonneg_right hc.le (by positivity)
      _ ≤ 0.0092 * (1 / s ^ 2) := mul_le_mul_of_nonneg_left this (by norm_num)
      _ = 0.0092 / s ^ 2 := by ring
  have hp0 : 0 ≤ (2 : ℝ) ^ (-(1 / α)) := by positivity
  have hD : 1 - E * (1 + 0.0092 / s ^ 2) ≤ 1 - (2 : ℝ) ^ (-(1 / α)) * (1 + cC * (1 / α) ^ 2) := by
    have : (2 : ℝ) ^ (-(1 / α)) * (1 + cC * (1 / α) ^ 2) ≤ E * (1 + 0.0092 / s ^ 2) :=
      mul_le_mul (le_trans hpow hE) (by linarith) (by positivity) (by linarith [hp0, hpow])
    linarith
  have hA0 : 0 < 0.6931471803 - 1 / 3 + s := by linarith
  have hDl : 0 < 1 - E * (1 + 0.0092 / s ^ 2) := by
    by_contra hneg; have := not_lt.mp hneg; nlinarith
  have hAs : 0.6931471803 - 1 / 3 + s < Afn α + α := by linarith
  calc exp (-eulerMascheroniConstant) < (0.6931471803 - 1 / 3 + s) * (1 - E * (1 + 0.0092 / s ^ 2)) := by
        linarith
    _ ≤ (Afn α + α) * (1 - (2 : ℝ) ^ (-(1 / α)) * (1 + cC * (1 / α) ^ 2)) :=
        mul_le_mul hAs.le hD hDl.le (by linarith)

/-- **Theorem 2, lower bound for `0.4 ≤ α ≤ 1`**, under `TangentFacts`. -/
theorem C_gt_mid (hT : TangentFacts) {α : ℝ} (h0 : 0.4 ≤ α) (h1 : α ≤ 1) :
    exp (-eulerMascheroniConstant) < Cfn α := by
  rcases le_total α 0.45 with a1 | a1
  · exact C_gt_on hT (s := 0.4) (t := 0.45) (E := 0.2144) (by norm_num) (by norm_num) h0 a1
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  rcases le_total α 0.5 with a2 | a2
  · exact C_gt_on hT (s := 0.45) (t := 0.5) (E := 0.2501) (by norm_num) (by norm_num) a1 a2
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  rcases le_total α 0.6 with a3 | a3
  · exact C_gt_on hT (s := 0.5) (t := 0.6) (E := 0.3151) (by norm_num) (by norm_num) a2 a3
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  rcases le_total α 0.7 with a4 | a4
  · exact C_gt_on hT (s := 0.6) (t := 0.7) (E := 0.3716) (by norm_num) (by norm_num) a3 a4
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  rcases le_total α 0.8 with a5 | a5
  · exact C_gt_on hT (s := 0.7) (t := 0.8) (E := 0.4206) (by norm_num) (by norm_num) a4 a5
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  rcases le_total α 0.9 with a6 | a6
  · exact C_gt_on hT (s := 0.8) (t := 0.9) (E := 0.4631) (by norm_num) (by norm_num) a5 a6
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)
  · exact C_gt_on hT (s := 0.9) (t := 1) (E := 0.5002) (by norm_num) le_rfl a6 h1
      (two_rpow_neg_inv_le (by norm_num) (by norm_num [Finset.sum_range_succ, Nat.factorial])) (by norm_num)

end GammaMedian


==> anc/lean/GammaMedian/FormCUpper.lean <==
import GammaMedian.FormCLower

/-!
# Theorem 2, upper bound for `α ≥ 1` (bound U8)

`C < log 2` exactly where `ν_Γ (2^x − 1 − c x²) < log 2`, `x = 1/α`.  Taylor's theorem with remainder for `e^(x log 2)`
gives `2^x − 1 − c x² ≤ log 2 · W(x)` for `0 < x ≤ 1` (`denC_le_Wb`), with `W` a polynomial with rational coefficients;
its `x²` coefficient is exactly `1/3`, because `c/log 2 = log 2/2 − 1/3`.  So it suffices that `ν_Γ(α) W(1/α) < 1`
(`C_lt_of_bound`).

The median is convex (hypothesis `ConvexOn`, Berg and Pedersen 2008), so on `[k, k + 1]` it lies below the chord through
upper bounds on `ν_Γ(k)` and `ν_Γ(k + 1)` (`nu_le_chord`):  `ν_Γ(1) = log 2`, `ν_Γ(2) < 1.67835` (`nu_two_lt`, from the
shape-2 CDF `1 − (1 + x) e^(−x)`), and, for `k ≥ 3`, the bounds of Adell and Jodrá (hypothesis `AdellJodra`).  The chord
times `W` is a polynomial in `x`, bounded on short `x`-intervals term by term (`piece`):  36 intervals for `k = 1, …, 9`.
For `α ≥ 10`, the chord is at most `α − 1/3 + 0.0242/α`, and `(α − 1/3 + 0.0242/α) W(1/α) < 1` (`tail_poly`).

The paper argues instead from the convexity of `U = log 2/(2^x − 1 − c x²)` and tangent lines; this route needs neither.
-/

namespace GammaMedian
open MedianBounds Real Set ProbabilityTheory

/-- **Hypothesis** (Adell and Jodrá 2008, 2009):  `ν_Γ(k) < k − 1/3 + 8/(405(k − 1))` for integers `k ≥ 3`. -/
def AdellJodra : Prop := ∀ k : ℕ, 3 ≤ k → nuGamma k < k - 1 / 3 + 8 / (405 * ((k : ℝ) - 1))

/-! ### `ν_Γ(2)` -/

lemma cdf_gamma_two {x : ℝ} (hx : 0 < x) : cdf (gammaMeasure 2 1) x = 1 - (1 + x) * exp (-x) := by
  rw [cdf_gamma_int (by norm_num) hx, Real.Gamma_two]
  have h1 : ∫ v in (0 : ℝ)..x, v ^ ((2 : ℝ) - 1) * exp (-v) = ∫ v in (0 : ℝ)..x, v * exp (-v) := by
    congr 1; funext v; norm_num
  rw [h1]
  have hd : ∀ v ∈ uIcc 0 x, HasDerivAt (fun v => -(1 + v) * exp (-v)) (v * exp (-v)) v := by
    intro v _
    have := (((hasDerivAt_id' v).const_add 1).neg).mul ((hasDerivAt_neg v).exp)
    convert this using 1; simp only [Pi.neg_apply]; ring
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd (by apply Continuous.intervalIntegrable; fun_prop)]
  simp; ring

/-- `ν_Γ(2) < 1.67835` (the root of `(1 + x) e^(−x) = 1/2` is `1.6783469900…`). -/
lemma nu_two_lt : nuGamma 2 < 1.67835 := by
  by_contra h
  have hm := monotone_cdf (gammaMeasure 2 1) (not_lt.mp h)
  rw [nuGamma_spec (by norm_num), cdf_gamma_two (by norm_num)] at hm
  have hs := Real.sum_le_exp_of_nonneg (show (0 : ℝ) ≤ 1.67835 by norm_num) 16
  norm_num [Finset.sum_range_succ, Nat.factorial] at hs
  have hp : 0 < exp (1.67835 : ℝ) := exp_pos _
  have he : exp (-(1.67835 : ℝ)) = 1 / exp 1.67835 := by rw [exp_neg, inv_eq_one_div]
  rw [he] at hm
  have : 1 / 2 ≤ (1 + 1.67835) * (1 / exp (1.67835 : ℝ)) := by linarith
  rw [mul_one_div, le_div_iff₀ hp] at this
  norm_num at this
  linarith

/-! ### The polynomial `W` -/

/-- `W(x) ≥ (2^x − 1 − c x²)/log 2` for `0 < x ≤ 1` (Taylor polynomial of degree 7 plus remainder, `log 2 < Lh`). -/
noncomputable def Wb (x : ℝ) : ℝ :=
  x + x ^ 2 / 3 + 0.6931471808 ^ 2 / 6 * x ^ 3 + 0.6931471808 ^ 3 / 24 * x ^ 4 + 0.6931471808 ^ 4 / 120 * x ^ 5 +
    0.6931471808 ^ 5 / 720 * x ^ 6 + 0.6931471808 ^ 6 / 5040 * x ^ 7 + 0.6931471808 ^ 7 * 9 / 322560 * x ^ 8

lemma Wb_pos {x : ℝ} (hx : 0 < x) : 0 < Wb x := by unfold Wb; positivity

lemma denC_le_Wb {α : ℝ} (hα : 1 ≤ α) : denC α ≤ log 2 * Wb (1 / α) := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hα0 : 0 < α := by linarith
  set x := 1 / α with hxdef
  have hx0 : 0 < x := by positivity
  have hx1 : x ≤ 1 := by rw [hxdef, div_le_one hα0]; exact hα
  set L := log 2 with hLdef
  have hy0 : 0 ≤ x * L := by positivity
  have hy1 : x * L ≤ 1 := by nlinarith
  have he := Real.exp_bound' hy0 hy1 (n := 8) (by norm_num)
  norm_num [Finset.sum_range_succ, Nat.factorial] at he
  unfold denC Wb cC
  rw [← hxdef, two_rpow_eq_exp, ← hLdef]
  have hLh : L ≤ 0.6931471808 := by linarith
  have hL0 : 0 ≤ L := by linarith
  have p : ∀ j : ℕ, x ^ (j + 1) * L ^ (j + 1) ≤ x ^ (j + 1) * L * 0.6931471808 ^ j := by
    intro j
    rw [pow_succ L j, ← mul_assoc, mul_comm (x ^ (j + 1) * L ^ j) L, ← mul_assoc, mul_comm L, mul_assoc]
    have := pow_le_pow_left₀ hL0 hLh j
    nlinarith [pow_pos hx0 (j + 1), mul_le_mul_of_nonneg_left this (mul_nonneg (pow_pos hx0 (j + 1)).le hL0)]
  have p2 := p 2; have p3 := p 3; have p4 := p 4; have p5 := p 5; have p6 := p 6; have p7 := p 7
  norm_num at p2 p3 p4 p5 p6 p7
  nlinarith [p2, p3, p4, p5, p6, p7, pow_pos hx0 2]

/-- If `ν_Γ(α) ≤ B` and `B W(1/α) < 1`, then `C(α) < log 2`. -/
lemma C_lt_of_bound {α B : ℝ} (hα : 1 ≤ α) (hν : nuGamma α ≤ B) (hB : B * Wb (1 / α) < 1) :
    Cfn α < log 2 := by
  have hα0 : 0 < α := by linarith
  have hW := Wb_pos (show 0 < 1 / α by positivity)
  have hn := nuGamma_pos hα0
  have hL : 0 < log 2 := log_pos (by norm_num)
  have hd := denC_le_Wb hα
  have h1 : nuGamma α * Wb (1 / α) < 1 := lt_of_le_of_lt (mul_le_mul_of_nonneg_right hν hW.le) hB
  unfold Cfn
  calc nuGamma α * denC α ≤ nuGamma α * (log 2 * Wb (1 / α)) := mul_le_mul_of_nonneg_left hd hn.le
    _ = log 2 * (nuGamma α * Wb (1 / α)) := by ring
    _ < log 2 * 1 := mul_lt_mul_of_pos_left h1 hL
    _ = log 2 := mul_one _

/-- A convex function lies below its chord, and so below the chord through upper bounds at the ends. -/
lemma nu_le_chord (hc : ConvexOn ℝ (Ioi 0) nuGamma) {a b α na nb : ℝ} (ha : 0 < a) (hab : a < b)
    (hα : a ≤ α ∧ α ≤ b) (hna : nuGamma a ≤ na) (hnb : nuGamma b ≤ nb) :
    nuGamma α ≤ na + (nb - na) / (b - a) * (α - a) := by
  have hba : 0 < b - a := by linarith
  set θ := (b - α) / (b - a) with hθ
  have h0 : 0 ≤ θ := div_nonneg (by linarith) hba.le
  have h1 : 0 ≤ 1 - θ := by rw [hθ, sub_nonneg, div_le_one hba]; linarith
  have := hc.2 (show a ∈ Ioi (0 : ℝ) from ha) (show b ∈ Ioi (0 : ℝ) from by simp; linarith) h0 h1 (by ring)
  simp only [smul_eq_mul] at this
  have e : θ * a + (1 - θ) * b = α := by rw [hθ]; field_simp; ring
  rw [e] at this
  have e2 : na + (nb - na) / (b - a) * (α - a) = θ * na + (1 - θ) * nb := by rw [hθ]; field_simp; ring
  rw [e2]
  nlinarith [mul_le_mul_of_nonneg_left hna h0, mul_le_mul_of_nonneg_left hnb h1]

/-- On `s ≤ x ≤ t`:  `(A₀ + m/x) W(x) = m + c₁ x + Σ_{i ≥ 2} cᵢ xⁱ < 1` when `c₁ ≥ 0`, the other `cᵢ ≤ 0`, and the bound
with `x` replaced by `t` in the `c₁` term and by `s` in the others is below 1. -/
lemma piece {A0 m s t x : ℝ} (hs : 0 < s) (hsx : s ≤ x) (hxt : x ≤ t)
    (h1 : 0 ≤ A0 + m / 3)
    (h2 : A0 / 3 + m * (0.6931471808 ^ 2 / 6) ≤ 0)
    (h3 : A0 * (0.6931471808 ^ 2 / 6) + m * (0.6931471808 ^ 3 / 24) ≤ 0)
    (h4 : A0 * (0.6931471808 ^ 3 / 24) + m * (0.6931471808 ^ 4 / 120) ≤ 0)
    (h5 : A0 * (0.6931471808 ^ 4 / 120) + m * (0.6931471808 ^ 5 / 720) ≤ 0)
    (h6 : A0 * (0.6931471808 ^ 5 / 720) + m * (0.6931471808 ^ 6 / 5040) ≤ 0)
    (h7 : A0 * (0.6931471808 ^ 6 / 5040) + m * (0.6931471808 ^ 7 * 9 / 322560) ≤ 0)
    (h8 : A0 * (0.6931471808 ^ 7 * 9 / 322560) ≤ 0)
    (hB : m + (A0 + m / 3) * t + (A0 / 3 + m * (0.6931471808 ^ 2 / 6)) * s ^ 2 +
      (A0 * (0.6931471808 ^ 2 / 6) + m * (0.6931471808 ^ 3 / 24)) * s ^ 3 +
      (A0 * (0.6931471808 ^ 3 / 24) + m * (0.6931471808 ^ 4 / 120)) * s ^ 4 +
      (A0 * (0.6931471808 ^ 4 / 120) + m * (0.6931471808 ^ 5 / 720)) * s ^ 5 +
      (A0 * (0.6931471808 ^ 5 / 720) + m * (0.6931471808 ^ 6 / 5040)) * s ^ 6 +
      (A0 * (0.6931471808 ^ 6 / 5040) + m * (0.6931471808 ^ 7 * 9 / 322560)) * s ^ 7 +
      A0 * (0.6931471808 ^ 7 * 9 / 322560) * s ^ 8 < 1) :
    (A0 + m / x) * Wb x < 1 := by
  have hx : 0 < x := lt_of_lt_of_le hs hsx
  have e : (A0 + m / x) * Wb x = m + (A0 + m / 3) * x + (A0 / 3 + m * (0.6931471808 ^ 2 / 6)) * x ^ 2 +
      (A0 * (0.6931471808 ^ 2 / 6) + m * (0.6931471808 ^ 3 / 24)) * x ^ 3 +
      (A0 * (0.6931471808 ^ 3 / 24) + m * (0.6931471808 ^ 4 / 120)) * x ^ 4 +
      (A0 * (0.6931471808 ^ 4 / 120) + m * (0.6931471808 ^ 5 / 720)) * x ^ 5 +
      (A0 * (0.6931471808 ^ 5 / 720) + m * (0.6931471808 ^ 6 / 5040)) * x ^ 6 +
      (A0 * (0.6931471808 ^ 6 / 5040) + m * (0.6931471808 ^ 7 * 9 / 322560)) * x ^ 7 +
      A0 * (0.6931471808 ^ 7 * 9 / 322560) * x ^ 8 := by
    unfold Wb; field_simp; ring
  rw [e]
  have k1 := mul_le_mul_of_nonneg_left hxt h1
  have k2 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 2) h2
  have k3 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 3) h3
  have k4 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 4) h4
  have k5 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 5) h5
  have k6 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 6) h6
  have k7 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 7) h7
  have k8 := mul_le_mul_of_nonpos_left (pow_le_pow_left₀ hs.le hsx 8) h8
  linarith

/-! ### `1 ≤ α ≤ 10`:  nine chords -/

theorem C_lt_on_1 (hc : ConvexOn ℝ (Ioi 0) nuGamma) {α : ℝ}
    (h0 : (1 : ℝ) ≤ α) (h1 : α ≤ 2) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 1) (b := 2) (na := (108304247 / 156250000 : ℝ)) (nb := (33567 / 20000 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by rw [nuGamma_one]; have := log_two_lt_d9; norm_num at this ⊢; linarith) (by have := nu_two_lt; norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((108304247 / 156250000 : ℝ) : ℝ) + ((33567 / 20000 : ℝ) - (108304247 / 156250000 : ℝ)) / ((2 : ℝ) - 1) * (α - 1) =
      (-91267387 / 312500000 : ℝ) + (307875881 / 312500000 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 2 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (5 / 9 : ℝ) with b1 | a1
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (1 / 2 : ℝ)) (t := (5 / 9 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (11 / 18 : ℝ) with b2 | a2
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (5 / 9 : ℝ)) (t := (11 / 18 : ℝ)) (by norm_num) a1 b2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (2 / 3 : ℝ) with b3 | a3
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (11 / 18 : ℝ)) (t := (2 / 3 : ℝ)) (by norm_num) a2 b3 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (13 / 18 : ℝ) with b4 | a4
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (2 / 3 : ℝ)) (t := (13 / 18 : ℝ)) (by norm_num) a3 b4 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (7 / 9 : ℝ) with b5 | a5
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (13 / 18 : ℝ)) (t := (7 / 9 : ℝ)) (by norm_num) a4 b5 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (5 / 6 : ℝ) with b6 | a6
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (7 / 9 : ℝ)) (t := (5 / 6 : ℝ)) (by norm_num) a5 b6 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (8 / 9 : ℝ) with b7 | a7
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (5 / 6 : ℝ)) (t := (8 / 9 : ℝ)) (by norm_num) a6 b7 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (17 / 18 : ℝ) with b8 | a8
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (8 / 9 : ℝ)) (t := (17 / 18 : ℝ)) (by norm_num) a7 b8 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-91267387 / 312500000 : ℝ)) (m := (307875881 / 312500000 : ℝ)) (s := (17 / 18 : ℝ)) (t := (1 : ℝ)) (by norm_num) a8 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_2 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (2 : ℝ) ≤ α) (h1 : α ≤ 3) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 2) (b := 3) (na := (33567 / 20000 : ℝ)) (nb := (1084 / 405 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := nu_two_lt; norm_num at this ⊢; linarith) (by have := hAJ 3 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((33567 / 20000 : ℝ) : ℝ) + ((1084 / 405 : ℝ) - (33567 / 20000 : ℝ)) / ((3 : ℝ) - 2) * (α - 2) =
      (-515219 / 1620000 : ℝ) + (1617073 / 1620000 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 3 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 2 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (7 / 20 : ℝ) with b1 | a1
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (1 / 3 : ℝ)) (t := (7 / 20 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (11 / 30 : ℝ) with b2 | a2
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (7 / 20 : ℝ)) (t := (11 / 30 : ℝ)) (by norm_num) a1 b2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (23 / 60 : ℝ) with b3 | a3
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (11 / 30 : ℝ)) (t := (23 / 60 : ℝ)) (by norm_num) a2 b3 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (2 / 5 : ℝ) with b4 | a4
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (23 / 60 : ℝ)) (t := (2 / 5 : ℝ)) (by norm_num) a3 b4 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (5 / 12 : ℝ) with b5 | a5
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (2 / 5 : ℝ)) (t := (5 / 12 : ℝ)) (by norm_num) a4 b5 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (13 / 30 : ℝ) with b6 | a6
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (5 / 12 : ℝ)) (t := (13 / 30 : ℝ)) (by norm_num) a5 b6 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (9 / 20 : ℝ) with b7 | a7
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (13 / 30 : ℝ)) (t := (9 / 20 : ℝ)) (by norm_num) a6 b7 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (7 / 15 : ℝ) with b8 | a8
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (9 / 20 : ℝ)) (t := (7 / 15 : ℝ)) (by norm_num) a7 b8 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (29 / 60 : ℝ) with b9 | a9
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (7 / 15 : ℝ)) (t := (29 / 60 : ℝ)) (by norm_num) a8 b9 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-515219 / 1620000 : ℝ)) (m := (1617073 / 1620000 : ℝ)) (s := (29 / 60 : ℝ)) (t := (1 / 2 : ℝ)) (by norm_num) a9 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_3 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (3 : ℝ) ≤ α) (h1 : α ≤ 4) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 3) (b := 4) (na := (1084 / 405 : ℝ)) (nb := (4463 / 1215 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 3 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 4 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((1084 / 405 : ℝ) : ℝ) + ((4463 / 1215 : ℝ) - (1084 / 405 : ℝ)) / ((4 : ℝ) - 3) * (α - 3) =
      (-127 / 405 : ℝ) + (1211 / 1215 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 4 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 3 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (11 / 42 : ℝ) with b1 | a1
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (1 / 4 : ℝ)) (t := (11 / 42 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (23 / 84 : ℝ) with b2 | a2
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (11 / 42 : ℝ)) (t := (23 / 84 : ℝ)) (by norm_num) a1 b2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (2 / 7 : ℝ) with b3 | a3
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (23 / 84 : ℝ)) (t := (2 / 7 : ℝ)) (by norm_num) a2 b3 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (25 / 84 : ℝ) with b4 | a4
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (2 / 7 : ℝ)) (t := (25 / 84 : ℝ)) (by norm_num) a3 b4 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (13 / 42 : ℝ) with b5 | a5
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (25 / 84 : ℝ)) (t := (13 / 42 : ℝ)) (by norm_num) a4 b5 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (9 / 28 : ℝ) with b6 | a6
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (13 / 42 : ℝ)) (t := (9 / 28 : ℝ)) (by norm_num) a5 b6 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-127 / 405 : ℝ)) (m := (1211 / 1215 : ℝ)) (s := (9 / 28 : ℝ)) (t := (1 / 3 : ℝ)) (by norm_num) a6 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_4 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (4 : ℝ) ≤ α) (h1 : α ≤ 5) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 4) (b := 5) (na := (4463 / 1215 : ℝ)) (nb := (1892 / 405 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 4 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 5 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((4463 / 1215 : ℝ) : ℝ) + ((1892 / 405 : ℝ) - (4463 / 1215 : ℝ)) / ((5 : ℝ) - 4) * (α - 4) =
      (-389 / 1215 : ℝ) + (1213 / 1215 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 5 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 4 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (13 / 60 : ℝ) with b1 | a1
  · exact piece (A0 := (-389 / 1215 : ℝ)) (m := (1213 / 1215 : ℝ)) (s := (1 / 5 : ℝ)) (t := (13 / 60 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  rcases le_total x (7 / 30 : ℝ) with b2 | a2
  · exact piece (A0 := (-389 / 1215 : ℝ)) (m := (1213 / 1215 : ℝ)) (s := (13 / 60 : ℝ)) (t := (7 / 30 : ℝ)) (by norm_num) a1 b2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-389 / 1215 : ℝ)) (m := (1213 / 1215 : ℝ)) (s := (7 / 30 : ℝ)) (t := (1 / 4 : ℝ)) (by norm_num) a2 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_5 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (5 : ℝ) ≤ α) (h1 : α ≤ 6) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 5) (b := 6) (na := (1892 / 405 : ℝ)) (nb := (11483 / 2025 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 5 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 6 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((1892 / 405 : ℝ) : ℝ) + ((11483 / 2025 : ℝ) - (1892 / 405 : ℝ)) / ((6 : ℝ) - 5) * (α - 5) =
      (-131 / 405 : ℝ) + (2023 / 2025 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 6 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 5 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (11 / 60 : ℝ) with b1 | a1
  · exact piece (A0 := (-131 / 405 : ℝ)) (m := (2023 / 2025 : ℝ)) (s := (1 / 6 : ℝ)) (t := (11 / 60 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-131 / 405 : ℝ)) (m := (2023 / 2025 : ℝ)) (s := (11 / 60 : ℝ)) (t := (1 / 5 : ℝ)) (by norm_num) a1 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_6 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (6 : ℝ) ≤ α) (h1 : α ≤ 7) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 6) (b := 7) (na := (11483 / 2025 : ℝ)) (nb := (8104 / 1215 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 6 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 7 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((11483 / 2025 : ℝ) : ℝ) + ((8104 / 1215 : ℝ) - (11483 / 2025 : ℝ)) / ((7 : ℝ) - 6) * (α - 6) =
      (-659 / 2025 : ℝ) + (6071 / 6075 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 7 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 6 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  rcases le_total x (13 / 84 : ℝ) with b1 | a1
  · exact piece (A0 := (-659 / 2025 : ℝ)) (m := (6071 / 6075 : ℝ)) (s := (1 / 7 : ℝ)) (t := (13 / 84 : ℝ)) (by norm_num) hxl b1 (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  · exact piece (A0 := (-659 / 2025 : ℝ)) (m := (6071 / 6075 : ℝ)) (s := (13 / 84 : ℝ)) (t := (1 / 6 : ℝ)) (by norm_num) a1 hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_7 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (7 : ℝ) ≤ α) (h1 : α ≤ 8) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 7) (b := 8) (na := (8104 / 1215 : ℝ)) (nb := (21743 / 2835 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 7 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 8 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((8104 / 1215 : ℝ) : ℝ) + ((21743 / 2835 : ℝ) - (8104 / 1215 : ℝ)) / ((8 : ℝ) - 7) * (α - 7) =
      (-397 / 1215 : ℝ) + (8501 / 8505 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 8 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 7 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  exact piece (A0 := (-397 / 1215 : ℝ)) (m := (8501 / 8505 : ℝ)) (s := (1 / 8 : ℝ)) (t := (1 / 7 : ℝ)) (by norm_num) hxl hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_8 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (8 : ℝ) ≤ α) (h1 : α ≤ 9) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 8) (b := 9) (na := (21743 / 2835 : ℝ)) (nb := (3511 / 405 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 8 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 9 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((21743 / 2835 : ℝ) : ℝ) + ((3511 / 405 : ℝ) - (21743 / 2835 : ℝ)) / ((9 : ℝ) - 8) * (α - 8) =
      (-929 / 2835 : ℝ) + (2834 / 2835 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 9 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 8 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  exact piece (A0 := (-929 / 2835 : ℝ)) (m := (2834 / 2835 : ℝ)) (s := (1 / 9 : ℝ)) (t := (1 / 8 : ℝ)) (by norm_num) hxl hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

theorem C_lt_on_9 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ}
    (h0 : (9 : ℝ) ≤ α) (h1 : α ≤ 10) : Cfn α < log 2 := by
  have hch := nu_le_chord hc (a := 9) (b := 10) (na := (3511 / 405 : ℝ)) (nb := (35243 / 3645 : ℝ))
    (by norm_num) (by norm_num) ⟨h0, h1⟩ (by have := hAJ 9 (by norm_num); norm_num at this ⊢; linarith) (by have := hAJ 10 (by norm_num); norm_num at this ⊢; linarith)
  have hα0 : 0 < α := by linarith
  apply C_lt_of_bound (by linarith) hch
  have e : ((3511 / 405 : ℝ) : ℝ) + ((35243 / 3645 : ℝ) - (3511 / 405 : ℝ)) / ((10 : ℝ) - 9) * (α - 9) =
      (-133 / 405 : ℝ) + (3644 / 3645 : ℝ) / (1 / α) := by field_simp; ring
  rw [e]
  set x := 1 / α with hx
  have hxl : (1 / 10 : ℝ) ≤ x := by rw [hx, le_div_iff₀ hα0]; linarith
  have hxu : x ≤ (1 / 9 : ℝ) := by rw [hx, div_le_iff₀ hα0]; linarith
  exact piece (A0 := (-133 / 405 : ℝ)) (m := (3644 / 3645 : ℝ)) (s := (1 / 10 : ℝ)) (t := (1 / 9 : ℝ)) (by norm_num) hxl hxu (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)

/-! ### `α ≥ 10` -/

lemma tail_poly {x : ℝ} (hx0 : 0 < x) (hx1 : x ≤ 0.1) : (1 / x - 1 / 3 + 0.0242 * x) * Wb x < 1 := by
  set w3 : ℝ := 0.6931471808 ^ 2 / 6
  set w4 : ℝ := 0.6931471808 ^ 3 / 24
  set w5 : ℝ := 0.6931471808 ^ 4 / 120
  set w6 : ℝ := 0.6931471808 ^ 5 / 720
  set w7 : ℝ := 0.6931471808 ^ 6 / 5040
  set w8 : ℝ := 0.6931471808 ^ 7 * 9 / 322560
  have e : (1 / x - 1 / 3 + 0.0242 * x) * Wb x = 1 + x ^ 2 * ((w3 - 1 / 9 + 0.0242) + (w4 - w3 / 3 + 0.0242 / 3) * x +
      (w5 - w4 / 3 + 0.0242 * w3) * x ^ 2 + (w6 - w5 / 3 + 0.0242 * w4) * x ^ 3 +
      (w7 - w6 / 3 + 0.0242 * w5) * x ^ 4 + (w8 - w7 / 3 + 0.0242 * w6) * x ^ 5 +
      (-w8 / 3 + 0.0242 * w7) * x ^ 6 + 0.0242 * w8 * x ^ 7) := by
    unfold Wb; field_simp; ring
  rw [e]
  have q0 : w3 - 1 / 9 + 0.0242 < -0.0068 := by norm_num [w3]
  have q1 : w4 - w3 / 3 + 0.0242 / 3 ≤ 0 := by norm_num [w3, w4]
  have q2 : w5 - w4 / 3 + 0.0242 * w3 ≤ 0 := by norm_num [w3, w4, w5]
  have q3 : w6 - w5 / 3 + 0.0242 * w4 ≤ 0 := by norm_num [w4, w5, w6]
  have q4 : w7 - w6 / 3 + 0.0242 * w5 ≤ 0 := by norm_num [w5, w6, w7]
  have q5 : 0 ≤ w8 - w7 / 3 + 0.0242 * w6 ∧ w8 - w7 / 3 + 0.0242 * w6 < 0.000001 := by
    constructor <;> norm_num [w6, w7, w8]
  have q6 : -w8 / 3 + 0.0242 * w7 ≤ 0 := by norm_num [w7, w8]
  have q7 : 0 ≤ 0.0242 * w8 ∧ 0.0242 * w8 < 0.000001 := by constructor <;> norm_num [w8]
  have x1 : x ^ 1 ≤ 1 := by rw [pow_one]; linarith
  have xp : ∀ n : ℕ, x ^ (n + 1) ≤ 1 := fun n => pow_le_one₀ hx0.le (by linarith)
  have k1 := mul_nonpos_of_nonpos_of_nonneg q1 hx0.le
  have k2 := mul_nonpos_of_nonpos_of_nonneg q2 (pow_nonneg hx0.le 2)
  have k3 := mul_nonpos_of_nonpos_of_nonneg q3 (pow_nonneg hx0.le 3)
  have k4 := mul_nonpos_of_nonpos_of_nonneg q4 (pow_nonneg hx0.le 4)
  have k6 := mul_nonpos_of_nonpos_of_nonneg q6 (pow_nonneg hx0.le 6)
  have k5 : (w8 - w7 / 3 + 0.0242 * w6) * x ^ 5 ≤ 0.000001 := by
    have := mul_le_mul_of_nonneg_left (xp 4) q5.1; linarith [q5.2]
  have k7 : 0.0242 * w8 * x ^ 7 ≤ 0.000001 := by
    have := mul_le_mul_of_nonneg_left (xp 6) q7.1; linarith [q7.2]
  have hQ : (w3 - 1 / 9 + 0.0242) + (w4 - w3 / 3 + 0.0242 / 3) * x +
      (w5 - w4 / 3 + 0.0242 * w3) * x ^ 2 + (w6 - w5 / 3 + 0.0242 * w4) * x ^ 3 +
      (w7 - w6 / 3 + 0.0242 * w5) * x ^ 4 + (w8 - w7 / 3 + 0.0242 * w6) * x ^ 5 +
      (-w8 / 3 + 0.0242 * w7) * x ^ 6 + 0.0242 * w8 * x ^ 7 < 0 := by linarith
  have := mul_neg_of_pos_of_neg (pow_pos hx0 2) hQ
  linarith

theorem C_lt_of_ge_10 (hc : ConvexOn ℝ (Ioi 0) nuGamma) (hAJ : AdellJodra) {α : ℝ} (hα : 10 ≤ α) :
    Cfn α < log 2 := by
  have hα0 : 0 < α := by linarith
  set k := ⌊α⌋₊ with hk
  have hk1 : (k : ℝ) ≤ α := Nat.floor_le hα0.le
  have hk2 : α < k + 1 := Nat.lt_floor_add_one α
  have hk10 : 10 ≤ k := Nat.le_floor (by exact_mod_cast hα)
  have hk10r : (10 : ℝ) ≤ k := by exact_mod_cast hk10
  set d : ℝ := 8 / (405 * ((k : ℝ) - 1)) with hd
  have hAk := hAJ k (by omega)
  have hAk1 := hAJ (k + 1) (by omega)
  push_cast at hAk1
  have hd1 : 8 / (405 * ((k : ℝ) + 1 - 1)) ≤ d := by
    rw [hd]; apply div_le_div_of_nonneg_left (by norm_num) (by nlinarith) (by nlinarith)
  have hch := nu_le_chord hc (a := k) (b := k + 1) (na := k - 1 / 3 + d) (nb := k + 1 - 1 / 3 + d)
    (by linarith) (by linarith) ⟨hk1, hk2.le⟩ hAk.le (by linarith)
  have e : (k - 1 / 3 + d) + ((k + 1 - 1 / 3 + d) - (k - 1 / 3 + d)) / ((k : ℝ) + 1 - k) * (α - k) =
      α - 1 / 3 + d := by
    rw [show (k : ℝ) + 1 - k = 1 by ring, div_one]; ring
  rw [e] at hch
  have hdα : d ≤ 0.0242 * (1 / α) := by
    have h1 : d ≤ 0.0242 / ((k : ℝ) + 1) := by
      rw [hd, div_le_div_iff₀ (by nlinarith) (by linarith)]; nlinarith
    have h2 : 0.0242 / ((k : ℝ) + 1) ≤ 0.0242 * (1 / α) := by
      rw [mul_one_div]; exact div_le_div_of_nonneg_left (by norm_num) hα0 hk2.le
    linarith
  apply C_lt_of_bound (B := 1 / (1 / α) - 1 / 3 + 0.0242 * (1 / α)) (by linarith)
  · rw [one_div_one_div]; linarith
  · exact tail_poly (by positivity) (by rw [div_le_iff₀ hα0]; linarith)

/-- **Theorem 2:**  `e^(−γ) < C(α) < log 2` for all `α > 0`, under `TangentFacts` (convexity of `ν_Γ` and the
tangent data at `1/2` and `1`) and `AdellJodra`. -/
theorem theorem2 (hT : TangentFacts) (hAJ : AdellJodra) {α : ℝ} (hα : 0 < α) :
    exp (-eulerMascheroniConstant) < Cfn α ∧ Cfn α < log 2 := by
  have hc := hT.convex
  constructor
  · rcases le_total α 0.4 with h | h
    · exact C_gt_of_le_04 hα h
    rcases le_total α 1 with h' | h'
    · exact C_gt_mid hT h h'
    · exact C_gt_of_one_le h'
  · rcases le_total α 1 with h | h
    · exact C_lt_log_two_of_le_one hα h
    rcases le_total α 2 with h2 | h2; · exact C_lt_on_1 hc h h2
    rcases le_total α 3 with h3 | h3; · exact C_lt_on_2 hc hAJ h2 h3
    rcases le_total α 4 with h4 | h4; · exact C_lt_on_3 hc hAJ h3 h4
    rcases le_total α 5 with h5 | h5; · exact C_lt_on_4 hc hAJ h4 h5
    rcases le_total α 6 with h6 | h6; · exact C_lt_on_5 hc hAJ h5 h6
    rcases le_total α 7 with h7 | h7; · exact C_lt_on_6 hc hAJ h6 h7
    rcases le_total α 8 with h8 | h8; · exact C_lt_on_7 hc hAJ h7 h8
    rcases le_total α 9 with h9 | h9; · exact C_lt_on_8 hc hAJ h8 h9
    rcases le_total α 10 with h10 | h10; · exact C_lt_on_9 hc hAJ h9 h10
    exact C_lt_of_ge_10 hc hAJ h10

end GammaMedian


==> anc/lean/GammaMedian/LogGamma.lean <==
import GammaMedian.CdfBounds
import MedianBounds.Polygamma
import Mathlib.NumberTheory.ZetaValues
import Mathlib.NumberTheory.Harmonic.EulerMascheroni

/-!
# A lower bound on `log Γ(1 + α)`

`log Γ(1 + α) ≥ −γ α + (π²/12) α² − (ζ(3)/3) α³` for `α ≥ 0` (`logGamma_one_add_ge`):  the series
`log Γ(1 + α) = −γ α + Σ_{k≥2} (−1)^k ζ(k) α^k/k` cut after its `ζ(3)` term.  The proof avoids derivatives of
`log Γ`:  by Euler's limit formula (Mathlib's `BohrMollerup.tendsto_log_gamma`),
`log Γ(1 + α) = lim [(1 + α) log n − log(n + 1) − Σ_{m ≤ n} log(1 + α/(m + 1))]`, and
`log(1 + u) ≤ u − u²/2 + u³/3` for `u ≥ 0` bounds each term.
-/

namespace GammaMedian
open MedianBounds Real Set Filter Topology Finset

/-- `log(1 + u) ≤ u − u²/2 + u³/3` for `u ≥ 0`. -/
lemma log_one_add_le_cubic {u : ℝ} (hu : 0 ≤ u) : log (1 + u) ≤ u - u ^ 2 / 2 + u ^ 3 / 3 := by
  let h : ℝ → ℝ := fun v => v - v ^ 2 / 2 + v ^ 3 / 3 - log (1 + v)
  have hd : ∀ v, 0 ≤ v → HasDerivAt h (1 - v + v ^ 2 - 1 / (1 + v)) v := by
    intro v hv
    have e := ((hasDerivAt_id v).const_add 1).log (by simp; linarith)
    have p := (((hasDerivAt_id v).sub ((hasDerivAt_pow 2 v).div_const 2)).add
      ((hasDerivAt_pow 3 v).div_const 3))
    convert p.sub e using 1
    · funext y; simp only [h, Pi.add_apply, Pi.sub_apply, id]
    · simp only [id]; norm_num
  have hmono : MonotoneOn h (Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact fun v hv => (hd v hv).continuousAt.continuousWithinAt
    · intro v hv; rw [interior_Ici] at hv; exact (hd v (le_of_lt hv)).differentiableAt.differentiableWithinAt
    · intro v hv
      rw [interior_Ici] at hv
      have hv0 : 0 < v := hv
      rw [(hd v hv0.le).deriv]
      have : 1 - v + v ^ 2 - 1 / (1 + v) = v ^ 3 / (1 + v) := by field_simp; ring
      rw [this]; positivity
  have := hmono (Set.mem_Ici.mpr le_rfl) hu hu
  have h0 : h 0 = 0 := by simp [h]
  rw [h0] at this
  simp only [h] at this
  linarith

/-- `log Γ(1 + α)` as Euler's sequence:  `logGammaSeq (1 + α) n = (1 + α) log n − log(n + 1) − Σ_{m ≤ n} log(1 + α/(m + 1))`. -/
lemma logGammaSeq_one_add (α : ℝ) (hα : 0 ≤ α) (n : ℕ) :
    BohrMollerup.logGammaSeq (1 + α) n =
      (1 + α) * log n - log (n + 1) - ∑ m ∈ range (n + 1), log (1 + α / (m + 1)) := by
  have hsplit : ∀ m : ℕ, log (1 + α + m) = log ((m : ℝ) + 1) + log (1 + α / (m + 1)) := by
    intro m
    have hm : (0 : ℝ) < m + 1 := by positivity
    rw [← log_mul hm.ne' (by positivity)]
    congr 1; field_simp; ring
  have hfac : ∑ m ∈ range (n + 1), log ((m : ℝ) + 1) = log (n + 1) + log ((Nat.factorial n : ℕ) : ℝ) := by
    have : ∑ m ∈ range (n + 1), log ((m : ℝ) + 1) = log ((Nat.factorial (n + 1) : ℕ) : ℝ) := by
      rw [← Finset.prod_range_add_one_eq_factorial, Nat.cast_prod, Real.log_prod (fun m _ => by positivity)]
      exact Finset.sum_congr rfl (fun m _ => by push_cast; ring_nf)
    rw [this, Nat.factorial_succ, Nat.cast_mul, log_mul (by positivity) (by positivity)]; push_cast; ring
  simp only [BohrMollerup.logGammaSeq]
  rw [Finset.sum_congr rfl (fun m _ => hsplit m), Finset.sum_add_distrib, hfac]
  ring

/-- `ζ(2)` partial sums:  `Σ_{m ≤ n} 1/(m + 1)² → π²/6`. -/
lemma tendsto_sum_inv_sq :
    Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 2) atTop (𝓝 (π ^ 2 / 6)) := by
  have h := hasSum_zeta_two.tendsto_sum_nat
  have h2 := h.comp (tendsto_add_atTop_nat 2)
  refine h2.congr (fun n => ?_)
  simp only [Function.comp_apply]
  rw [Finset.sum_range_succ' _ (n + 1)]
  simp

/-- `ζ(3)` partial sums:  `Σ_{m ≤ n} 1/(m + 1)³ → ζ(3)`. -/
lemma tendsto_sum_inv_cube :
    Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 3) atTop (𝓝 zeta3) := by
  have hs : HasSum (fun n : ℕ => 1 / ((n : ℝ) + 1) ^ 3) zeta3 := by
    have := (hasSum_s3 (x := 1) le_rfl)
    have e : (fun j : ℕ => 1 / ((1 : ℝ) + j) ^ 3) = fun n : ℕ => 1 / ((n : ℝ) + 1) ^ 3 := by
      funext j; ring_nf
    rw [e] at this
    unfold zeta3
    exact this.summable.hasSum
  exact (hs.tendsto_sum_nat).comp (tendsto_add_atTop_nat 1)

/-- `Σ_{m ≤ n} 1/(m + 1) − log n → γ`. -/
lemma tendsto_harmonic_succ_sub_log :
    Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) - log n) atTop (𝓝 eulerMascheroniConstant) := by
  have h := tendsto_harmonic_sub_log
  have h1 : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) := tendsto_one_div_add_atTop_nhds_zero_nat
  have := h.add h1
  rw [add_zero] at this
  refine this.congr (fun n => ?_)
  simp only [harmonic, Rat.cast_sum, Rat.cast_inv, Rat.cast_add, Rat.cast_natCast, Rat.cast_one,
    Finset.sum_range_succ]
  simp only [one_div]
  push_cast
  ring

/-- **`log Γ(1 + α) ≥ −γ α + (π²/12) α² − (ζ(3)/3) α³`** for `α ≥ 0`. -/
theorem logGamma_one_add_ge {α : ℝ} (hα : 0 ≤ α) :
    -eulerMascheroniConstant * α + π ^ 2 / 12 * α ^ 2 - zeta3 / 3 * α ^ 3 ≤ log (Gamma (1 + α)) := by
  have hT := BohrMollerup.tendsto_log_gamma (x := 1 + α) (by linarith)
  set S1 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1)
  set S2 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 2
  set S3 : ℕ → ℝ := fun n => ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) ^ 3
  set b : ℕ → ℝ := fun n =>
    -α * (S1 n - log n) - (log (n + 1) - log n) + α ^ 2 / 2 * S2 n - α ^ 3 / 3 * S3 n
  have hb : ∀ n : ℕ, b n ≤ BohrMollerup.logGammaSeq (1 + α) n := by
    intro n
    rw [logGammaSeq_one_add α hα n]
    have hterm : ∀ m ∈ range (n + 1), log (1 + α / (m + 1)) ≤
        α * (1 / ((m : ℝ) + 1)) - α ^ 2 / 2 * (1 / ((m : ℝ) + 1) ^ 2) + α ^ 3 / 3 * (1 / ((m : ℝ) + 1) ^ 3) := by
      intro m _
      have hm : (0 : ℝ) < m + 1 := by positivity
      have := log_one_add_le_cubic (u := α / (m + 1)) (by positivity)
      convert this using 1
      field_simp
    have hs := Finset.sum_le_sum hterm
    rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum,
      ← Finset.mul_sum] at hs
    simp only [b, S1, S2, S3]
    nlinarith
  have hlim : Tendsto b atTop
      (𝓝 (-eulerMascheroniConstant * α + π ^ 2 / 12 * α ^ 2 - zeta3 / 3 * α ^ 3)) := by
    have hL := (tendsto_log_comp_add_sub_log 1).comp tendsto_natCast_atTop_atTop
    have := (((tendsto_harmonic_succ_sub_log.const_mul (-α)).sub hL).add
      (tendsto_sum_inv_sq.const_mul (α ^ 2 / 2))).sub (tendsto_sum_inv_cube.const_mul (α ^ 3 / 3))
    convert this using 2
    · simp only [b, S1, S2, S3, Function.comp_apply]
    · ring
  exact le_of_tendsto_of_tendsto' hlim hT hb

end GammaMedian


==> anc/lean/GammaMedian/SmallAlpha.lean <==
import GammaMedian.Constants

/-!
# Theorem 1, lower bound for `α ≤ 0.35`:  bound L4

`ν_Γ(α)^α > Γ(1 + α)/2` (`nu_pow_gt_L4`) gives `A(α) > Γ(1 + α)^(1/α) − α`, and
`log Γ(1 + α)/α ≥ p(α) = −γ + (π²/12) α − (ζ(3)/3) α²` (`logGamma_one_add_ge`).  So it suffices that
`p(α) > log(A∞ + α)` on `(0, 0.35]`, `A∞ = log 2 − 1/3`.  `p` lies above its chord, which is linear, and `log(A∞ + α)`
below its tangent at `0.35`; the two lines are compared at the ends (`p_gt_log`).
-/

namespace GammaMedian
open MedianBounds Real Set

/-- `log(A∞ + 0.35) = log(log 2 + 1/60) < −0.34273`, from `log(y √2) ≤ y √2 − 1`. -/
lemma log_y1_lt : log (log 2 + 1 / 60) < -0.34273 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hs := sqrt_two_lt
  have hs0 : 0 < √2 := by positivity
  have hy : 0 < log 2 + 1 / 60 := by linarith
  have h := Real.log_le_sub_one_of_pos (show 0 < (log 2 + 1 / 60) * √2 by positivity)
  rw [log_mul hy.ne' hs0.ne', Real.log_sqrt (by norm_num)] at h
  nlinarith

/-- `p(α) > log(A∞ + α)` for `0 < α ≤ 0.35`. -/
lemma p_gt_log {α : ℝ} (hα : 0 < α) (hα1 : α ≤ 0.35) :
    log (log 2 - 1 / 3 + α) < -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hy1 : 0 < log 2 + 1 / 60 := by linarith
  have hy : 0 < log 2 - 1 / 3 + α := by linarith
  -- tangent of log at y1 = A∞ + 0.35
  have ht := Real.log_le_sub_one_of_pos (show 0 < (log 2 - 1 / 3 + α) / (log 2 + 1 / 60) by positivity)
  rw [log_div hy.ne' hy1.ne'] at ht
  have e : (log 2 - 1 / 3 + α) / (log 2 + 1 / 60) - 1 = (α - 0.35) * (1 / (log 2 + 1 / 60)) := by
    field_simp; ring
  rw [e] at ht
  have hinv : 1 / 0.71 ≤ 1 / (log 2 + 1 / 60) := one_div_le_one_div_of_le hy1 (by linarith)
  have hneg : α - 0.35 ≤ 0 := by linarith
  have ht2 := mul_le_mul_of_nonpos_left hinv hneg
  have hl1 := log_y1_lt
  -- the chord of p
  have hz := zeta3_lt
  have hz0 := zeta3_pos
  have hg := euler_lt
  have hpi := pi_gt_d6
  have hb : 0.82246 < π ^ 2 / 12 := by nlinarith
  have hchord : -eulerMascheroniConstant + (π ^ 2 / 12 - 0.35 * (zeta3 / 3)) * α ≤
      -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 := by
    nlinarith [mul_nonneg (mul_nonneg hz0.le hα.le) (show (0 : ℝ) ≤ 0.35 - α by linarith)]
  have hslope : 0.6822 * α ≤ (π ^ 2 / 12 - 0.35 * (zeta3 / 3)) * α := by
    apply mul_le_mul_of_nonneg_right _ hα.le; linarith
  have key : log (log 2 - 1 / 3 + α) ≤ -0.34273 + (α - 0.35) * (1 / 0.71) := by linarith
  norm_num at key hslope hchord hg ⊢
  linarith

/-- **Theorem 1, lower bound for `0 < α ≤ 0.35`:**  `log 2 − 1/3 < A(α)`.  No hypotheses. -/
theorem A_gt_of_le_035 {α : ℝ} (hα : 0 < α) (hα1 : α ≤ 0.35) : log 2 - 1 / 3 < Afn α := by
  have hν := nuGamma_pos hα
  have hL4 := nu_pow_gt_L4 hα
  have hG := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have hlg := logGamma_one_add_ge hα.le
  rw [add_comm 1 α] at hlg
  have hp := p_gt_log hα hα1
  have h1 : log (Gamma (α + 1)) - log 2 < α * log (nuGamma α) := by
    have := log_lt_log (by positivity) hL4
    rwa [log_div hG.ne' (by norm_num), log_rpow hν] at this
  have h2 : log ((2 : ℝ) ^ (1 / α) * nuGamma α) = log 2 / α + log (nuGamma α) := by
    rw [log_mul (by positivity) hν.ne', log_rpow (by norm_num)]; ring
  have h3 : -eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2 ≤ log (Gamma (α + 1)) / α := by
    rw [le_div_iff₀ hα]
    have : (-eulerMascheroniConstant + π ^ 2 / 12 * α - zeta3 / 3 * α ^ 2) * α =
        -eulerMascheroniConstant * α + π ^ 2 / 12 * α ^ 2 - zeta3 / 3 * α ^ 3 := by ring
    linarith
  have h4 : log (log 2 - 1 / 3 + α) < log ((2 : ℝ) ^ (1 / α) * nuGamma α) := by
    rw [h2]
    have : log (Gamma (α + 1)) / α - log 2 / α < log (nuGamma α) := by
      rw [← sub_div, div_lt_iff₀ hα]; linarith
    linarith
  have hy : 0 < log 2 - 1 / 3 + α := by have := log_two_gt_two_thirds; linarith
  have := (log_lt_log_iff hy (by positivity)).mp h4
  unfold Afn; linarith

end GammaMedian


==> anc/lean/GammaMedian/Tangents.lean <==
import GammaMedian.SmallAlpha

/-!
# Theorem 1, lower bound for `0.35 ≤ α ≤ 1`:  tangent lines L9 and L3

`A > A∞` exactly where `ν_Γ > ℓ(α) = 2^(−1/α)(A∞ + α)` (`A_gt_of_nu_gt_ell`).  `ℓ` is convex for `α < 9.418`
(`ell_sub_line_convex`, from `ℓ'' = 2^(−1/α) α⁻⁴ log 2 (A∞ log 2 − (log 2 − 2/3) α)`), so a line minus `ℓ` is positive on
an interval if it is positive at both ends.  The lines are tangents of the convex median at `1/2` and `1`.

Hypotheses (`TangentFacts`):  `ν_Γ` is convex (Berg and Pedersen 2008); its slopes at `1/2` and `1` and its value at
`1/2` lie in the brackets the paper computes (`ν_Γ'(1/2) = 0.858367…`, `ν_Γ'(1) = 0.968044…`, `ν_Γ(1/2) = 0.227468…`).
-/

namespace GammaMedian
open MedianBounds Real Set

/-- The hypotheses for the tangent-line steps. -/
structure TangentFacts : Prop where
  convex : ConvexOn ℝ (Ioi 0) nuGamma
  value_half : 0.227468 < nuGamma (1 / 2)
  slope_half : ∃ d, HasDerivAt nuGamma d (1 / 2) ∧ 0.858367 < d ∧ d < 0.858368
  slope_one : ∃ d, HasDerivAt nuGamma d 1 ∧ 0.968044 < d ∧ d < 0.968045

/-- `ℓ(α) = 2^(−1/α)(A∞ + α)`, written `e^(−log 2/α)(A∞ + α)`. -/
noncomputable def ellA (α : ℝ) : ℝ := exp (-log 2 * α⁻¹) * (log 2 - 1 / 3 + α)

lemma A_gt_of_nu_gt_ell {α : ℝ} (h : ellA α < nuGamma α) : log 2 - 1 / 3 < Afn α := by
  have e : (2 : ℝ) ^ (1 / α) = exp (log 2 * α⁻¹) := by rw [rpow_def_of_pos (by norm_num), one_div]
  have hE : exp (log 2 * α⁻¹) * exp (-log 2 * α⁻¹) = 1 := by rw [← exp_add]; ring_nf; exact exp_zero
  have hp : 0 < exp (log 2 * α⁻¹) := exp_pos _
  have := mul_lt_mul_of_pos_left h hp
  unfold ellA at this
  rw [← mul_assoc, hE, one_mul] at this
  unfold Afn; rw [e]; linarith

/-- A tangent line of a convex function lies below it. -/
lemma tangent_le {f : ℝ → ℝ} {S : Set ℝ} (hf : ConvexOn ℝ S f) {x y d : ℝ} (hx : x ∈ S) (hy : y ∈ S)
    (hd : HasDerivAt f d x) : f x + d * (y - x) ≤ f y := by
  rcases lt_trichotomy x y with h | h | h
  · have := hf.le_slope_of_hasDerivAt hx hy h hd
    rw [slope_def_field, le_div_iff₀ (by linarith)] at this; linarith
  · subst h; simp
  · have := hf.slope_le_of_hasDerivAt hy hx h hd
    rw [slope_def_field, div_le_iff₀ (by linarith)] at this; linarith

/-- `ℓ(α) − (c₀ + c₁ α)` is convex on `[a, b]` for `0 < a`, `b ≤ 1`. -/
lemma ell_sub_line_convex (c0 c1 : ℝ) {a b : ℝ} (ha : 0 < a) (hb : b ≤ 1) :
    ConvexOn ℝ (Icc a b) (fun α => ellA α - (c0 + c1 * α)) := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  set L := log 2 with hLdef
  have hL : 0 < L := by linarith
  let E : ℝ → ℝ := fun α => exp (-L * α⁻¹)
  have hE : ∀ α, α ≠ 0 → HasDerivAt E (E α * (L / α ^ 2)) α := by
    intro α hα
    have := ((hasDerivAt_inv hα).const_mul (-L)).exp
    convert this using 1; simp only [E]; ring
  have hint : interior (Icc a b) = Ioo a b := interior_Icc
  let f1 : ℝ → ℝ := fun α => E α * (L * (L - 1 / 3 + α) / α ^ 2 + 1) - c1
  let f2 : ℝ → ℝ := fun α => E α * (L / α ^ 2) * (L * (L - 1 / 3 + α) / α ^ 2 + 1) +
    E α * (L / α ^ 2 - 2 * L * (L - 1 / 3 + α) / α ^ 3)
  apply convexOn_of_hasDerivWithinAt2_nonneg (convex_Icc a b) (f' := f1) (f'' := f2)
  · apply ContinuousOn.sub _ (by fun_prop)
    apply ContinuousOn.mul _ (by fun_prop)
    intro α hα
    exact (hE α (lt_of_lt_of_le ha hα.1).ne').continuousAt.continuousWithinAt
  · intro α hα
    rw [hint] at hα
    have hα0 : α ≠ 0 := (lt_trans ha hα.1).ne'
    have h := ((hE α hα0).mul ((hasDerivAt_id α).const_add (L - 1 / 3))).sub
      (((hasDerivAt_id α).const_mul c1).const_add c0)
    apply HasDerivAt.hasDerivWithinAt
    convert h using 1
    · funext y; simp [ellA, E, hLdef]
    · simp only [f1, E, id]; field_simp
  · intro α hα
    rw [hint] at hα
    have hα0 : α ≠ 0 := (lt_trans ha hα.1).ne'
    have hq : HasDerivAt (fun a => L * (L - 1 / 3 + a) / a ^ 2 + 1)
        (L / α ^ 2 - 2 * L * (L - 1 / 3 + α) / α ^ 3) α := by
      have h1 := ((hasDerivAt_id α).const_add (L - 1 / 3)).const_mul L
      have h2 := hasDerivAt_pow 2 α
      have := (h1.div h2 (pow_ne_zero 2 hα0)).add_const 1
      convert this using 1
      · funext y; simp only [Pi.div_apply, id]
      · simp only [id]; field_simp; ring
    have := ((hE α hα0).mul hq).sub_const c1
    apply HasDerivAt.hasDerivWithinAt
    convert this using 1
  · intro α hα
    rw [hint] at hα
    have hα0 : 0 < α := lt_trans ha hα.1
    have e : f2 α = E α * L * (L * (L - 1 / 3) - (L - 2 / 3) * α) / α ^ 4 := by
      simp only [f2]; field_simp; ring
    rw [e]
    have : 0 < L * (L - 1 / 3) - (L - 2 / 3) * α := by nlinarith [hα.2]
    exact div_nonneg (mul_nonneg (mul_nonneg (exp_pos _).le hL.le) this.le) (by positivity)

/-- `e^(−y) ≤ 1/Σ_{i<n} y^i/i!` for `y ≥ 0`. -/
lemma exp_neg_le_inv_sum {y : ℝ} (hy : 0 ≤ y) (n : ℕ) (hn : 0 < n) :
    exp (-y) ≤ 1 / ∑ i ∈ Finset.range n, y ^ i / (Nat.factorial i) := by
  have h := Real.sum_le_exp_of_nonneg hy n
  have hpos : 0 < ∑ i ∈ Finset.range n, y ^ i / (Nat.factorial i) := by
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    rw [Finset.sum_range_succ']
    simp only [pow_zero, Nat.factorial_zero, Nat.cast_one, div_one]
    have : 0 ≤ ∑ i ∈ Finset.range m, y ^ (i + 1) / ((i + 1).factorial : ℝ) :=
      Finset.sum_nonneg (fun i _ => by positivity)
    linarith
  rw [exp_neg, inv_eq_one_div]
  exact one_div_le_one_div_of_le hpos h

/-- `ℓ(0.35) < 0.0987`. -/
lemma ell_035_lt : ellA 0.35 < 0.0987 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hm : exp (-log 2 * (0.35 : ℝ)⁻¹) ≤ exp (-(0.6931471803 / 0.35)) :=
    exp_le_exp.mpr (by norm_num; nlinarith)
  have hs := exp_neg_le_inv_sum (y := 0.6931471803 / 0.35) (by norm_num) 10 (by norm_num)
  norm_num [Finset.sum_range_succ, Nat.factorial] at hs hm
  unfold ellA
  have hp : 0 < log 2 - 1 / 3 + 0.35 := by norm_num; linarith
  calc exp (-log 2 * (0.35 : ℝ)⁻¹) * (log 2 - 1 / 3 + 0.35)
      ≤ exp (-(0.6931471803 / 0.35)) * (log 2 - 1 / 3 + 0.35) := by
        apply mul_le_mul_of_nonneg_right _ hp.le; norm_num; linarith
    _ < 0.0987 := by
        have h0 : 0 < exp (-(0.6931471803 / 0.35 : ℝ)) := exp_pos _
        norm_num at h0 ⊢
        nlinarith

/-- `ℓ(0.7) < 0.3940`. -/
lemma ell_07_lt : ellA 0.7 < 0.3940 := by
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hs := exp_neg_le_inv_sum (y := 0.6931471803 / 0.7) (by norm_num) 10 (by norm_num)
  norm_num [Finset.sum_range_succ, Nat.factorial] at hs
  unfold ellA
  have hp : 0 < log 2 - 1 / 3 + 0.7 := by norm_num; linarith
  calc exp (-log 2 * (0.7 : ℝ)⁻¹) * (log 2 - 1 / 3 + 0.7)
      ≤ exp (-(0.6931471803 / 0.7)) * (log 2 - 1 / 3 + 0.7) := by
        apply mul_le_mul_of_nonneg_right _ hp.le
        apply exp_le_exp.mpr; norm_num; nlinarith
    _ < 0.3940 := by
        have h0 : 0 < exp (-(0.6931471803 / 0.7 : ℝ)) := exp_pos _
        norm_num at h0 ⊢
        nlinarith

lemma ell_one : ellA 1 = (log 2 + 2 / 3) / 2 := by
  unfold ellA
  rw [inv_one, mul_one, exp_neg, exp_log (by norm_num)]; ring

/-- A line above `ℓ` at both ends of `[a, b] ⊆ (0, 1]` is above it on `[a, b]`. -/
lemma ell_lt_line {c0 c1 a b α : ℝ} (ha : 0 < a) (hab : a ≤ b) (hb : b ≤ 1) (hα : α ∈ Icc a b)
    (h1 : ellA a < c0 + c1 * a) (h2 : ellA b < c0 + c1 * b) : ellA α < c0 + c1 * α := by
  have hc := ell_sub_line_convex c0 c1 ha hb
  have := hc.le_on_segment (left_mem_Icc.mpr hab) (right_mem_Icc.mpr hab)
    (by rw [segment_eq_Icc hab]; exact hα)
  have : max (ellA a - (c0 + c1 * a)) (ellA b - (c0 + c1 * b)) < 0 := max_lt (by linarith) (by linarith)
  linarith

/-- **Theorem 1, lower bound for `0.35 ≤ α ≤ 1`**, under `TangentFacts`. -/
theorem A_gt_mid (hT : TangentFacts) {α : ℝ} (hα : 0.35 ≤ α) (hα1 : α ≤ 1) :
    log 2 - 1 / 3 < Afn α := by
  apply A_gt_of_nu_gt_ell
  have hL1 := log_two_gt_d9; have hL2 := log_two_lt_d9; norm_num at hL1 hL2
  have hS : α ∈ Ioi (0 : ℝ) := by show (0 : ℝ) < α; linarith
  rcases le_total α 0.7 with h7 | h7
  · obtain ⟨d, hd, hd1, hd2⟩ := hT.slope_half
    have ht := tangent_le hT.convex (show (1 / 2 : ℝ) ∈ Ioi 0 by norm_num) hS hd
    have hv := hT.value_half
    have hl := ell_lt_line (c0 := nuGamma (1 / 2) - d / 2) (c1 := d) (by norm_num) (by norm_num) (by norm_num)
      ⟨hα, h7⟩ (by have := ell_035_lt; norm_num at *; nlinarith) (by have := ell_07_lt; norm_num at *; nlinarith)
    linarith
  · obtain ⟨d, hd, hd1, hd2⟩ := hT.slope_one
    have ht := tangent_le hT.convex (show (1 : ℝ) ∈ Ioi 0 by norm_num) hS hd
    rw [nuGamma_one] at ht
    have hl := ell_lt_line (c0 := log 2 - d) (c1 := d) (by norm_num) (by norm_num) le_rfl
      ⟨h7, hα1⟩ (by have := ell_07_lt; norm_num at *; nlinarith)
      (by rw [ell_one]; norm_num at *; nlinarith)
    linarith

end GammaMedian


==> anc/lean/MedianBounds.lean <==
import MedianBounds.Asymptote
import MedianBounds.RatioForm
import MedianBounds.PaperLemmas
import MedianBounds.LowAlpha
import MedianBounds.LargeShape
import MedianBounds.NuB4Large
import MedianBounds.LowBounds
import MedianBounds.LogitMean
import MedianBounds.LowAsym

/-!
# Formalized results on the medians of the Beta and Gamma distributions

Everything is in namespace `MedianBounds`.  Medians are either hypotheses `cdf μ m = 1/2`, with
`μ` Mathlib's `gammaMeasure α 1` or `betaMeasure α β`, or the functions `nuGamma α`, `nuB α β`
(with `nuB0`, `nuGamma4`) defined in `Medians.lean`.  Primed names are the function forms.

Paper results (Lean name ↔ statement):
* `thm_nuB0_asymptote`   — `ν_B0(α,β)/ν_B(α,β) → 1` as `β → ∞`
* `thm_nuB0_bound_le`    — `ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β` (also `'`)
* `thm_nuB0_bound`       — strict for `0 < α < β` (also `'`, and `_exists`)
* `thm_nuB0_bound_eq`    — equality at `α = β` (also `'`)
* `lem_special`          — an exact ratio form forces `g(α)/g(1) = 1/(2^(1/α) − 1)`
* `thm_no_g`             — no `g` gives `ν_B = g(α)/(g(α)+g(β))` for all `0 < α < β`
* `thm_nuGamma4_upper`   — `ν_Γ(α) < ν_Γ4(α)` for `0 < α < 1` (also `'`)
* `thm_nuGamma4_lower`   — `ν_Γ4(α) < ν_Γ(α)` for `α > 1` (also `'`)
* `thm_nuB_symm`, `thm_nuB_equal` — `ν_B(β,α) = 1 − ν_B(α,β)`, `ν_B(α,α) = 1/2`
* `lem_logmean`, `lem_Lambda` — the two lemmas in the proof of the ν_B0 bound
* `lem_nuB_lt_mean`      — `ν_B(α,β) < α/(α+β)` for `0 < α < β`
* `lem_nuB_gt_digamma`   — `e^{ψ₀(α)}/(e^{ψ₀(α)}+e^{ψ₀(β)}) < ν_B(α,β)` for `0 < α < β`
* `integral_logit`       — `E[logit X] = ψ₀(α) − ψ₀(β)` for `X ~ Beta(α,β)`
* `hasDerivAt_logGamma`  — the series `ψ₀` is the derivative of `log Γ` on `(0,∞)`
* `lem_logit_tail`       — the logit of `Beta(α,β)`, `α < β`, is left-skewed about its median
* `nuB4_conjecture_of_triangleAtOne`, `triangleAtOne_of_nuB4_conjecture` — the ν_B4 conjecture is
  equivalent to the median-ratio triangle inequality at triples containing 1
* `triangle_of_pivotMonotone` — monotone pivot ratio ⇒ triangle inequality
* `lem_nuB4_lt_nuB_of_rho` — `ν_B4 < ν_B` where `ν_Γ4/ν_Γ` is no larger at `α` than at `β`
* `thm_nuB4_large` — `ν_B4 < ν_B1 < ν_B` for `x₁ ≤ α < β`, `x₁ = (log 2)²/(3 log 2 − 2) ≈ 6.048`,
  given `BergPedersen` (the first inequality, `nuB4_lt_nuB1_of_large`, needs no hypothesis)
* `thm_nuB4_bound_large` — the ν_B4 conjecture when both shape parameters are at least `x₁`,
  given `BergPedersen`

* `thm_nuB1_bound` — Kerman:  `ν_B1 ≤ ν_B` for `0 < α ≤ β`, `α + β > 2/3`, given `BergPedersen`
  (two published facts about the gamma median, taken as a hypothesis)
* `lem_kerman_ratio` — `(x − 1/3)/ν_Γ(x)` strictly increasing on `x > 1/3`, given `BergPedersen`
* `thm_nuB2_bound_one` — Wilson–Hilferty at `α = 1`:  `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`
* `thm_nuB2_edge_one` — Wilson–Hilferty at `β = 1`:  an exact crossing `α₀ ∈ (2/5, 1/2)`, with
  `ν_B < ν_B2` for `α₀ < α < 1` and `ν_B2 < ν_B` for `1/9 < α < α₀`
* `thm_nuB5_bound` — low-α asymptote `ν_B5 = (α B(α,β)/2)^{1/α}`:  below `ν_B` for `β > 1`, above for
  `β < 1`, equal at `β = 1`
* `lem_logconc_taylor` — Taylor bounds for `ℓ = log M_β`:
  `ℓ(0) + ℓ'(0)α + ½ℓ''(0)α² < ℓ(α) < ℓ(0) + ℓ'(0)α`, with the values at `0` in terms of `ψ₀, ψ₁, ψ₂`
* `thm_lowasym_M` — `M_β(α) → exp(−γ − ψ₀(β+1))` as `α → 0⁺`
* `thm_lowasym_ratio` — `(ν_B/ν_B5 − 1)/αⁿ → 0` as `α → 0⁺`, for every `n`
* `thm_lowasym_median` — `2^{1/α} ν_B(α,β) → exp(−γ − ψ₀(β))` as `α → 0⁺`
* `abs_log_nuB5_sub_log_nuB_le` — the sandwich `|log(ν_B5/ν_B)| ≤ |β−1|(−log(1−ν_B))/α`
* `thm_lowbounds_a`, `thm_nuB6_bound` — `ν_B6 < ν_B5` for all `α, β > 0`; hence `ν_B6 < ν_B` for `β > 1`
* `thm_lowbounds_b`, `thm_nuB7_bound` — `ν_B5 < ν_B7` for all `α, β > 0`; hence `ν_B < ν_B7` for `β < 1`
* `psi1_lt_trigU`, `trigL_lt_psi1`, `tetL_lt_s3`, `dig_bounds` — the Alzer-type polygamma bounds used
  (polygamma functions defined by their series in `Polygamma.lean`)

* `NuB2Conjecture` — the Wilson–Hilferty conjecture `ν_B < ν_B2` for `1 ≤ α < β` (stated only)
* `UniformRemainderConjecture` — the large-shape remainder bound `0 < R < Δ/(72α²)` (stated only)
* `lem_wh_margin` — `LamL α β + Δ/(72α²) < log(ν_Γ2(α)/ν_Γ2(β))` for `1 ≤ α < β`
* `nuB2Conjecture_of_uniformRemainder` — the second conjecture implies the first

The ν_B4 conjecture, `thm_nuB4_bound`, is proved from one unproved inequality,
`conj_median_ratio_triangle` (the only `sorry`); its axiom list shows `sorryAx`.
-/

#print axioms MedianBounds.thm_nuB0_asymptote
#print axioms MedianBounds.thm_nuB0_bound_le
#print axioms MedianBounds.thm_nuB0_bound
#print axioms MedianBounds.thm_nuB0_bound_exists
#print axioms MedianBounds.thm_nuB0_bound_eq
#print axioms MedianBounds.lem_special
#print axioms MedianBounds.thm_no_g
#print axioms MedianBounds.thm_nuGamma4_upper
#print axioms MedianBounds.thm_nuGamma4_lower
#print axioms MedianBounds.thm_nuB_symm
#print axioms MedianBounds.thm_nuB_equal
#print axioms MedianBounds.lem_logmean
#print axioms MedianBounds.lem_Lambda
#print axioms MedianBounds.lem_nuB_lt_mean
#print axioms MedianBounds.lem_logit_tail
#print axioms MedianBounds.nuB4_conjecture_of_triangleAtOne
#print axioms MedianBounds.triangleAtOne_of_nuB4_conjecture
#print axioms MedianBounds.triangle_of_pivotMonotone
#print axioms MedianBounds.lem_nuB4_lt_nuB_of_rho
#print axioms MedianBounds.thm_nuB4_bound
#print axioms MedianBounds.thm_nuB1_bound
#print axioms MedianBounds.thm_nuB2_bound_one
#print axioms MedianBounds.lem_kerman_ratio
#print axioms MedianBounds.thm_nuB2_edge_one
#print axioms MedianBounds.thm_nuB5_bound
#print axioms MedianBounds.lem_wh_margin
#print axioms MedianBounds.nuB2Conjecture_of_uniformRemainder
#print axioms MedianBounds.nuB4_lt_nuB1_of_large
#print axioms MedianBounds.thm_nuB4_large
#print axioms MedianBounds.thm_nuB4_bound_large
#print axioms MedianBounds.lem_logconc_taylor
#print axioms MedianBounds.thm_lowasym_M
#print axioms MedianBounds.thm_lowbounds_a
#print axioms MedianBounds.thm_lowbounds_b
#print axioms MedianBounds.thm_nuB6_bound
#print axioms MedianBounds.thm_nuB7_bound
#print axioms MedianBounds.hasDerivAt_logGamma
#print axioms MedianBounds.integral_logit
#print axioms MedianBounds.integral_logit_lt_log_mr
#print axioms MedianBounds.lem_nuB_gt_digamma
#print axioms MedianBounds.abs_log_nuB5_sub_log_nuB_le
#print axioms MedianBounds.thm_lowasym_ratio
#print axioms MedianBounds.thm_lowasym_median


==> anc/lean/MedianBounds/Asymptote.lean <==
import MedianBounds.Medians
import MedianBounds.GammaTails

/-!
# The high-β asymptote:  `ν_B0(α, β) / ν_B(α, β) → 1` as `β → ∞`

Proof:  `ν_B0 < ν_B` gives the ratio `≤ 1`.  For the other side,
* `ν_Γ(β) ≤ β(1+ε)` eventually (upper Chernoff tail of `Gamma(β)`), and
* `ν_B(α,β) ≤ (1+ε) ν_Γ(α)/β` eventually:  with `s = (1+ε)ν_Γ(α)/β`, the Beta CDF at `s/(1+s)`
  equals `E[F_α(sY)] ≥ F_α((1+ε/2)ν_Γ(α)) · P(Y > β(1−δ)) > 1/2` (lower Chernoff tail),
so the ratio is eventually `≥ 1/(1+ε)² − o(1)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- `ν_Γ(β) ≤ β(1+δ)` for all large `β`. -/
lemma nuGamma_le_eventually {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1) :
    ∀ᶠ β in atTop, nuGamma β ≤ β * (1 + δ) := by
  have hκ : 0 < δ ^ 2 / 8 := by positivity
  filter_upwards [eventually_gt_atTop 0,
    (tendsto_exp_neg_mul hκ).eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))]
    with β hβ hexp
  have h := gamma_upper_tail_exp hβ hδ0 hδ1
  by_contra hc
  push Not at hc
  have := monotone_cdf (gammaMeasure β 1) hc.le
  rw [nuGamma_spec hβ] at this
  linarith

/-- `ν_B(α, β) ≤ (1+ε) ν_Γ(α) / β` for all large `β`. -/
lemma nuB_le_eventually {α ε : ℝ} (hα : 0 < α) (hε : 0 < ε) :
    ∀ᶠ β in atTop, nuB α β ≤ (1 + ε) * nuGamma α / β := by
  set m := nuGamma α with hm_def
  have hm := nuGamma_pos hα
  have hX := gamma_CDFHyp hα
  set δ := ε / 2 / (1 + ε) with hδ_def
  have hδ0 : 0 < δ := by positivity
  have hδ1 : δ < 1 := by rw [hδ_def, div_lt_one (by linarith)]; linarith
  have hsc : (1 + ε) * (1 - δ) = 1 + ε / 2 := by rw [hδ_def]; field_simp; ring
  set p := cdf (gammaMeasure α 1) ((1 + ε / 2) * m) with hp_def
  have hp : 1 / 2 < p := by
    have := hX.strictMono (Set.mem_Ioi.mpr hm) (Set.mem_Ioi.mpr (by positivity))
      (show m < (1 + ε / 2) * m by nlinarith)
    rwa [nuGamma_spec hα] at this
  have hp1 : p ≤ 1 := cdf_le_one _ _
  have hgap : 0 < 1 - 1 / (2 * p) := by
    rw [sub_pos, div_lt_one (by linarith)]; linarith
  have hκ : 0 < δ ^ 2 / 4 := by positivity
  filter_upwards [eventually_gt_atTop 0, (tendsto_exp_neg_mul hκ).eventually (gt_mem_nhds hgap)]
    with β hβ hexp
  set s := (1 + ε) * m / β with hs_def
  have hs : 0 < s := by positivity
  set c := β * (1 - δ) with hc_def
  have hc : 0 < c := by rw [hc_def]; nlinarith
  have hsc' : s * c = (1 + ε / 2) * m := by
    rw [hs_def, hc_def, ← hsc]; field_simp
  -- the integrand y ↦ f_β(y) F_α(s y)
  obtain ⟨-, hI⟩ := gd_total hβ
  set h := fun y => gd β (1 / Gamma β) y * cdf (gammaMeasure α 1) (s * y) with hh
  have hmeas : Measurable h := by
    have h1 : Measurable (gd β (1 / Gamma β)) := by unfold gd; fun_prop
    have h2 : Measurable (fun y => cdf (gammaMeasure α 1) (s * y)) :=
      (monotone_cdf (gammaMeasure α 1)).measurable.comp (measurable_const.mul measurable_id)
    exact h1.mul h2
  have hhI : IntegrableOn h (Ioi 0) := by
    refine Integrable.mono' hI hmeas.aestronglyMeasurable ?_
    refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
    have h0 := gd_nonneg hβ hy
    have hF0 := cdf_nonneg (gammaMeasure α 1) (s * y)
    have hF1 := cdf_le_one (gammaMeasure α 1) (s * y)
    simp only [hh, Real.norm_eq_abs]
    rw [abs_of_nonneg (by positivity)]
    nlinarith
  have hlow : p * (1 - cdf (gammaMeasure β 1) c) ≤ Pint (cdf (gammaMeasure α 1)) β (1 / Gamma β) s := by
    rw [one_sub_cdf_gamma hβ hc]
    calc p * ∫ y in Ioi c, gd β (1 / Gamma β) y
        = ∫ y in Ioi c, gd β (1 / Gamma β) y * p := by rw [integral_mul_const, mul_comm]
      _ ≤ ∫ y in Ioi c, h y := by
          refine setIntegral_mono_on ((hI.mono_set (Ioi_subset_Ioi hc.le)).mul_const p)
            (hhI.mono_set (Ioi_subset_Ioi hc.le)) measurableSet_Ioi (fun y (hy : c < y) => ?_)
          have h0 := gd_nonneg hβ (lt_trans hc hy)
          have hF : p ≤ cdf (gammaMeasure α 1) (s * y) := by
            rw [hp_def, ← hsc']
            exact monotone_cdf _ (by nlinarith)
          simp only [hh]
          exact mul_le_mul_of_nonneg_left hF h0
      _ ≤ ∫ y in Ioi 0, h y := by
          refine setIntegral_mono_set hhI ?_ (ae_of_all _ (Ioi_subset_Ioi hc.le))
          refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
          have h0 := gd_nonneg hβ hy
          have hF0 := cdf_nonneg (gammaMeasure α 1) (s * y)
          simp only [hh, Pi.zero_apply]
          positivity
      _ = Pint (cdf (gammaMeasure α 1)) β (1 / Gamma β) s := rfl
  have htail := gamma_lower_tail_exp hβ hδ0 hδ1
  have hhalf : 1 / 2 < cdf (betaMeasure α β) (s / (1 + s)) := by
    rw [← Pint_eq_beta hα hβ hs]
    have h1 : 1 / (2 * p) < 1 - cdf (gammaMeasure β 1) c := by rw [← hc_def] at htail; linarith
    have h2 : p * (1 / (2 * p)) = 1 / 2 := by field_simp
    nlinarith
  by_contra hcon
  push Not at hcon
  have hx : s / (1 + s) ≤ nuB α β := by
    have : s / (1 + s) ≤ s := div_le_self hs.le (by linarith)
    linarith
  have := monotone_cdf (betaMeasure α β) hx
  rw [nuB_spec hα hβ] at this
  linarith

/-- **Theorem (high-β asymptote).** `ν_B0(α, β) / ν_B(α, β) → 1` as `β → ∞`. -/
theorem thm_nuB0_asymptote {α : ℝ} (hα : 0 < α) :
    Tendsto (fun β => nuB0 α β / nuB α β) atTop (𝓝 1) := by
  set m := nuGamma α
  have hm := nuGamma_pos hα
  rw [tendsto_order]
  refine ⟨fun a ha => ?_, fun a ha => ?_⟩
  · -- lower side
    rcases le_or_gt a 0 with ha0 | ha0
    · filter_upwards [eventually_gt_atTop 0] with β hβ
      have h1 := nuB_mem hα hβ
      have h2 := nuGamma_pos hβ
      have : 0 < nuB0 α β / nuB α β := div_pos (div_pos hm (add_pos hm h2)) h1.1
      linarith
    set ε := min (1 / 2) ((1 / a - 1) / 3) with hε_def
    have h1a : 1 < 1 / a := by rw [lt_div_iff₀ ha0]; linarith
    have hε : 0 < ε := lt_min (by norm_num) (by linarith)
    have hε1 : ε ≤ 1 / 2 := min_le_left _ _
    have hε2 : ε ≤ (1 / a - 1) / 3 := min_le_right _ _
    have hlim_gt : a < ((0 + (1 + ε)) * (1 + ε))⁻¹ := by
      rw [zero_add, ← one_div, lt_div_iff₀ (by positivity)]
      have : (1 + ε) * (1 + ε) < 1 / a := by nlinarith
      rw [lt_div_iff₀ ha0] at this
      linarith
    have hlim : Tendsto (fun β : ℝ => ((m / β + (1 + ε)) * (1 + ε))⁻¹) atTop
        (𝓝 (((0 + (1 + ε)) * (1 + ε))⁻¹)) := by
      refine (((tendsto_const_nhds.div_atTop tendsto_id).add tendsto_const_nhds).mul_const
        _).inv₀ (by positivity)
    filter_upwards [eventually_gt_atTop 0, nuGamma_le_eventually hε (by linarith),
      nuB_le_eventually hα hε, hlim.eventually (lt_mem_nhds hlim_gt)] with β hβ hM hN hh
    have hNpos := (nuB_mem hα hβ).1
    have hMpos := nuGamma_pos hβ
    unfold nuB0
    -- R ≥ [m/(m + β(1+ε))] / [(1+ε) m / β] = ((m/β + (1+ε)) (1+ε))⁻¹
    have hA : m / (m + β * (1 + ε)) ≤ m / (m + nuGamma β) :=
      div_le_div_of_nonneg_left hm.le (by positivity) (by linarith)
    have hR1 : m / (m + β * (1 + ε)) / ((1 + ε) * m / β) ≤ m / (m + nuGamma β) / nuB α β := by
      calc m / (m + β * (1 + ε)) / ((1 + ε) * m / β)
          ≤ m / (m + nuGamma β) / ((1 + ε) * m / β) :=
            div_le_div_of_nonneg_right hA (by positivity)
        _ ≤ m / (m + nuGamma β) / nuB α β :=
            div_le_div_of_nonneg_left (by positivity) hNpos hN
    have hR2 : m / (m + β * (1 + ε)) / ((1 + ε) * m / β) = ((m / β + (1 + ε)) * (1 + ε))⁻¹ := by
      have hm0 : m ≠ 0 := hm.ne'
      have h3 : m + β * (1 + ε) ≠ 0 := by positivity
      have h4 : m / β + (1 + ε) ≠ 0 := by positivity
      field_simp
    linarith
  · -- upper side:  the ratio is < 1 once β > α
    filter_upwards [eventually_gt_atTop α] with β hβ
    have hb := thm_nuB0_bound' hα hβ
    have hNpos := (nuB_mem hα (lt_trans hα hβ)).1
    have : nuB0 α β / nuB α β < 1 := by rw [div_lt_one hNpos]; exact hb
    linarith

end MedianBounds


==> anc/lean/MedianBounds/BetaFacts.lean <==
import MedianBounds.BetaLink
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Gamma.BohrMollerup

/-!
# Facts about the Beta distribution

The Beta CDF vanishes on `(-∞, 0]`, equals `1` on `[1, ∞)`, is strictly increasing on `[0, 1]`
(so the median is unique), and satisfies the reflection symmetry
`I_{1-x}(β, α) = 1 - I_x(α, β)`.  Closed forms for the CDFs of `Beta(α,1)`, `Beta(1,α)` and
`Beta(1/2, 2)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma betaPDFReal_nonneg' {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (v : ℝ) : 0 ≤ betaPDFReal a b v := by
  unfold betaPDFReal; split_ifs with h
  · have := beta_pos ha hb
    have := rpow_pos_of_pos h.1 (a - 1)
    have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
    positivity
  · exact le_rfl

/-- The Beta CDF as an integral from `0`. -/
lemma cdf_beta_eq_interval {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (x : ℝ) :
    cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..x, betaPDFReal a b v := by
  have hI := integrable_betaPDFReal ha hb
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  rw [cdf_beta_eq_integral ha hb, ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn
    hI.integrableOn, h0, sub_zero]

lemma cdf_beta_of_nonpos {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : x ≤ 0) :
    cdf (betaMeasure a b) x = 0 := by
  rw [cdf_beta_eq_integral ha hb, setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
  · simp
  · intro v (hv : v ≤ x); simp [betaPDFReal, not_lt.mpr (le_trans hv hx)]

/-- The Beta density integrates to `1` over `[0, 1]`. -/
lemma integral_betaPDF_unit {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ∫ v in (0 : ℝ)..1, betaPDFReal a b v = 1 := by
  have hI := integrable_betaPDFReal ha hb
  have hconst : ∀ x, 1 ≤ x → cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..1, betaPDFReal a b v := by
    intro x hx
    rw [cdf_beta_eq_interval ha hb, ← intervalIntegral.integral_add_adjacent_intervals
      (b := 1) hI.intervalIntegrable hI.intervalIntegrable]
    have : ∫ v in (1 : ℝ)..x, betaPDFReal a b v = 0 := by
      rw [intervalIntegral.integral_congr (g := fun _ => (0 : ℝ))]
      · simp
      · intro v hv
        rw [uIcc_of_le hx] at hv
        simp [betaPDFReal, not_lt.mpr hv.1]
    rw [this, add_zero]
  have h := tendsto_cdf_atTop (betaMeasure a b)
  have h2 : Tendsto (cdf (betaMeasure a b)) atTop (𝓝 (∫ v in (0 : ℝ)..1, betaPDFReal a b v)) :=
    tendsto_const_nhds.congr' (by
      filter_upwards [eventually_ge_atTop 1] with x hx; exact (hconst x hx).symm)
  exact tendsto_nhds_unique h2 h

lemma cdf_beta_of_one_le {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : 1 ≤ x) :
    cdf (betaMeasure a b) x = 1 := by
  have hI := integrable_betaPDFReal ha hb
  rw [cdf_beta_eq_interval ha hb, ← intervalIntegral.integral_add_adjacent_intervals
    (b := 1) hI.intervalIntegrable hI.intervalIntegrable, integral_betaPDF_unit ha hb]
  have : ∫ v in (1 : ℝ)..x, betaPDFReal a b v = 0 := by
    rw [intervalIntegral.integral_congr (g := fun _ => (0 : ℝ))]
    · simp
    · intro v hv
      rw [uIcc_of_le hx] at hv
      simp [betaPDFReal, not_lt.mpr hv.1]
  rw [this, add_zero]

/-- The Beta CDF is strictly increasing on `[0, 1]`. -/
lemma cdf_beta_strictMonoOn {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    StrictMonoOn (cdf (betaMeasure a b)) (Icc 0 1) := by
  intro x hx y hy hxy
  have hI := integrable_betaPDFReal ha hb
  have : cdf (betaMeasure a b) y - cdf (betaMeasure a b) x = ∫ v in x..y, betaPDFReal a b v := by
    rw [cdf_beta_eq_interval ha hb, cdf_beta_eq_interval ha hb,
      intervalIntegral.integral_interval_sub_left hI.intervalIntegrable hI.intervalIntegrable]
  have hpos : 0 < ∫ v in x..y, betaPDFReal a b v :=
    intervalIntegral.intervalIntegral_pos_of_pos_on hI.intervalIntegrable
      (fun v hv => betaPDFReal_pos (lt_of_le_of_lt hx.1 hv.1) (lt_of_lt_of_le hv.2 hy.2) ha hb) hxy
  linarith

/-- A median of `Beta(a,b)` lies in `(0, 1)`. -/
lemma beta_median_mem {a b ν : ℝ} (ha : 0 < a) (hb : 0 < b) (h : cdf (betaMeasure a b) ν = 1 / 2) :
    0 < ν ∧ ν < 1 := by
  constructor
  · by_contra hc; push Not at hc
    rw [cdf_beta_of_nonpos ha hb hc] at h; norm_num at h
  · by_contra hc; push Not at hc
    rw [cdf_beta_of_one_le ha hb hc] at h; norm_num at h

/-- The median of `Beta(a,b)` is unique. -/
lemma beta_median_unique {a b ν₁ ν₂ : ℝ} (ha : 0 < a) (hb : 0 < b)
    (h₁ : cdf (betaMeasure a b) ν₁ = 1 / 2) (h₂ : cdf (betaMeasure a b) ν₂ = 1 / 2) : ν₁ = ν₂ := by
  obtain ⟨h10, h11⟩ := beta_median_mem ha hb h₁
  obtain ⟨h20, h21⟩ := beta_median_mem ha hb h₂
  exact (cdf_beta_strictMonoOn ha hb).injOn ⟨h10.le, h11.le⟩ ⟨h20.le, h21.le⟩ (h₁.trans h₂.symm)

lemma beta_comm (a b : ℝ) : beta a b = beta b a := by
  unfold beta; rw [mul_comm, add_comm]

lemma betaPDFReal_reflect (a b u : ℝ) : betaPDFReal b a (1 - u) = betaPDFReal a b u := by
  unfold betaPDFReal
  by_cases h : 0 < u ∧ u < 1
  · rw [ite_eq_left ⟨by linarith [h.2], by linarith [h.1]⟩, ite_eq_left h, beta_comm, sub_sub_cancel]; ring
  · rw [ite_eq_right h, ite_eq_right]
    intro h'; exact h ⟨by linarith [h'.2], by linarith [h'.1]⟩

/-- **Reflection symmetry:** `I_{1-x}(b, a) = 1 - I_x(a, b)`. -/
theorem cdf_beta_reflect {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) :
    cdf (betaMeasure b a) (1 - x) = 1 - cdf (betaMeasure a b) x := by
  have hI := integrable_betaPDFReal ha hb
  have h := intervalIntegral.integral_comp_sub_left (fun v => betaPDFReal b a v) (1 : ℝ)
    (a := x) (b := 1)
  simp only [betaPDFReal_reflect, sub_self] at h
  rw [cdf_beta_eq_interval hb ha, cdf_beta_eq_interval ha hb, ← h,
    ← intervalIntegral.integral_interval_sub_left hI.intervalIntegrable hI.intervalIntegrable,
    integral_betaPDF_unit ha hb]

/-- **Median symmetry:** `ν_B(b, a) = 1 - ν_B(a, b)`. -/
theorem thm_nuB_symm {a b ν : ℝ} (ha : 0 < a) (hb : 0 < b) (h : cdf (betaMeasure a b) ν = 1 / 2) :
    cdf (betaMeasure b a) (1 - ν) = 1 / 2 := by
  rw [cdf_beta_reflect ha hb, h]; norm_num

/-- **Equal shapes:** `ν_B(a, a) = 1/2`. -/
theorem thm_nuB_equal {a : ℝ} (ha : 0 < a) : cdf (betaMeasure a a) (1 / 2) = 1 / 2 := by
  have h := cdf_beta_reflect (x := 1 / 2) ha ha
  rw [show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num] at h
  linarith

/-! ### Closed forms for special shapes -/

lemma beta_one_right {α : ℝ} (hα : 0 < α) : beta α 1 = 1 / α := by
  have := Gamma_pos_of_pos hα
  unfold beta
  rw [Gamma_one, Gamma_add_one hα.ne']
  field_simp

lemma beta_one_left {α : ℝ} (hα : 0 < α) : beta 1 α = 1 / α := by
  have := Gamma_pos_of_pos hα
  unfold beta
  rw [Gamma_one, add_comm, Gamma_add_one hα.ne']
  field_simp

/-- The Beta(α,1) CDF is `x^α` on `(0,1)`. -/
lemma cdf_beta_left {α x : ℝ} (hα : 0 < α) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure α 1) x = x ^ α := by
  rw [cdf_beta_Ioo hα one_pos hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le]
  simp only [sub_self, rpow_zero, mul_one, beta_one_right hα]
  rw [intervalIntegral.integral_const_mul, integral_rpow (Or.inl (by linarith)),
    show α - 1 + 1 = α by ring, zero_rpow hα.ne', sub_zero]
  field_simp

/-- The Beta(1,α) CDF is `1 − (1−x)^α` on `(0,1)`. -/
lemma cdf_beta_right {α x : ℝ} (hα : 0 < α) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure 1 α) x = 1 - (1 - x) ^ α := by
  rw [cdf_beta_Ioo one_pos hα hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le]
  simp only [sub_self, rpow_zero, mul_one, beta_one_left hα]
  have h := intervalIntegral.integral_comp_sub_left (fun u : ℝ => u ^ (α - 1)) (1 : ℝ)
    (a := 0) (b := x)
  rw [intervalIntegral.integral_const_mul, h, integral_rpow (Or.inl (by linarith)),
    show α - 1 + 1 = α by ring, sub_zero, one_rpow]
  field_simp

/-- `q = (1/2)^(1/α)` lies in `(0,1)`, satisfies `q^α = 1/2` and `2^(1/α) = 1/q`. -/
lemma half_rpow_facts {α : ℝ} (hα : 0 < α) :
    0 < (1 / 2 : ℝ) ^ (1 / α) ∧ (1 / 2 : ℝ) ^ (1 / α) < 1 ∧
      ((1 / 2 : ℝ) ^ (1 / α)) ^ α = 1 / 2 ∧ (2 : ℝ) ^ (1 / α) = 1 / (1 / 2 : ℝ) ^ (1 / α) := by
  refine ⟨rpow_pos_of_pos (by norm_num) _, rpow_lt_one (by norm_num) (by norm_num) (by positivity),
    ?_, ?_⟩
  · rw [← rpow_mul (by norm_num), one_div_mul_cancel hα.ne', rpow_one]
  · rw [div_rpow zero_le_one zero_le_two, one_rpow, one_div_one_div]

/-- `B(1/2, 2) = 4/3`. -/
lemma beta_half_two : beta (1 / 2) 2 = 4 / 3 := by
  have hG := Gamma_pos_of_pos (show (0 : ℝ) < 1 / 2 by norm_num)
  unfold beta
  rw [Gamma_two, show (1 / 2 : ℝ) + 2 = (1 / 2 + 1) + 1 by norm_num,
    Gamma_add_one (by norm_num), Gamma_add_one (by norm_num)]
  field_simp
  norm_num

/-- The `Beta(1/2, 2)` CDF is `(3/2) x^(1/2) − (1/2) x^(3/2)` on `(0,1)`. -/
lemma cdf_beta_half_two {x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure (1 / 2) 2) x = 3 / 2 * x ^ (1 / 2 : ℝ) - 1 / 2 * x ^ (3 / 2 : ℝ) := by
  rw [cdf_beta_Ioo (by norm_num) two_pos hx0 hx1,
    setIntegral_congr_fun measurableSet_Ioo
      (g := fun v => 3 / 4 * (v ^ (-1 / 2 : ℝ) - v ^ (1 / 2 : ℝ)))]
  · rw [← integral_Ioc_eq_integral_Ioo, ← intervalIntegral.integral_of_le hx0.le,
      intervalIntegral.integral_const_mul,
      intervalIntegral.integral_sub (intervalIntegral.intervalIntegrable_rpow' (by norm_num))
        (intervalIntegral.intervalIntegrable_rpow' (by norm_num)),
      integral_rpow (Or.inl (by norm_num)), integral_rpow (Or.inl (by norm_num))]
    norm_num
    ring
  · intro v hv
    have hv0 : 0 < v := hv.1
    have e : v ^ (1 / 2 : ℝ) = v ^ (-1 / 2 : ℝ) * v := by
      rw [← rpow_add_one hv0.ne']; norm_num
    simp only
    rw [beta_half_two, show (1 / 2 : ℝ) - 1 = -1 / 2 by norm_num,
      show (2 : ℝ) - 1 = 1 by norm_num, rpow_one, e]
    ring

end MedianBounds


==> anc/lean/MedianBounds/BetaLink.lean <==
import MedianBounds.GammaCDF
import MedianBounds.PairingIntegral
import Mathlib.Probability.Distributions.Beta
import Mathlib.Analysis.SpecialFunctions.Gamma.Basic
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.MeasureTheory.Function.LocallyIntegrable

/-!
# Link to the Beta distribution:
`∫_{y>0} f_b(y) F_a(s y) dy = I_{s/(1+s)}(a, b)` (the Beta(a,b) CDF).
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-! ### Gamma CDF as an integral over `(0, x)` -/

lemma cdf_gamma_Ioo {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    cdf (gammaMeasure a 1) x = ∫ w in Ioo 0 x, gammaPDFReal a 1 w := by
  have hI := integrable_gammaPDFReal' ha
  have h := intervalIntegral.integral_Iic_sub_Iic (a := 0) (b := x) hI.integrableOn hI.integrableOn
  rw [← cdf_gammaMeasure_eq_integral ha one_pos, ← cdf_gammaMeasure_eq_integral ha one_pos,
    cdf_gamma_zero ha, sub_zero, intervalIntegral.integral_of_le hx.le,
    integral_Ioc_eq_integral_Ioo] at h
  exact h

/-- Scaling substitution `w = y u`. -/
lemma integral_Ioo_scale {g : ℝ → ℝ} {y s : ℝ} (hy : 0 < y) :
    ∫ w in Ioo 0 (s * y), g w = ∫ u in Ioo 0 s, y * g (y * u) := by
  have h := integral_image_eq_integral_abs_deriv_smul (f := fun u => y * u) (f' := fun _ => y)
    (s := Ioo 0 s) measurableSet_Ioo
    (fun x _ => ((hasDerivAt_id' x).const_mul y).hasDerivWithinAt.congr_deriv (by ring))
    (fun u _ v _ h => mul_left_cancel₀ hy.ne' h) g
  rw [image_mul_left_Ioo hy, mul_zero, mul_comm y s] at h
  rw [h]
  simp only [smul_eq_mul, abs_of_pos hy]

/-! ### The Beta CDF -/

lemma integrable_betaPDFReal {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : Integrable (betaPDFReal a b) := by
  refine ⟨(measurable_betaPDFReal a b).aestronglyMeasurable, ?_⟩
  have hnn : ∀ x, 0 ≤ betaPDFReal a b x := by
    intro x; unfold betaPDFReal; split_ifs with h
    · have := beta_pos ha hb
      have := rpow_pos_of_pos h.1 (a - 1)
      have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
      positivity
    · exact le_rfl
  rw [hasFiniteIntegral_iff_ofReal (ae_of_all _ hnn)]
  have := lintegral_betaPDF_eq_one ha hb
  simp only [betaPDF] at this
  rw [this]; exact ENNReal.one_lt_top

lemma cdf_beta_eq_integral {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (x : ℝ) :
    cdf (betaMeasure a b) x = ∫ v in Iic x, betaPDFReal a b v := by
  have : IsProbabilityMeasure (betaMeasure a b) := isProbabilityMeasureBeta ha hb
  rw [cdf_eq_real, betaMeasure, measureReal_def, withDensity_apply _ measurableSet_Iic]
  refine (integral_eq_lintegral_of_nonneg_ae ?_ ?_).symm
  · refine ae_of_all _ fun v => ?_
    change 0 ≤ betaPDFReal a b v
    unfold betaPDFReal; split_ifs with h
    · have := beta_pos ha hb
      have := rpow_pos_of_pos h.1 (a - 1)
      have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
      positivity
    · exact le_rfl
  · exact (measurable_betaPDFReal a b).aestronglyMeasurable

lemma cdf_beta_Ioo {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure a b) x =
      ∫ v in Ioo 0 x, 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1) := by
  have hI := integrable_betaPDFReal ha hb
  have h := intervalIntegral.integral_Iic_sub_Iic (a := 0) (b := x) hI.integrableOn hI.integrableOn
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  rw [h0, sub_zero, intervalIntegral.integral_of_le hx.le, integral_Ioc_eq_integral_Ioo] at h
  rw [cdf_beta_eq_integral ha hb, h]
  refine setIntegral_congr_fun measurableSet_Ioo (fun v hv => ?_)
  simp [betaPDFReal, hv.1, lt_trans hv.2 hx1]

/-! ### The inner Gamma integral -/

/-- The Fubini integrand `K(y,u) = f_b(y) · y · f_a(y u)`. -/
noncomputable def Kf (a b y u : ℝ) : ℝ := gd b (1 / Gamma b) y * y * gammaPDFReal a 1 (y * u)

lemma Kf_eq {a b y u : ℝ} (hy : 0 < y) (hu : 0 < u) :
    Kf a b y u = u ^ (a - 1) / (Gamma a * Gamma b) * (y ^ (a + b - 1) * exp (-((1 + u) * y))) := by
  simp only [Kf, gd, gammaPDFReal, ite_eq_left (mul_pos hy hu).le, one_rpow, one_mul]
  rw [mul_rpow hy.le hu.le, show a + b - 1 = (b - 1 + 1) + (a - 1) by ring, rpow_add hy,
    rpow_add_one hy.ne', show -((1 + u) * y) = -y + -(y * u) by ring, exp_add]
  field_simp

lemma Kf_nonneg {a b y u : ℝ} (ha : 0 < a) (hb : 0 < b) (hy : 0 < y) (hu : 0 < u) :
    0 ≤ Kf a b y u := by
  rw [Kf_eq hy hu]
  have := Gamma_pos_of_pos ha
  have := Gamma_pos_of_pos hb
  have := rpow_pos_of_pos hu (a - 1)
  have := rpow_pos_of_pos hy (a + b - 1)
  positivity

lemma inner_formula {a b u : ℝ} (ha : 0 < a) (hb : 0 < b) (hu : 0 < u) :
    ∫ y in Ioi 0, Kf a b y u =
      Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) := by
  rw [setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => Kf_eq hy hu),
    integral_const_mul, integral_rpow_mul_exp_neg_mul_Ioi (add_pos ha hb) (by linarith)]
  ring

lemma inner_pos {a b u : ℝ} (ha : 0 < a) (hb : 0 < b) (hu : 0 < u) :
    0 < Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) := by
  have := Gamma_pos_of_pos ha
  have := Gamma_pos_of_pos hb
  have := Gamma_pos_of_pos (add_pos ha hb)
  have := rpow_pos_of_pos hu (a - 1)
  have := rpow_pos_of_pos (show (0 : ℝ) < 1 / (1 + u) by positivity) (a + b)
  positivity

/-! ### The outer substitution `v = u/(1+u)` -/

lemma outer_subst {a b s : ℝ} (hs : 0 < s) :
    ∫ u in Ioo 0 s, Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) =
      ∫ v in Ioo 0 (s / (1 + s)), 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1) := by
  have hderiv : ∀ u ∈ Ioo (0 : ℝ) s,
      HasDerivWithinAt (fun u => u / (1 + u)) (1 / (1 + u) ^ 2) (Ioo 0 s) u := by
    intro u hu
    have h1u : (1 + u) ≠ 0 := by linarith [hu.1]
    exact (((hasDerivAt_id' u).div ((hasDerivAt_id' u).const_add 1) h1u).congr_deriv
      (by field_simp; ring)).hasDerivWithinAt
  have hinj : InjOn (fun u : ℝ => u / (1 + u)) (Ioo 0 s) := by
    intro u hu v hv h
    have h1 : (1 + u) ≠ 0 := by linarith [hu.1]
    have h2 : (1 + v) ≠ 0 := by linarith [hv.1]
    simp only at h
    field_simp at h
    linarith
  have himg : (fun u : ℝ => u / (1 + u)) '' Ioo 0 s = Ioo 0 (s / (1 + s)) := by
    ext v
    constructor
    · rintro ⟨u, hu, rfl⟩
      refine ⟨div_pos hu.1 (by linarith [hu.1]), ?_⟩
      rw [div_lt_div_iff₀ (by linarith [hu.1]) (by linarith)]
      nlinarith [hu.2]
    · intro hv
      have hv1 : v < 1 := lt_trans hv.2 (by rw [div_lt_one (by linarith)]; linarith)
      refine ⟨v / (1 - v), ⟨div_pos hv.1 (by linarith), ?_⟩, ?_⟩
      · rw [div_lt_iff₀ (by linarith)]
        have := hv.2
        rw [lt_div_iff₀ (by linarith)] at this
        nlinarith
      · have : (1 - v) ≠ 0 := by linarith
        field_simp
        ring
  have h := integral_image_eq_integral_abs_deriv_smul measurableSet_Ioo hderiv hinj
    (fun v => 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1))
  rw [himg] at h
  rw [h]
  refine setIntegral_congr_fun measurableSet_Ioo (fun u hu => ?_)
  have hu0 : 0 < u := hu.1
  have h1u : 0 < 1 + u := by linarith
  have hwpos : 0 < 1 / (1 + u) := by positivity
  have hw : 1 - u / (1 + u) = 1 / (1 + u) := by field_simp; ring
  have hw2 : u / (1 + u) = u * (1 / (1 + u)) := by ring
  simp only [smul_eq_mul]
  have hpow : (1 / (1 + u)) ^ (a + b) =
      (1 / (1 + u)) ^ (a - 1) * (1 / (1 + u)) ^ (b - 1) * (1 / (1 + u)) ^ 2 := by
    rw [← rpow_two, ← rpow_add hwpos, ← rpow_add hwpos]; congr 1; ring
  rw [hw, hw2, mul_rpow hu0.le hwpos.le, abs_of_pos (by positivity), hpow]
  unfold beta
  field_simp

/-! ### Fubini -/

lemma F_integrableOn {a b s : ℝ} (ha : 0 < a) :
    IntegrableOn (fun u => Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b))
      (Ioo 0 s) := by
  have hp : IntegrableOn (fun u : ℝ => u ^ (a - 1)) (Icc 0 s) := by
    rw [integrableOn_Icc_iff_integrableOn_Ioc]
    exact (intervalIntegral.intervalIntegrable_rpow' (a := 0) (b := s) (by linarith)).1
  have hc : ContinuousOn (fun u : ℝ => (1 / (1 + u)) ^ (a + b)) (Icc 0 s) := by
    intro u hu
    have h0 : 0 ≤ u := hu.1
    have h1 : (1 + u) ≠ 0 := by linarith
    have h2 : 1 / (1 + u) ≠ 0 := by positivity
    exact ((continuousAt_const.div (continuousAt_const.add continuousAt_id) h1).rpow_const
      (Or.inl h2)).continuousWithinAt
  have := (hp.mul_continuousOn hc isCompact_Icc).const_mul (Gamma (a + b) / (Gamma a * Gamma b))
  exact (IntegrableOn.mono_set this Ioo_subset_Icc_self).congr_fun (fun u _ => by ring) measurableSet_Ioo

lemma Kf_measurable {a b : ℝ} : Measurable (Function.uncurry fun y u : ℝ => Kf a b y u) := by
  change Measurable (fun p : ℝ × ℝ => Kf a b p.1 p.2)
  unfold Kf gd; fun_prop

/-- **Beta link.** `∫_{y>0} f_b(y) F_a(s y) dy = I_{s/(1+s)}(a,b)`. -/
theorem Pint_eq_beta {a b s : ℝ} (ha : 0 < a) (hb : 0 < b) (hs : 0 < s) :
    Pint (cdf (gammaMeasure a 1)) b (1 / Gamma b) s = cdf (betaMeasure a b) (s / (1 + s)) := by
  have step1 : Pint (cdf (gammaMeasure a 1)) b (1 / Gamma b) s =
      ∫ y in Ioi 0, ∫ u in Ioo 0 s, Kf a b y u := by
    unfold Pint
    refine setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => ?_)
    rw [cdf_gamma_Ioo ha (mul_pos hs hy), integral_Ioo_scale hy, ← integral_const_mul]
    congr 1; funext u; unfold Kf; ring
  have hint : Integrable (Function.uncurry fun y u => Kf a b y u)
      ((volume.restrict (Ioi (0 : ℝ))).prod (volume.restrict (Ioo 0 s))) := by
    rw [integrable_prod_iff' Kf_measurable.aestronglyMeasurable]
    constructor
    · refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun u hu => ?_)
      apply Integrable.of_integral_ne_zero
      simp only [Function.uncurry_apply_pair]
      rw [inner_formula ha hb hu.1]; exact (inner_pos ha hb hu.1).ne'
    · refine (F_integrableOn (b := b) (s := s) ha).congr_fun (fun u hu => ?_) measurableSet_Ioo
      simp only [Function.uncurry_apply_pair]
      rw [setIntegral_congr_fun measurableSet_Ioi
        (fun y (hy : 0 < y) => Real.norm_of_nonneg (Kf_nonneg ha hb hy hu.1)), inner_formula ha hb hu.1]
  rw [step1, integral_integral_swap hint,
    setIntegral_congr_fun measurableSet_Ioo (fun u hu => inner_formula ha hb hu.1), outer_subst hs,
    cdf_beta_Ioo ha hb (div_pos hs (by linarith)) (by rw [div_lt_one (by linarith)]; linarith)]

end MedianBounds


==> anc/lean/MedianBounds/GammaCDF.lean <==
import MedianBounds.TailPairing
import Mathlib.Probability.Distributions.Gamma
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

/-!
# The Gamma(b,1) CDF satisfies `CDFHyp b (1/Γ(b))`
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma gammaPDFReal_eq_gd {b y : ℝ} (hy : 0 ≤ y) : gammaPDFReal b 1 y = gd b (1 / Gamma b) y := by
  simp [gammaPDFReal, gd, hy]

lemma integrable_gammaPDFReal' {b : ℝ} (hb : 0 < b) : Integrable (gammaPDFReal b 1) := by
  refine ⟨(measurable_gammaPDFReal b 1).aestronglyMeasurable, ?_⟩
  rw [hasFiniteIntegral_iff_ofReal (ae_of_all _ (gammaPDFReal_nonneg hb one_pos))]
  have := lintegral_gammaPDF_eq_one hb one_pos
  simp only [gammaPDF] at this
  rw [this]; exact ENNReal.one_lt_top

lemma continuousAt_gammaPDFReal {b y : ℝ} (hy : 0 < y) : ContinuousAt (gammaPDFReal b 1) y := by
  have hc : ContinuousAt (fun x : ℝ => (1 : ℝ) ^ b / Gamma b * x ^ (b - 1) * exp (-(1 * x))) y := by
    apply ContinuousAt.mul
    · exact continuousAt_const.mul (continuousAt_rpow_const _ _ (Or.inl hy.ne'))
    · exact (continuous_exp.comp (continuous_const.mul continuous_id).neg).continuousAt
  refine hc.congr ?_
  filter_upwards [Ioi_mem_nhds hy] with x (hx : 0 < x)
  simp [gammaPDFReal, hx.le]

lemma cdf_gamma_zero {b : ℝ} (hb : 0 < b) : cdf (gammaMeasure b 1) 0 = 0 := by
  rw [cdf_gammaMeasure_eq_integral hb one_pos, integral_Iic_eq_integral_Iio]
  rw [setIntegral_congr_fun measurableSet_Iio (g := fun _ => (0 : ℝ))]
  · simp
  · intro x (hx : x < 0)
    simp [gammaPDFReal, not_le.mpr hx]

theorem gamma_CDFHyp {b : ℝ} (hb : 0 < b) :
    CDFHyp b (1 / Gamma b) (cdf (gammaMeasure b 1)) where
  hb := hb
  hc := by have := Gamma_pos_of_pos hb; positivity
  deriv := by
    intro y hy
    have hI := integrable_gammaPDFReal' hb
    have heq : cdf (gammaMeasure b 1) =
        fun x => cdf (gammaMeasure b 1) (y / 2) + ∫ t in (y / 2)..x, gammaPDFReal b 1 t := by
      funext x
      rw [cdf_gammaMeasure_eq_integral hb one_pos x, cdf_gammaMeasure_eq_integral hb one_pos (y / 2),
        ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn hI.integrableOn]
      ring
    rw [heq]
    have h := intervalIntegral.integral_hasDerivAt_right (a := y / 2) hI.intervalIntegrable
      (measurable_gammaPDFReal b 1).stronglyMeasurable.stronglyMeasurableAtFilter
      (continuousAt_gammaPDFReal hy)
    have h2 := (hasDerivAt_const y (cdf (gammaMeasure b 1) (y / 2))).add h
    rw [zero_add, gammaPDFReal_eq_gd hy.le] at h2
    exact h2
  lim0 := by
    have h := ((cdf (gammaMeasure b 1)).right_continuous 0).tendsto.mono_left
      (nhdsWithin_mono _ Ioi_subset_Ici_self)
    rwa [cdf_gamma_zero hb] at h
  limTop := tendsto_cdf_atTop _

end MedianBounds


==> anc/lean/MedianBounds/GammaTails.lean <==
import MedianBounds.GammaCDF
import MedianBounds.BetaLink

/-!
# Chernoff tail bounds for `Gamma(β, 1)`

`P(Y ≤ β(1−δ)) ≤ exp(−β δ²/4)` and `P(Y > β(1+δ)) ≤ exp(−β δ²/8)` for `0 < δ < 1`,
from the moment generating function `E[e^{uY}] = (1−u)^{−β}`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The Gamma moment generating function on `(0, ∞)`, and integrability. -/
lemma gd_mgf {β u : ℝ} (hβ : 0 < β) (hu : u < 1) :
    (∫ y in Ioi 0, gd β (1 / Gamma β) y * exp (u * y)) = (1 / (1 - u)) ^ β ∧
      IntegrableOn (fun y => gd β (1 / Gamma β) y * exp (u * y)) (Ioi 0) := by
  have hG := Gamma_pos_of_pos hβ
  have e : ∀ y ∈ Ioi (0 : ℝ), gd β (1 / Gamma β) y * exp (u * y) =
      1 / Gamma β * (y ^ (β - 1) * exp (-((1 - u) * y))) := by
    intro y _
    unfold gd
    rw [show -((1 - u) * y) = -y + u * y by ring, exp_add]
    ring
  have hint : (∫ y in Ioi 0, gd β (1 / Gamma β) y * exp (u * y)) = (1 / (1 - u)) ^ β := by
    rw [setIntegral_congr_fun measurableSet_Ioi e, integral_const_mul,
      integral_rpow_mul_exp_neg_mul_Ioi hβ (by linarith)]
    field_simp
  refine ⟨hint, Integrable.of_integral_ne_zero ?_⟩
  rw [hint]
  have : 0 < 1 / (1 - u) := one_div_pos.mpr (by linarith)
  exact (rpow_pos_of_pos this β).ne'

lemma gd_total {β : ℝ} (hβ : 0 < β) :
    (∫ y in Ioi 0, gd β (1 / Gamma β) y) = 1 ∧ IntegrableOn (gd β (1 / Gamma β)) (Ioi 0) := by
  obtain ⟨h1, h2⟩ := gd_mgf hβ (u := 0) (by norm_num)
  simp only [zero_mul, exp_zero, mul_one, sub_zero, div_one, one_rpow] at h1 h2
  exact ⟨h1, h2⟩

lemma gd_nonneg {β y : ℝ} (hβ : 0 < β) (hy : 0 < y) : 0 ≤ gd β (1 / Gamma β) y :=
  (gd_pos (by have := Gamma_pos_of_pos hβ; positivity) hy).le

lemma cdf_gamma_eq_Ioc {β c : ℝ} (hβ : 0 < β) (hc : 0 < c) :
    cdf (gammaMeasure β 1) c = ∫ y in Ioc 0 c, gd β (1 / Gamma β) y := by
  rw [cdf_gamma_Ioo hβ hc, ← integral_Ioc_eq_integral_Ioo]
  exact setIntegral_congr_fun measurableSet_Ioc (fun y hy => gammaPDFReal_eq_gd hy.1.le)

lemma one_sub_cdf_gamma {β c : ℝ} (hβ : 0 < β) (hc : 0 < c) :
    1 - cdf (gammaMeasure β 1) c = ∫ y in Ioi c, gd β (1 / Gamma β) y := by
  obtain ⟨h1, hI⟩ := gd_total hβ
  have hdisj : Disjoint (Ioc 0 c) (Ioi c) :=
    Set.disjoint_left.mpr (fun x hx hx' => not_lt.mpr hx.2 hx')
  have hu := setIntegral_union hdisj measurableSet_Ioi (hI.mono_set Ioc_subset_Ioi_self)
    (hI.mono_set (Ioi_subset_Ioi hc.le))
  rw [Ioc_union_Ioi_eq_Ioi hc.le, h1] at hu
  rw [cdf_gamma_eq_Ioc hβ hc]
  linarith

/-- Lower tail (Chernoff):  `P(Y ≤ c) ≤ e^{tc} (1+t)^{−β}`. -/
lemma gamma_lower_tail {β c t : ℝ} (hβ : 0 < β) (hc : 0 < c) (ht : 0 < t) :
    cdf (gammaMeasure β 1) c ≤ exp (t * c) * (1 / (1 + t)) ^ β := by
  obtain ⟨hm, hmI⟩ := gd_mgf hβ (u := -t) (by linarith)
  rw [sub_neg_eq_add] at hm
  obtain ⟨-, hI⟩ := gd_total hβ
  set f := fun y => exp (t * c) * (gd β (1 / Gamma β) y * exp (-t * y)) with hf
  have hfI : IntegrableOn f (Ioi 0) := hmI.const_mul _
  rw [cdf_gamma_eq_Ioc hβ hc]
  calc (∫ y in Ioc 0 c, gd β (1 / Gamma β) y) ≤ ∫ y in Ioc 0 c, f y := by
        refine setIntegral_mono_on (hI.mono_set Ioc_subset_Ioi_self)
          (hfI.mono_set Ioc_subset_Ioi_self) measurableSet_Ioc (fun y hy => ?_)
        have h1 : 1 ≤ exp (t * c) * exp (-t * y) := by
          rw [← exp_add]; exact one_le_exp (by nlinarith [hy.2])
        have h0 := gd_nonneg hβ hy.1
        simp only [hf]
        nlinarith
    _ ≤ ∫ y in Ioi 0, f y := by
        refine setIntegral_mono_set hfI ?_ (ae_of_all _ Ioc_subset_Ioi_self)
        refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
        have h0 := gd_nonneg hβ hy
        simp only [hf, Pi.zero_apply]
        positivity
    _ = exp (t * c) * (1 / (1 + t)) ^ β := by
        simp only [hf]; rw [integral_const_mul, hm]

/-- Upper tail (Chernoff):  `P(Y > c) ≤ e^{−tc} (1−t)^{−β}` for `0 < t < 1`. -/
lemma gamma_upper_tail {β c t : ℝ} (hβ : 0 < β) (hc : 0 < c) (ht0 : 0 < t) (ht1 : t < 1) :
    1 - cdf (gammaMeasure β 1) c ≤ exp (-t * c) * (1 / (1 - t)) ^ β := by
  obtain ⟨hm, hmI⟩ := gd_mgf hβ (u := t) ht1
  obtain ⟨-, hI⟩ := gd_total hβ
  set f := fun y => exp (-t * c) * (gd β (1 / Gamma β) y * exp (t * y)) with hf
  have hfI : IntegrableOn f (Ioi 0) := hmI.const_mul _
  rw [one_sub_cdf_gamma hβ hc]
  calc (∫ y in Ioi c, gd β (1 / Gamma β) y) ≤ ∫ y in Ioi c, f y := by
        refine setIntegral_mono_on (hI.mono_set (Ioi_subset_Ioi hc.le))
          (hfI.mono_set (Ioi_subset_Ioi hc.le)) measurableSet_Ioi (fun y (hy : c < y) => ?_)
        have h1 : 1 ≤ exp (-t * c) * exp (t * y) := by
          rw [← exp_add]; exact one_le_exp (by nlinarith)
        have h0 := gd_nonneg hβ (lt_trans hc hy)
        simp only [hf]
        nlinarith
    _ ≤ ∫ y in Ioi 0, f y := by
        refine setIntegral_mono_set hfI ?_ (ae_of_all _ (Ioi_subset_Ioi hc.le))
        refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
        have h0 := gd_nonneg hβ hy
        simp only [hf, Pi.zero_apply]
        positivity
    _ = exp (-t * c) * (1 / (1 - t)) ^ β := by
        simp only [hf]; rw [integral_const_mul, hm]

/-- `P(Y ≤ β(1−δ)) ≤ exp(−β δ²/4)`. -/
lemma gamma_lower_tail_exp {β δ : ℝ} (hβ : 0 < β) (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    cdf (gammaMeasure β 1) (β * (1 - δ)) ≤ exp (-(δ ^ 2 / 4 * β)) := by
  have h := gamma_lower_tail (c := β * (1 - δ)) hβ (by nlinarith) (show 0 < δ / 2 by positivity)
  refine le_trans h ?_
  have hu : (0 : ℝ) < 1 + δ / 2 := by linarith
  rw [rpow_def_of_pos (by positivity), one_div, log_inv, ← exp_add, exp_le_exp]
  -- log(1 + u) ≥ 1 − 1/(1+u) ≥ u − u², with u = δ/2
  have hl := one_sub_inv_le_log_of_pos hu
  have h2 : δ / 2 - (δ / 2) ^ 2 ≤ 1 - (1 + δ / 2)⁻¹ := by
    rw [inv_eq_one_div, le_sub_iff_add_le, ← le_sub_iff_add_le', div_le_iff₀ hu]
    nlinarith
  nlinarith

/-- `P(Y > β(1+δ)) ≤ exp(−β δ²/8)`. -/
lemma gamma_upper_tail_exp {β δ : ℝ} (hβ : 0 < β) (hδ0 : 0 < δ) (hδ1 : δ ≤ 1) :
    1 - cdf (gammaMeasure β 1) (β * (1 + δ)) ≤ exp (-(δ ^ 2 / 8 * β)) := by
  have h := gamma_upper_tail (c := β * (1 + δ)) hβ (by positivity) (show 0 < δ / 4 by positivity)
    (show δ / 4 < 1 by linarith)
  refine le_trans h ?_
  have hu : (0 : ℝ) < 1 - δ / 4 := by linarith
  rw [rpow_def_of_pos (by positivity), one_div, log_inv, ← exp_add, exp_le_exp]
  -- log(1 − t) ≥ 1 − 1/(1−t) ≥ −(t + 2t²), with t = δ/4 ≤ 1/2
  have hl := one_sub_inv_le_log_of_pos hu
  have h2 : -(δ / 4 + 2 * (δ / 4) ^ 2) ≤ 1 - (1 - δ / 4)⁻¹ := by
    rw [inv_eq_one_div, le_sub_iff_add_le, ← le_sub_iff_add_le', div_le_iff₀ hu]
    nlinarith
  nlinarith

lemma tendsto_exp_neg_mul {κ : ℝ} (hκ : 0 < κ) :
    Tendsto (fun β : ℝ => exp (-(κ * β))) atTop (𝓝 0) :=
  tendsto_exp_neg_atTop_nhds_zero.comp (tendsto_id.const_mul_atTop hκ)

end MedianBounds


==> anc/lean/MedianBounds/KermanWH.lean <==
import MedianBounds.LogitBracket

/-!
# Kerman and Wilson–Hilferty beta-median approximations

* `nuB1 α β = (α − 1/3)/(α + β − 2/3)` (Kerman), from `ν_Γ1(α) = α − 1/3`;
* `nuB2 α β = ν_Γ2(α)/(ν_Γ2(α)+ν_Γ2(β))`, `ν_Γ2(α) = α(1 − 1/(9α))³` (Wilson–Hilferty).

Results:
* `thm_nuB1_bound`, `thm_nuB1_bound_strict` — `ν_B1 ≤ ν_B` for `0 < α ≤ β`, `α + β > 2/3` (strict for
  `α < β`), assuming the two Berg–Pedersen facts about the gamma median (`BergPedersen`):
  `ν_Γ(x) − x` is nonincreasing and `ν_Γ(x) > x − 1/3`.  Both are theorems of
  C. Berg and H. L. Pedersen, *The Chen–Rubin conjecture in a continuous setting* (2006):
  `0 < ν_Γ'(x) < 1` and `ν_Γ(x) = x − 1/3 + O(1/x)`.  They are hypotheses here, not formalized.
* `thm_nuB2_bound_one` — `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`, strict for `β > 1` (no hypotheses).
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- Kerman's approximation `ν_B1(α,β) = (α − 1/3)/(α + β − 2/3)`. -/
noncomputable def nuB1 (α β : ℝ) : ℝ := (α - 1 / 3) / (α + β - 2 / 3)

/-- Wilson–Hilferty gamma median approximation `ν_Γ2(α) = α(1 − 1/(9α))³`. -/
noncomputable def nuGamma2 (α : ℝ) : ℝ := α * (1 - 1 / (9 * α)) ^ 3

/-- `ν_B2(α,β) = ν_Γ2(α)/(ν_Γ2(α)+ν_Γ2(β))`. -/
noncomputable def nuB2 (α β : ℝ) : ℝ := nuGamma2 α / (nuGamma2 α + nuGamma2 β)

/-- The two facts about the gamma median proved by Berg and Pedersen (2006), used as hypotheses:
`ν_Γ(x) − x` is nonincreasing on `x > 0` (from `ν_Γ' < 1`), and `ν_Γ(x) > x − 1/3`
(from that and `ν_Γ(x) − x → −1/3`). -/
def BergPedersen : Prop :=
  (∀ x y : ℝ, 0 < x → x ≤ y → nuGamma y - y ≤ nuGamma x - x) ∧
    (∀ x : ℝ, 0 < x → x - 1 / 3 < nuGamma x)

/-- The ratio `(x − 1/3)/ν_Γ(x)` is strictly increasing on `x > 1/3`, given `BergPedersen`. -/
theorem lem_kerman_ratio (hBP : BergPedersen) :
    StrictMonoOn (fun x => (x - 1 / 3) / nuGamma x) (Ioi (1 / 3)) := by
  intro x hx y hy hxy
  have hx' : (1 : ℝ) / 3 < x := hx
  have hx0 : 0 < x := by linarith
  have hy0 : 0 < y := by linarith
  have hmono := hBP.1 x y hx0 hxy.le
  have hlow := hBP.2 x hx0
  simp only
  rw [div_lt_div_iff₀ (nuGamma_pos hx0) (nuGamma_pos hy0)]
  nlinarith [mul_nonneg (sub_pos.mpr hx').le
    (by linarith : (0 : ℝ) ≤ nuGamma x + (y - x) - nuGamma y),
    mul_pos (sub_pos.mpr hxy) (by linarith : (0 : ℝ) < nuGamma x - x + 1 / 3)]

/-- **Kerman lower bound, strict.** Given `BergPedersen`, `ν_B1(α,β) < ν_B(α,β)` for `0 < α < β`
with `α + β > 2/3`. -/
theorem thm_nuB1_bound_strict (hBP : BergPedersen) {α β : ℝ} (hα : 0 < α) (hαβ : α < β)
    (hsum : 2 / 3 < α + β) : nuB1 α β < nuB α β := by
  have hβ := hα.trans hαβ
  obtain ⟨h0, -⟩ := nuB_mem hα hβ
  have hden : 0 < α + β - 2 / 3 := by linarith
  rcases le_or_gt α (1 / 3) with ha | ha
  · have : nuB1 α β ≤ 0 := div_nonpos_of_nonpos_of_nonneg (by linarith) hden.le
    linarith
  · have hna := nuGamma_pos hα
    have hnb := nuGamma_pos hβ
    have hmono := hBP.1 α β hα hαβ.le
    have hlow := hBP.2 α hα
    calc nuB1 α β < nuB0 α β := by
          unfold nuB1 nuB0
          rw [div_lt_div_iff₀ hden (add_pos hna hnb)]
          nlinarith [mul_nonneg (sub_pos.mpr ha).le
            (by linarith : (0 : ℝ) ≤ nuGamma α + (β - α) - nuGamma β),
            mul_pos (sub_pos.mpr hαβ) (by linarith : (0 : ℝ) < nuGamma α - α + 1 / 3)]
      _ < nuB α β := thm_nuB0_bound' hα hαβ

/-- **Kerman lower bound.** Given `BergPedersen`, `ν_B1(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β` with
`α + β > 2/3`, with equality at `α = β`. -/
theorem thm_nuB1_bound (hBP : BergPedersen) {α β : ℝ} (hα : 0 < α) (hαβ : α ≤ β)
    (hsum : 2 / 3 < α + β) : nuB1 α β ≤ nuB α β := by
  rcases hαβ.lt_or_eq with h | rfl
  · exact (thm_nuB1_bound_strict hBP hα h hsum).le
  · have : nuB1 α α = 1 / 2 := by
      unfold nuB1
      have : α + α - 2 / 3 ≠ 0 := by linarith
      rw [div_eq_iff this]; ring
    rw [this, nuB_self hα]

/-! ### Wilson–Hilferty at `α = 1` -/

/-- `R(u) = 1 + (512/729)·u/(1 − u/9)³`. -/
noncomputable def whR (u : ℝ) : ℝ := 1 + 512 / 729 * u / (1 - u / 9) ^ 3

/-- `2^u ≤ R(u)` on `[0,1]`, strictly inside:  `log R(u) − u log 2` is strictly concave on `[0,1]`
and vanishes at both ends. -/
lemma two_rpow_lt_whR {u : ℝ} (hu0 : 0 < u) (hu1 : u < 1) : (2 : ℝ) ^ u < whR u := by
  set c : ℝ := 512 / 729 with hc
  set R1 : ℝ → ℝ := fun u => c * (1 + 2 * u / 9) / (1 - u / 9) ^ 4 with hR1
  set R2 : ℝ → ℝ := fun u => c * (2 / 3 + 2 * u / 27) / (1 - u / 9) ^ 5 with hR2
  set D : ℝ → ℝ := fun u => log (whR u) - u * log 2 with hD
  have hw : ∀ u : ℝ, u < 9 → 0 < 1 - u / 9 := fun u hu => by linarith
  have hRpos : ∀ u : ℝ, 0 ≤ u → u < 9 → 0 < whR u := by
    intro u h0 h9
    have := hw u h9
    unfold whR; have : 0 ≤ c * u / (1 - u / 9) ^ 3 := by positivity
    linarith
  have dR : ∀ u : ℝ, u < 9 → HasDerivAt whR (R1 u) u := by
    intro u h9
    have hwu := hw u h9
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have h := (((hasDerivAt_id u).const_mul c).div
      (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 3)
      (by simp; positivity)).const_add 1
    convert h using 1
    · funext y; simp only [whR, id, hc, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]
    · simp only [hR1, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring
  have dR1 : ∀ u : ℝ, u < 9 → HasDerivAt R1 (R2 u) u := by
    intro u h9
    have hwu := hw u h9
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have h := (((hasDerivAt_id u).const_mul (2 / 9)).const_add 1 |>.const_mul c).div
      (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 4)
      (by simp; positivity)
    convert h using 1
    · funext y; simp only [hR1, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]; ring_nf
    · simp only [hR2, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring
  have dD : ∀ u : ℝ, 0 ≤ u → u < 9 → HasDerivAt D (R1 u / whR u - log 2) u := by
    intro u h0 h9
    have h := ((dR u h9).log (hRpos u h0 h9).ne').sub ((hasDerivAt_id u).mul_const (log 2))
    convert h using 1
    · funext y; simp only [hD, Pi.sub_apply, id]
    · simp only [one_mul]
  have dD1 : ∀ u : ℝ, 0 ≤ u → u < 9 → HasDerivAt (fun u => R1 u / whR u - log 2)
      ((R2 u * whR u - R1 u * R1 u) / whR u ^ 2) u := by
    intro u h0 h9
    exact ((dR1 u h9).div (dR u h9) (hRpos u h0 h9).ne').sub_const (log 2)
  -- the second derivative is negative on (0,1)
  have hneg : ∀ u : ℝ, 0 < u → u < 1 → R2 u * whR u - R1 u * R1 u < 0 := by
    intro u h0 h1
    have hwu := hw u (by linarith)
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have e : R2 u * whR u - R1 u * R1 u =
        -(c * ((2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4) / 59049)) /
          (1 - u / 9) ^ 8 := by
      simp only [hR1, hR2, whR, hc]
      field_simp
      ring
    rw [e]
    apply div_neg_of_neg_of_pos _ (by positivity)
    have : 0 < 2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4 := by
      nlinarith [pow_pos h0 2, pow_pos h0 3, pow_pos h0 4, mul_pos h0 h0]
    have : 0 < c * ((2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4) / 59049) := by
      rw [hc]; positivity
    linarith
  have hconc : StrictConcaveOn ℝ (Icc 0 1) D := by
    apply strictConcaveOn_of_deriv2_neg (convex_Icc 0 1)
    · exact fun x hx => (dD x hx.1 (by linarith [hx.2])).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      obtain ⟨hx0, hx1⟩ := hx
      have heq : deriv D =ᶠ[𝓝 x] fun u => R1 u / whR u - log 2 := by
        filter_upwards [Ioo_mem_nhds hx0 (by linarith : x < 9)] with y hy
        exact (dD y hy.1.le hy.2).deriv
      change deriv (deriv D) x < 0
      rw [heq.deriv_eq, (dD1 x hx0.le (by linarith)).deriv]
      exact div_neg_of_neg_of_pos (hneg x hx0 hx1) (by have := hRpos x hx0.le (by linarith); positivity)
  have hD0 : D 0 = 0 := by simp [hD, whR]
  have hD1 : D 1 = 0 := by
    simp only [hD, whR]; norm_num
  have key := hconc.2 (mem_Icc.mpr ⟨le_rfl, zero_le_one⟩) (mem_Icc.mpr ⟨zero_le_one, le_rfl⟩)
    (zero_ne_one) (by linarith : (0 : ℝ) < 1 - u) hu0 (by ring)
  simp only [smul_eq_mul, hD0, hD1, mul_zero, zero_add, mul_one] at key
  -- key : 0 < D u
  have hlog : u * log 2 < log (whR u) := by
    have : 0 < D u := key
    simp only [hD] at this; linarith
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), ← exp_log (hRpos u hu0.le (by linarith))]
  exact exp_lt_exp.mpr (by linarith)

lemma nuB_one_left_eq {β : ℝ} (hβ : 0 < β) : nuB 1 β = 1 - (1 / 2) ^ (1 / β) := by
  obtain ⟨hq0, hq1, hqβ, -⟩ := half_rpow_facts hβ
  exact beta_median_unique one_pos hβ (nuB_spec one_pos hβ)
    (by rw [cdf_beta_right hβ (by linarith) (by linarith), sub_sub_cancel, hqβ]; norm_num)

/-- **Wilson–Hilferty upper bound at `α = 1`.** `ν_B(1,β) < ν_B2(1,β)` for `β > 1`. -/
theorem thm_nuB2_bound_one_strict {β : ℝ} (hβ : 1 < β) : nuB 1 β < nuB2 1 β := by
  have hβ0 : 0 < β := by linarith
  set u := 1 / β with hu
  have hu0 : 0 < u := by positivity
  have hu1 : u < 1 := by rw [hu, div_lt_one hβ0]; exact hβ
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hβ0
  set q := (1 / 2 : ℝ) ^ (1 / β) with hq
  have h2 : (2 : ℝ) ^ u = 1 / q := hinv
  have key := two_rpow_lt_whR hu0 hu1
  rw [h2] at key
  have hw : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hw.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have hune : u ≠ 0 := hu0.ne'
  have hqne : q ≠ 0 := hq0.ne'
  have hG1 : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
  have hGβ : nuGamma2 β = (1 - u / 9) ^ 3 / u := by
    unfold nuGamma2; rw [hu]; field_simp
  have hGpos : 0 < nuGamma2 β := by rw [hGβ]; positivity
  rw [nuB_one_left_eq hβ0, ← hq]
  unfold nuB2
  rw [hG1, lt_div_iff₀ (by positivity)]
  -- from key: 1/q < 1 + c u / w³, i.e. G(β)(1/q − 1) < c
  have hk : nuGamma2 β * (1 / q - 1) < 512 / 729 := by
    have : 1 / q - 1 < 512 / 729 * u / (1 - u / 9) ^ 3 := by unfold whR at key; linarith
    calc nuGamma2 β * (1 / q - 1) < nuGamma2 β * (512 / 729 * u / (1 - u / 9) ^ 3) :=
          mul_lt_mul_of_pos_left this hGpos
      _ = 512 / 729 := by rw [hGβ]; field_simp
  have e : nuGamma2 β * (1 / q - 1) * q = nuGamma2 β * (1 - q) := by field_simp
  have : nuGamma2 β * (1 - q) < 512 / 729 * q := by
    rw [← e]; exact mul_lt_mul_of_pos_right hk hq0
  nlinarith

/-- **Wilson–Hilferty upper bound at `α = 1`.** `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`, with equality
only at `β = 1`. -/
theorem thm_nuB2_bound_one {β : ℝ} (hβ : 1 ≤ β) : nuB 1 β ≤ nuB2 1 β := by
  rcases hβ.lt_or_eq with h | rfl
  · exact (thm_nuB2_bound_one_strict h).le
  · rw [nuB_self one_pos]; unfold nuB2; have : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
    rw [this]; norm_num

end MedianBounds


==> anc/lean/MedianBounds/Lambda.lean <==
import MedianBounds.LambdaSeries
import Mathlib.Analysis.SpecialFunctions.Trigonometric.DerivHyp
import Mathlib.Tactic.IntervalCases
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.Calculus.MeanValue

/-!
# Concavity of Λ = log(A/B)

`Λ(d) = log (A d / B d)` with `A d = e^d (d-1) + 1`, `B d = e^d - 1 - d`.
We show `Λ d > d * Λ' d` for `d > 0`, that `Λ d / d` is strictly decreasing on `(0, ∞)`,
and that `Λ d / d → 0` as `d → ∞`.
-/

open Real Set

namespace MedianBounds

noncomputable def A (d : ℝ) : ℝ := exp d * (d - 1) + 1
noncomputable def B (d : ℝ) : ℝ := exp d - 1 - d
noncomputable def Lam (d : ℝ) : ℝ := log (A d / B d)
noncomputable def N (d : ℝ) : ℝ := 2 * cosh d - 2 - d ^ 2
noncomputable def M (d : ℝ) : ℝ := 2 * d * sinh d - 2 * cosh d + 2 - d ^ 2

lemma B_pos {d : ℝ} (hd : 0 < d) : 0 < B d := by
  have := add_one_lt_exp hd.ne'; unfold B; linarith

lemma A_pos {d : ℝ} (hd : 0 < d) : 0 < A d := by
  have h := add_one_lt_exp (neg_ne_zero.mpr hd.ne')
  have e : A d = exp d * (d - 1 + exp (-d)) := by
    unfold A; rw [mul_add, ← exp_add]; simp
  rw [e]; apply mul_pos (exp_pos d); linarith

lemma M_eq (d : ℝ) : M d = exp (-d) * A d * B d := by
  unfold M A B; rw [cosh_eq, sinh_eq, exp_neg]
  have := exp_pos d
  field_simp
  ring

lemma N_eq (d : ℝ) : N d = exp (-d) * ((exp d - 1) ^ 2 - d ^ 2 * exp d) := by
  unfold N; rw [cosh_eq, exp_neg]
  have := exp_pos d
  field_simp
  ring

lemma M_pos {d : ℝ} (hd : 0 < d) : 0 < M d := by
  rw [M_eq]; exact mul_pos (mul_pos (exp_pos _) (A_pos hd)) (B_pos hd)

lemma hasDerivAt_A (d : ℝ) : HasDerivAt A (d * exp d) d := by
  have h := ((hasDerivAt_exp d).mul ((hasDerivAt_id' d).sub_const 1)).add_const 1
  rw [show A = fun x => exp x * (x - 1) + 1 from rfl]
  convert h using 1; ring

lemma hasDerivAt_B (d : ℝ) : HasDerivAt B (exp d - 1) d := by
  have h := ((hasDerivAt_exp d).sub_const 1).sub (hasDerivAt_id' d)
  rw [show B = fun x => exp x - 1 - x from rfl]
  exact h

lemma hasDerivAt_Lam {d : ℝ} (hd : 0 < d) : HasDerivAt Lam (N d / M d) d := by
  have hA := A_pos hd; have hB := B_pos hd
  have h := ((hasDerivAt_A d).div (hasDerivAt_B d) hB.ne').log (div_pos hA hB).ne'
  rw [show (fun y => log ((A / B) y)) = Lam from rfl] at h
  convert h using 1
  simp only [Pi.div_apply]
  rw [N_eq, M_eq]
  have he := exp_pos d
  unfold A B at *
  rw [exp_neg]
  field_simp
  ring

lemma hasDerivAt_N (d : ℝ) : HasDerivAt N (2 * sinh d - 2 * d) d := by
  have h := (((Real.hasDerivAt_cosh d).const_mul 2).sub_const 2).sub ((hasDerivAt_id' d).pow 2)
  rw [show N = fun x => 2 * cosh x - 2 - x ^ 2 from rfl]
  convert h using 1; simp

lemma hasDerivAt_M (d : ℝ) : HasDerivAt M (2 * d * cosh d - 2 * d) d := by
  have h := (((((hasDerivAt_id' d).const_mul 2).mul (Real.hasDerivAt_sinh d)).sub
    ((Real.hasDerivAt_cosh d).const_mul 2)).add_const 2).sub ((hasDerivAt_id' d).pow 2)
  rw [show M = fun x => 2 * x * sinh x - 2 * cosh x + 2 - x ^ 2 from rfl]
  convert h using 1; simp

lemma NM_deriv_num (d : ℝ) :
    (2 * sinh d - 2 * d) * M d - N d * (2 * d * cosh d - 2 * d) = Gf d := by
  unfold M N Gf
  rw [sinh_two_mul]
  linear_combination (-4 * d) * cosh_sq d

lemma hasDerivAt_NM {d : ℝ} (hd : 0 < d) :
    HasDerivAt (fun x => N x / M x) (Gf d / M d ^ 2) d := by
  have h := (hasDerivAt_N d).div (hasDerivAt_M d) (M_pos hd).ne'
  rw [← NM_deriv_num]; exact h

/-- `M - 3N ≥ 0`, via the even power series. -/
lemma three_N_le_M (d : ℝ) : 3 * N d ≤ M d := by
  -- 2 d sinh d = ∑ 4 m d^(2m) / (2m)!
  have hS : HasSum (fun m : ℕ => 4 * m * d ^ (2 * m) / (2 * m).factorial) (2 * d * sinh d) := by
    refine (hasSum_nat_add_iff' 1).mp ?_
    simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div,
      sub_zero]
    have h := (hasSum_sinh d).mul_left (2 * d)
    convert h using 1
    funext n
    have e : 2 * (n + 1) = 2 * n + 1 + 1 := by ring
    rw [e, Nat.factorial_succ]
    have hf : ((2 * n + 1).factorial : ℝ) ≠ 0 := by positivity
    push_cast
    field_simp
    ring
  have hC := (hasSum_cosh d).mul_left (-8)
  have h := ((hS.add hC).add (hasSum_ite_eq 0 (8 : ℝ))).add (hasSum_ite_eq 1 (2 * d ^ 2))
  have hle : ∀ m : ℕ, 0 ≤ 4 * m * d ^ (2 * m) / (2 * m).factorial + -8 * (d ^ (2 * m) / (2 * m).factorial)
      + (if m = 0 then (8 : ℝ) else 0) + (if m = 1 then 2 * d ^ 2 else 0) := by
    intro m
    rcases Nat.lt_or_ge m 2 with hm | hm
    · interval_cases m
      · norm_num
      · norm_num; ring_nf; norm_num
    · rw [ite_eq_right (by omega), ite_eq_right (by omega)]
      have h1 : (4 : ℝ) * m - 8 ≥ 0 := by
        have : (2 : ℝ) ≤ m := by exact_mod_cast hm
        linarith
      have h2 : 0 ≤ d ^ (2 * m) / ((2 * m).factorial : ℝ) := div_nonneg (by rw [pow_mul]; positivity) (by positivity)
      have e : 4 * (m : ℝ) * d ^ (2 * m) / (2 * m).factorial + -8 * (d ^ (2 * m) / (2 * m).factorial)
          = (4 * m - 8) * (d ^ (2 * m) / (2 * m).factorial) := by ring
      rw [add_zero, add_zero, e]; exact mul_nonneg h1 h2
  have := hasSum_le hle hasSum_zero h
  unfold M N; linarith

lemma NM_le_third {d : ℝ} (hd : 0 < d) : N d / M d ≤ 1 / 3 := by
  rw [div_le_iff₀ (M_pos hd)]; linarith [three_N_le_M d]

/-- `A ≥ B` on `[0, ∞)`, hence `Λ ≥ 0`. -/
lemma B_le_A {d : ℝ} (hd : 0 ≤ d) : B d ≤ A d := by
  let k : ℝ → ℝ := fun x => A x - B x
  have hk : ∀ x, HasDerivAt k (x * exp x - (exp x - 1)) x := fun x => (hasDerivAt_A x).sub (hasDerivAt_B x)
  have hmono : MonotoneOn k (Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact (fun x _ => (hk x).continuousAt.continuousWithinAt)
    · exact fun x _ => (hk x).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      rw [(hk x).deriv]
      have := A_pos (show 0 < x from hx)
      unfold A at this; linarith
  have := hmono (Set.mem_Ici.mpr le_rfl) hd hd
  simp only [k, A, B, exp_zero] at this
  unfold A B; linarith

lemma Lam_nonneg {d : ℝ} (hd : 0 < d) : 0 ≤ Lam d := by
  unfold Lam
  apply log_nonneg
  rw [le_div_iff₀ (B_pos hd)]; linarith [B_le_A hd.le]

/-! ### `Λ > dΛ'` and the monotonicity of `Λ/d` -/

/-- `h(d) = Λ(d) − dΛ'(d)`. -/
noncomputable def hfun (d : ℝ) : ℝ := Lam d - d * (N d / M d)

lemma hasDerivAt_hfun {d : ℝ} (hd : 0 < d) :
    HasDerivAt hfun (-d * Gf d / M d ^ 2) d := by
  have h1 := hasDerivAt_Lam hd
  have h2 := (hasDerivAt_id' d).mul (hasDerivAt_NM hd)
  have h : HasDerivAt (fun x => Lam x - x * (N x / M x)) _ d := h1.sub h2
  exact h.congr_deriv (by ring)

lemma hfun_strictMono : StrictMonoOn hfun (Ioi 0) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioi 0)
  · exact fun x hx => (hasDerivAt_hfun hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    have hx' : (0 : ℝ) < x := hx
    rw [(hasDerivAt_hfun hx').deriv]
    have hG := Gf_neg hx'
    have hM := M_pos hx'
    have : 0 < -x * Gf x := by nlinarith
    positivity

lemma hfun_ge {ε : ℝ} (hε : 0 < ε) : -ε / 3 ≤ hfun ε := by
  unfold hfun
  have h1 := Lam_nonneg hε
  have h2 : ε * (N ε / M ε) ≤ ε * (1 / 3) := mul_le_mul_of_nonneg_left (NM_le_third hε) hε.le
  linarith

/-- **Key inequality:** `Λ(d) > dΛ'(d)` for `d > 0`. -/
theorem Lam_gt {d : ℝ} (hd : 0 < d) : d * (N d / M d) < Lam d := by
  by_contra hc
  push Not at hc
  have hm := hfun_strictMono
  have hd2 : (0 : ℝ) < d / 2 := by positivity
  have h1 : hfun (d / 2) < hfun d := hm (Set.mem_Ioi.mpr hd2) (Set.mem_Ioi.mpr hd) (by linarith)
  have hd0 : hfun d ≤ 0 := by unfold hfun; linarith
  have hδ : 0 < -hfun (d / 2) := by linarith
  have hε : 0 < min (d / 4) (-hfun (d / 2)) := lt_min (by positivity) hδ
  have hε2 : min (d / 4) (-hfun (d / 2)) < d / 2 := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have h2 := hm (Set.mem_Ioi.mpr hε) (Set.mem_Ioi.mpr hd2) hε2
  have h3 := hfun_ge hε
  have h4 : min (d / 4) (-hfun (d / 2)) ≤ -hfun (d / 2) := min_le_right _ _
  linarith

lemma hasDerivAt_Lam_div {d : ℝ} (hd : 0 < d) :
    HasDerivAt (fun x => Lam x / x) (-(hfun d) / d ^ 2) d := by
  have h := (hasDerivAt_Lam hd).div (hasDerivAt_id' d) hd.ne'
  exact h.congr_deriv (by unfold hfun; field_simp; ring)

/-- `Λ(d)/d` is strictly decreasing on `(0, ∞)`. -/
theorem Lam_div_strictAnti : StrictAntiOn (fun x => Lam x / x) (Ioi 0) := by
  apply strictAntiOn_of_deriv_neg (convex_Ioi 0)
  · exact fun x hx => (hasDerivAt_Lam_div hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    have hx' : (0 : ℝ) < x := hx
    rw [(hasDerivAt_Lam_div hx').deriv]
    have : 0 < hfun x := by unfold hfun; linarith [Lam_gt hx']
    apply div_neg_of_neg_of_pos (by linarith) (by positivity)

/-- `Λ(d) ≤ log(1+d)`, from `A ≤ (1+d)B ⟺ e^d ≥ 1 + d + d²/2`. -/
lemma Lam_le_log {d : ℝ} (hd : 0 < d) : Lam d ≤ log (1 + d) := by
  unfold Lam
  apply log_le_log (div_pos (A_pos hd) (B_pos hd))
  rw [div_le_iff₀ (B_pos hd)]
  unfold A B
  nlinarith [quadratic_le_exp_of_nonneg hd.le]

lemma Lam_le_self {d : ℝ} (hd : 0 < d) : Lam d ≤ d := by
  have := log_le_sub_one_of_pos (show (0 : ℝ) < 1 + d by linarith)
  linarith [Lam_le_log hd]

/-- `Λ(d) ≤ d/3`. -/
lemma Lam_le_third {d : ℝ} (hd : 0 < d) : Lam d ≤ d / 3 := by
  let k : ℝ → ℝ := fun x => x / 3 - Lam x
  have hk : ∀ x, 0 < x → HasDerivAt k (1 / 3 - N x / M x) x := fun x hx =>
    ((hasDerivAt_id' x).div_const 3).sub (hasDerivAt_Lam hx) |>.congr_deriv (by ring)
  have hmono : MonotoneOn k (Ioi 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ioi 0)
    · exact fun x hx => (hk x hx).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ioi] at hx
      exact (hk x hx).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Ioi] at hx
      rw [(hk x hx).deriv]
      linarith [NM_le_third (show (0 : ℝ) < x from hx)]
  by_contra hc
  push Not at hc
  have hkd : k d < 0 := by simp only [k]; linarith
  have hε : 0 < min (d / 2) (-k d) := lt_min (by positivity) (by linarith)
  have hεd : min (d / 2) (-k d) ≤ d := le_trans (min_le_left _ _) (by linarith)
  have h1 := hmono (Set.mem_Ioi.mpr hε) (Set.mem_Ioi.mpr hd) hεd
  have h2 := Lam_le_self hε
  have h3 : min (d / 2) (-k d) ≤ -k d := min_le_right _ _
  simp only [k] at h1 h3 hkd ⊢
  linarith

/-- `Λ(d)/d < 1/3` for `d > 0`. -/
theorem Lam_div_lt_third {d : ℝ} (hd : 0 < d) : Lam d / d < 1 / 3 := by
  have hd2 : (0 : ℝ) < d / 2 := by positivity
  have h := Lam_div_strictAnti (Set.mem_Ioi.mpr hd2) (Set.mem_Ioi.mpr hd) (by linarith)
  have h2 : Lam (d / 2) / (d / 2) ≤ 1 / 3 := by
    rw [div_le_iff₀ hd2]; linarith [Lam_le_third hd2]
  exact lt_of_lt_of_le h h2

/-- `Λ(d)/d → 0` as `d → ∞`. -/
theorem Lam_div_tendsto : Filter.Tendsto (fun x => Lam x / x) Filter.atTop (nhds 0) := by
  have hlog : Filter.Tendsto (fun x : ℝ => log (1 + x) / x) Filter.atTop (nhds 0) := by
    have h := (tendsto_pow_log_div_mul_add_atTop 1 (-1) 1 one_ne_zero).comp
      (Filter.tendsto_atTop_add_const_left Filter.atTop 1 Filter.tendsto_id)
    refine h.congr' (Filter.Eventually.of_forall fun x => ?_)
    simp only [Function.comp, id, pow_one]
    congr 1; ring
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlog ?_ ?_
  · filter_upwards [Filter.eventually_gt_atTop 0] with x hx
    exact div_nonneg (Lam_nonneg hx) hx.le
  · filter_upwards [Filter.eventually_gt_atTop 0] with x hx
    exact div_le_div_of_nonneg_right (Lam_le_log hx) hx.le

end MedianBounds


==> anc/lean/MedianBounds/LambdaSeries.lean <==
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Series

open Real

namespace MedianBounds

/-- The polynomial inequality behind the sign of the series coefficients. -/
lemma poly_le_four_pow (k : ℕ) (hk : 4 ≤ k) :
    16 * k ^ 3 + 8 * k + 16 ≤ 4 ^ (k + 1) + 24 * k ^ 2 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num
  | succ n hn ih =>
    have h4 : 4 ^ (n + 1 + 1) = 4 * 4 ^ (n + 1) := by ring
    rw [h4]
    have h1 : 4 * n ≤ n * n := Nat.mul_le_mul_right n hn
    have h2 : 4 * (n * n) ≤ n * n * n := by nlinarith
    nlinarith [h1, h2, ih, hn]

lemma fact_odd (n : ℕ) : ((2 * n + 1).factorial : ℝ) = (2 * n + 1) * (2 * n).factorial := by
  rw [Nat.factorial_succ]; push_cast; ring

lemma fact_shift (n : ℕ) :
    ((2 * (n + 1) + 1).factorial : ℝ) = (2 * n + 3) * (2 * n + 2) * (2 * n + 1) * (2 * n).factorial := by
  have : 2 * (n + 1) + 1 = 2 * n + 2 + 1 := by ring
  rw [this, Nat.factorial_succ, Nat.factorial_succ, Nat.factorial_succ]; push_cast; ring

/-- `2 d^3 cosh d` as a series in odd powers. -/
lemma hasSum_P1 (d : ℝ) :
    HasSum (fun k : ℕ => 2 * (2 * k) * (2 * k - 1) * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (2 * d ^ 3 * cosh d) := by
  refine (hasSum_nat_add_iff' 1).mp ?_
  simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div, sub_zero]
  have h := (hasSum_cosh d).mul_left (2 * d ^ 3)
  convert h using 1
  funext n
  rw [fact_shift]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  push_cast
  field_simp
  ring

/-- `12 d cosh d`. -/
lemma hasSum_P2 (d : ℝ) :
    HasSum (fun k : ℕ => 12 * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial) (12 * d * cosh d) := by
  have h := (hasSum_cosh d).mul_left (12 * d)
  convert h using 1
  funext n
  rw [fact_odd]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  have h2 : (2 * (n : ℝ) + 1) ≠ 0 := by positivity
  field_simp
  ring

/-- `-6 d^2 sinh d`. -/
lemma hasSum_P3 (d : ℝ) :
    HasSum (fun k : ℕ => -12 * k * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (-6 * d ^ 2 * sinh d) := by
  refine (hasSum_nat_add_iff' 1).mp ?_
  simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div, sub_zero]
  have h := (hasSum_sinh d).mul_left (-6 * d ^ 2)
  convert h using 1
  funext n
  rw [fact_shift, fact_odd]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  push_cast
  field_simp
  ring

/-- `4 sinh d`. -/
lemma hasSum_P4 (d : ℝ) :
    HasSum (fun k : ℕ => 4 * d ^ (2 * k + 1) / (2 * k + 1).factorial) (4 * sinh d) := by
  have h := (hasSum_sinh d).mul_left 4
  convert h using 1
  funext n
  ring

/-- `-2 sinh (2d)`. -/
lemma hasSum_P5 (d : ℝ) :
    HasSum (fun k : ℕ => -2 * 2 ^ (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (-2 * sinh (2 * d)) := by
  have h := (hasSum_sinh (2 * d)).mul_left (-2)
  convert h using 1
  funext n
  rw [mul_pow]
  ring


/-- The function `G = N'M - NM'` (see `Lambda.lean`). -/
noncomputable def Gf (d : ℝ) : ℝ :=
  2 * d ^ 3 * cosh d + 12 * d * cosh d - 6 * d ^ 2 * sinh d + 4 * sinh d - 2 * sinh (2 * d) - 12 * d

/-- Series coefficient of `d^(2k+1)/(2k+1)!` in `Gf` (without the `-12 d` correction at `k = 0`). -/
noncomputable def gc (k : ℕ) : ℝ := 16 * k ^ 3 - 24 * k ^ 2 + 8 * k + 16 - 2 * 2 ^ (2 * k + 1)

lemma hasSum_Gf (d : ℝ) :
    HasSum (fun k : ℕ => gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0))
      (Gf d) := by
  have h := ((((((hasSum_P1 d).add (hasSum_P2 d)).add (hasSum_P3 d)).add (hasSum_P4 d)).add
    (hasSum_P5 d)).add (hasSum_ite_eq 0 (-12 * d)))
  convert h using 1
  · funext k
    unfold gc
    split_ifs <;> ring
  · unfold Gf; ring

lemma gc_small (k : ℕ) (hk : k ≠ 0) (hk3 : k ≤ 3) : gc k = 0 := by
  unfold gc
  obtain rfl | rfl | rfl : k = 1 ∨ k = 2 ∨ k = 3 := by omega
  all_goals norm_num

lemma gc_zero : gc 0 = 12 := by unfold gc; norm_num

lemma gc_nonpos (k : ℕ) (hk : 4 ≤ k) : gc k ≤ 0 := by
  have h := poly_le_four_pow k hk
  have h' : (16 * k ^ 3 + 8 * k + 16 : ℝ) ≤ 4 ^ (k + 1) + 24 * k ^ 2 := by exact_mod_cast h
  have e : (2 : ℝ) * 2 ^ (2 * k + 1) = 4 ^ (k + 1) := by
    rw [pow_succ, pow_mul, pow_succ]; norm_num; ring
  unfold gc; rw [e]; linarith

lemma gc_four : gc 4 < 0 := by unfold gc; norm_num

/-- **Key inequality for the concavity of Λ.** -/
theorem Gf_neg {d : ℝ} (hd : 0 < d) : Gf d < 0 := by
  have hterm : ∀ k : ℕ,
      gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0) ≤ 0 := by
    intro k
    rcases Nat.eq_zero_or_pos k with rfl | hk
    · simp [gc_zero]
    · rw [ite_eq_right hk.ne']
      by_cases h3 : k ≤ 3
      · rw [gc_small k hk.ne' h3]; simp
      · have := gc_nonpos k (by omega)
        have : 0 ≤ d ^ (2 * k + 1) / ((2 * k + 1).factorial : ℝ) := by positivity
        nlinarith [mul_div_assoc (gc k) (d ^ (2 * k + 1)) ((2 * k + 1).factorial : ℝ)]
  have h4 : gc 4 * d ^ (2 * 4 + 1) / (2 * 4 + 1).factorial + (if (4 : ℕ) = 0 then -12 * d else 0) < 0 := by
    rw [ite_eq_right (by norm_num)]
    have : 0 < d ^ (2 * 4 + 1) / ((2 * 4 + 1).factorial : ℝ) := by positivity
    have := gc_four
    nlinarith [mul_div_assoc (gc 4) (d ^ (2 * 4 + 1)) ((2 * 4 + 1).factorial : ℝ)]
  exact hasSum_lt (f := fun k : ℕ => gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0))
    (g := fun _ => (0 : ℝ)) (i := 4) hterm h4 (hasSum_Gf d) hasSum_zero |>.trans_eq rfl

end MedianBounds


==> anc/lean/MedianBounds/LargeShape.lean <==
import MedianBounds.WHEdge
import MedianBounds.NuB4Conjecture

/-!
# Large-shape expansion:  the uniform-remainder conjecture implies the Wilson–Hilferty conjecture

`LamL α β` is the explicit part of the large-shape expansion of `logit ν_B(α,β)`:
`log(α/β) − Δ/3 − Δ(29α² + 50αβ + 29β²)/(810 αβ(α+β))`, with `Δ = 1/α − 1/β`.

* `UniformRemainderConjecture` (stated, not proved):  for `0 < α < β`, the remainder
  `R = log m(α,β) − LamL α β` satisfies `0 < R < Δ/(72 α²)`.
* `lem_wh_margin` (proved):  for `1 ≤ α < β`, `LamL α β + Δ/(72 α²) < log(ν_Γ2(α)/ν_Γ2(β))`.
* `nuB2Conjecture_of_uniformRemainder` (proved):  the conjecture implies `NuB2Conjecture`.
-/

namespace MedianBounds
open Real Set

/-- The explicit terms of the large-shape expansion of `logit ν_B`. -/
noncomputable def LamL (α β : ℝ) : ℝ :=
  log (α / β) - (1 / α - 1 / β) / 3
    - (1 / α - 1 / β) * (29 * α ^ 2 + 50 * α * β + 29 * β ^ 2) / (810 * α * β * (α + β))

/-- Conjecture:  the remainder of the large-shape expansion is positive and below `Δ/(72 α²)`. -/
def UniformRemainderConjecture : Prop :=
  ∀ α β : ℝ, 0 < α → α < β →
    0 < log (mr α β) - LamL α β ∧ log (mr α β) - LamL α β < (1 / α - 1 / β) / (72 * α ^ 2)

/-- `3 log(1 − t/9) + t/3 + t²/54 + t³/648`, nondecreasing on `[0, 1]`. -/
noncomputable def whAux (t : ℝ) : ℝ := 3 * log (1 - t / 9) + t / 3 + t ^ 2 / 54 + t ^ 3 / 648

lemma whAux_hasDerivAt {t : ℝ} (ht : t < 9) :
    HasDerivAt whAux (t ^ 2 * (1 - t) / (1944 * (1 - t / 9))) t := by
  have hpos : 0 < 1 - t / 9 := by linarith
  have h1 : HasDerivAt (fun x : ℝ => 1 - x / 9) (-(1 / 9 : ℝ)) t :=
    ((hasDerivAt_id' t).div_const 9).const_sub 1
  have h := ((((h1.log hpos.ne').const_mul 3).add ((hasDerivAt_id' t).div_const 3)).add
      ((hasDerivAt_pow 2 t).div_const 54)).add ((hasDerivAt_pow 3 t).div_const 648)
  convert h using 1
  · ext x; simp only [whAux, Pi.add_apply]
  · have h9 : (9:ℝ) - t ≠ 0 := (by linarith : (0:ℝ) < 9 - t).ne'
    norm_num
    field_simp
    ring

lemma whAux_mono : MonotoneOn whAux (Icc 0 1) := by
  apply monotoneOn_of_deriv_nonneg (convex_Icc 0 1)
  · intro x hx
    exact (whAux_hasDerivAt (by linarith [hx.2])).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Icc] at hx
    exact (whAux_hasDerivAt (by linarith [hx.2])).differentiableAt.differentiableWithinAt
  · intro x hx
    rw [interior_Icc] at hx
    rw [(whAux_hasDerivAt (by linarith [hx.2])).deriv]
    have h9 : 0 < 1 - x / 9 := by linarith [hx.2]
    apply div_nonneg
    · exact mul_nonneg (sq_nonneg _) (by linarith [hx.2])
    · positivity

/-- The polynomial inequality behind the Wilson–Hilferty margin, in `a = 1/α`, `b = 1/β`. -/
lemma wh_key {a b : ℝ} (hb : 0 < b) (hab : b < a) (ha : a ≤ 1) :
    (a - b) * a ^ 2 / 72 < (a - b) * (29 * a ^ 2 + 50 * a * b + 29 * b ^ 2) / (810 * (a + b))
      - (a ^ 2 - b ^ 2) / 54 - (a ^ 3 - b ^ 3) / 648 := by
  have hab' : 0 < a - b := by linarith
  have ha0 : 0 < a := by linarith
  have hapb : 0 < a + b := by linarith
  have key : 0 < 56 * a ^ 2 + 80 * a * b + 56 * b ^ 2 - 50 * a ^ 3 - 55 * a ^ 2 * b
      - 10 * a * b ^ 2 - 5 * b ^ 3 := by
    nlinarith [mul_nonneg (sq_nonneg a) (sub_nonneg.2 ha),
      mul_nonneg (mul_nonneg ha0.le hb.le) (sub_nonneg.2 ha),
      mul_nonneg (sq_nonneg b) (sub_nonneg.2 ha),
      mul_nonneg (sq_nonneg b) (by linarith : (0:ℝ) ≤ 1 - b), mul_pos ha0 hb, mul_pos hb hb,
      mul_pos ha0 ha0]
  rw [← sub_pos]
  have hid : (a - b) * (29 * a ^ 2 + 50 * a * b + 29 * b ^ 2) / (810 * (a + b))
      - (a ^ 2 - b ^ 2) / 54 - (a ^ 3 - b ^ 3) / 648 - (a - b) * a ^ 2 / 72
      = (a - b) * (56 * a ^ 2 + 80 * a * b + 56 * b ^ 2 - 50 * a ^ 3 - 55 * a ^ 2 * b
      - 10 * a * b ^ 2 - 5 * b ^ 3) / (3240 * (a + b)) := by
    field_simp
    ring
  rw [hid]
  exact div_pos (mul_pos hab' key) (by positivity)

lemma nuGamma2_pos {x : ℝ} (hx : 1 ≤ x) : 0 < nuGamma2 x := by
  have hx0 : 0 < x := by linarith
  have : 1 / (9 * x) < 1 := by rw [div_lt_one (by positivity)]; linarith
  unfold nuGamma2
  exact mul_pos hx0 (pow_pos (by linarith) 3)

/-- Wilson–Hilferty margin (Lemma `lem:whmargin` in the paper, in the form needed here). -/
theorem lem_wh_margin {α β : ℝ} (hα : 1 ≤ α) (hαβ : α < β) :
    LamL α β + (1 / α - 1 / β) / (72 * α ^ 2) < log (nuGamma2 α / nuGamma2 β) := by
  have ha0 : 0 < α := by linarith
  have hb0 : 0 < β := by linarith
  have hb : 0 < 1 / β := by positivity
  have hab : 1 / β < 1 / α := one_div_lt_one_div_of_lt ha0 hαβ
  have ha1 : 1 / α ≤ 1 := by rw [div_le_one ha0]; exact hα
  have hG : ∀ x : ℝ, nuGamma2 x = x * (1 - (1 / x) / 9) ^ 3 := by
    intro x; unfold nuGamma2; ring
  have hu : ∀ t : ℝ, t ≤ 1 → 0 < 1 - t / 9 := by intro t ht; linarith
  have hlogG : log (nuGamma2 α / nuGamma2 β)
      = log α + 3 * log (1 - (1 / α) / 9) - (log β + 3 * log (1 - (1 / β) / 9)) := by
    rw [log_div (nuGamma2_pos hα).ne' (nuGamma2_pos (by linarith)).ne', hG α, hG β,
      log_mul ha0.ne' (pow_pos (hu _ ha1) 3).ne',
      log_mul hb0.ne' (pow_pos (hu _ (by linarith)) 3).ne', log_pow, log_pow]
    push_cast; ring
  have hfrac : (1 / α - 1 / β) * (29 * α ^ 2 + 50 * α * β + 29 * β ^ 2) / (810 * α * β * (α + β))
      = (1 / α - 1 / β) * (29 * (1 / α) ^ 2 + 50 * (1 / α) * (1 / β) + 29 * (1 / β) ^ 2)
        / (810 * (1 / α + 1 / β)) := by
    field_simp
    ring
  have hLamL : LamL α β = log α - log β - (1 / α - 1 / β) / 3
      - (1 / α - 1 / β) * (29 * (1 / α) ^ 2 + 50 * (1 / α) * (1 / β) + 29 * (1 / β) ^ 2)
        / (810 * (1 / α + 1 / β)) := by
    unfold LamL; rw [log_div ha0.ne' hb0.ne', hfrac]
  have h72 : (1 / α - 1 / β) / (72 * α ^ 2) = (1 / α - 1 / β) * (1 / α) ^ 2 / 72 := by
    field_simp
  have hmono := whAux_mono ⟨hb.le, by linarith⟩ ⟨by linarith, ha1⟩ hab.le
  simp only [whAux] at hmono
  have hk := wh_key hb hab ha1
  rw [hlogG, hLamL, h72]
  set a := 1 / α
  set b := 1 / β
  nlinarith [hk, hmono]

/-- The uniform-remainder conjecture implies the Wilson–Hilferty conjecture. -/
theorem nuB2Conjecture_of_uniformRemainder (h : UniformRemainderConjecture) :
    NuB2Conjecture := by
  intro α β hα hαβ
  have ha0 : 0 < α := by linarith
  have hb0 : 0 < β := by linarith
  obtain ⟨_, hup⟩ := h α β ha0 hαβ
  have hm := lem_wh_margin hα hαβ
  have hlog : log (mr α β) < log (nuGamma2 α / nuGamma2 β) := by linarith
  obtain ⟨h0, h1⟩ := nuB_mem ha0 hb0
  have hGa := nuGamma2_pos hα
  have hGb := nuGamma2_pos (le_of_lt (lt_of_le_of_lt hα hαβ))
  have hmr : 0 < mr α β := by unfold mr; exact div_pos h0 (by linarith)
  have hlt := (log_lt_log_iff hmr (div_pos hGa hGb)).1 hlog
  unfold mr at hlt
  rw [div_lt_div_iff₀ (by linarith) hGb] at hlt
  unfold nuB2
  rw [lt_div_iff₀ (by positivity)]
  nlinarith [hlt]

end MedianBounds


==> anc/lean/MedianBounds/LogMeanStar.lean <==
import MedianBounds.Lambda
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv
import Mathlib.Order.Filter.AtTopBot.Field
import Mathlib.Topology.Algebra.Order.Field

/-!
# Log-mean lemma, analytic core

For a CDF `F` on `(0, ∞)` with density `c · y^(b-1) · e^(-y)` (`b, c > 0`), we prove `(★)`:
if `0 < y < x` and `F x + F y = 1`, then `x - y > b d - Λ(d)` with `d = log (x/y)`.
-/

namespace MedianBounds
open Real Set Filter Topology

/-- Unnormalized gamma density `c · y^(b-1) · e^(-y)`. -/
noncomputable def gd (b c y : ℝ) : ℝ := c * y ^ (b - 1) * exp (-y)

/-- Hypotheses on `F`:  a CDF on `(0,∞)` with density `gd b c`. -/
structure CDFHyp (b c : ℝ) (F : ℝ → ℝ) : Prop where
  hb : 0 < b
  hc : 0 < c
  deriv : ∀ y, 0 < y → HasDerivAt F (gd b c y) y
  lim0 : Tendsto F (𝓝[>] 0) (𝓝 0)
  limTop : Tendsto F atTop (𝓝 1)

lemma gd_pos {b c y : ℝ} (hc : 0 < c) (hy : 0 < y) : 0 < gd b c y := by
  unfold gd; have := rpow_pos_of_pos hy (b - 1); positivity

lemma gd_ratio {b c y : ℝ} (hy : 0 < y) (d : ℝ) :
    gd b c (exp d * y) = gd b c y * exp ((b - 1) * d - (exp d - 1) * y) := by
  unfold gd
  rw [mul_rpow (exp_pos d).le hy.le, ← Real.exp_mul]
  have e : exp (d * (b - 1)) * exp (-(exp d * y)) = exp (-y) * exp ((b - 1) * d - (exp d - 1) * y) := by
    rw [← exp_add, ← exp_add]; congr 1; ring
  calc c * (exp (d * (b - 1)) * y ^ (b - 1)) * exp (-(exp d * y))
      = c * y ^ (b - 1) * (exp (d * (b - 1)) * exp (-(exp d * y))) := by ring
    _ = _ := by rw [e]; ring

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma CDFHyp.strictMono (hF : CDFHyp b c F) : StrictMonoOn F (Ioi 0) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioi 0)
  · exact fun x hx => (hF.deriv x hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    rw [(hF.deriv x hx).deriv]
    exact gd_pos hF.hc hx

lemma CDFHyp.le_one (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : F y ≤ 1 := by
  refine ge_of_tendsto hF.limTop ?_
  filter_upwards [eventually_ge_atTop y] with x hx
  exact hF.strictMono.monotoneOn (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr (by linarith)) hx

lemma CDFHyp.nonneg (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : 0 ≤ F y := by
  refine le_of_tendsto hF.lim0 ?_
  filter_upwards [Ioo_mem_nhdsGT hy] with x hx
  exact hF.strictMono.monotoneOn (Set.mem_Ioi.mpr hx.1) (Set.mem_Ioi.mpr hy) hx.2.le

end

/-! ### The critical point `y_c(d)` and `S_b(d)` -/

/-- `y_c(d) = (b d − Λ(d)) / (e^d − 1)`. -/
noncomputable def yc (b d : ℝ) : ℝ := (b * d - Lam d) / (exp d - 1)
/-- `x_c(d) = e^d y_c(d)`. -/
noncomputable def xc (b d : ℝ) : ℝ := exp d * yc b d
/-- `S_b(d) = F(y_c) + F(x_c)`. -/
noncomputable def Sb (F : ℝ → ℝ) (b d : ℝ) : ℝ := F (yc b d) + F (xc b d)

lemma expm1_pos {d : ℝ} (hd : 0 < d) : 0 < exp d - 1 := by
  linarith [add_one_lt_exp hd.ne']

lemma hasDerivAt_yc (b : ℝ) {d : ℝ} (hd : 0 < d) :
    HasDerivAt (yc b) (((b - N d / M d) * (exp d - 1) - (b * d - Lam d) * exp d) / (exp d - 1) ^ 2) d := by
  have h1 : HasDerivAt (fun x => b * x - Lam x) (b - N d / M d) d := by
    have := ((hasDerivAt_id' d).const_mul b).sub (hasDerivAt_Lam hd)
    exact this.congr_deriv (by ring)
  have h2 : HasDerivAt (fun x => exp x - 1) (exp d) d := (hasDerivAt_exp d).sub_const 1
  exact h1.div h2 (expm1_pos hd).ne'

lemma hasDerivAt_xc (b : ℝ) {d : ℝ} (hd : 0 < d) :
    HasDerivAt (xc b) (exp d * yc b d + exp d *
      (((b - N d / M d) * (exp d - 1) - (b * d - Lam d) * exp d) / (exp d - 1) ^ 2)) d :=
  (hasDerivAt_exp d).mul (hasDerivAt_yc b hd)

lemma yc_mul (b : ℝ) {d : ℝ} (hd : 0 < d) : (exp d - 1) * yc b d = b * d - Lam d := by
  unfold yc; field_simp [(expm1_pos hd).ne']

/-- **Derivative of `S_b`:** `S_b'(d) = f(y_c) · (Λ − dΛ') / B`. -/
lemma hasDerivAt_Sb {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {d : ℝ} (hd : 0 < d)
    (hy : 0 < yc b d) :
    HasDerivAt (Sb F b) (gd b c (yc b d) * (Lam d - d * (N d / M d)) / B d) d := by
  have hxc : 0 < xc b d := mul_pos (exp_pos d) hy
  have h1 := (hF.deriv _ hy).comp d (hasDerivAt_yc b hd)
  have h2 := (hF.deriv _ hxc).comp d (hasDerivAt_xc b hd)
  have h : HasDerivAt (Sb F b) _ d := h1.add h2
  refine h.congr_deriv ?_
  rw [show xc b d = exp d * yc b d from rfl, gd_ratio hy, yc_mul b hd]
  have hexp : exp ((b - 1) * d - (b * d - Lam d)) = A d / B d * exp (-d) := by
    rw [show (b - 1) * d - (b * d - Lam d) = Lam d + -d by ring, exp_add, Lam,
      exp_log (div_pos (A_pos hd) (B_pos hd))]
  rw [hexp]
  generalize gd b c (yc b d) = g
  have hE := (expm1_pos hd).ne'
  have hB := (B_pos hd).ne'
  have hE0 := (exp_pos d).ne'
  simp only [yc, A, B, exp_neg] at hB ⊢
  field_simp
  ring

/-- `J_b = {d > 0 : Λ(d) < b d}` is upward closed. -/
lemma J_mono {b d d' : ℝ} (hd : 0 < d) (hJ : Lam d < b * d) (hdd : d ≤ d') : Lam d' < b * d' := by
  have hd' : 0 < d' := lt_of_lt_of_le hd hdd
  rcases hdd.lt_or_eq with h | h
  · have h1 := Lam_div_strictAnti (Set.mem_Ioi.mpr hd) (Set.mem_Ioi.mpr hd') h
    have h2 : Lam d / d < b := by rw [div_lt_iff₀ hd]; linarith
    have h3 : Lam d' / d' < b := lt_trans h1 h2
    rw [div_lt_iff₀ hd'] at h3; linarith
  · rw [← h]; exact hJ

lemma yc_pos {b d : ℝ} (hd : 0 < d) (hJ : Lam d < b * d) : 0 < yc b d := by
  unfold yc; exact div_pos (by linarith) (expm1_pos hd)

/-- `S_b(d) → 1` as `d → ∞`. -/
lemma Sb_tendsto {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) : Tendsto (Sb F b) atTop (𝓝 1) := by
  have hb := hF.hb
  -- eventually Λ(d)/d < b/2
  have hev : ∀ᶠ d in atTop, Lam d / d < b / 2 :=
    Lam_div_tendsto.eventually (gt_mem_nhds (by positivity))
  have hev2 : ∀ᶠ d in atTop, 0 < d ∧ Lam d < b / 2 * d := by
    filter_upwards [hev, eventually_gt_atTop 0] with d h hd
    exact ⟨hd, by rw [div_lt_iff₀ hd] at h; linarith⟩
  -- y_c → 0⁺
  have hy : Tendsto (yc b) atTop (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have hup : Tendsto (fun d : ℝ => 2 * b / d) atTop (𝓝 0) :=
        tendsto_const_nhds.div_atTop tendsto_id
      refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
      · filter_upwards [hev2] with d ⟨hd, hJ⟩
        exact (yc_pos hd (by nlinarith)).le
      · filter_upwards [hev2] with d ⟨hd, hJ⟩
        have hl := Lam_nonneg hd
        have hq := quadratic_le_exp_of_nonneg hd.le
        unfold yc
        rw [div_le_div_iff₀ (expm1_pos hd) hd]
        nlinarith
    · filter_upwards [hev2] with d ⟨hd, hJ⟩
      exact yc_pos hd (by nlinarith)
  -- x_c → ∞
  have hx : Tendsto (xc b) atTop atTop := by
    have hlin : Tendsto (fun d : ℝ => b / 2 * d) atTop atTop :=
      tendsto_id.const_mul_atTop (by positivity)
    refine tendsto_atTop_mono' atTop ?_ hlin
    filter_upwards [hev2] with d ⟨hd, hJ⟩
    have h1 := yc_mul b hd
    have h2 := (yc_pos hd (by nlinarith) : 0 < yc b d)
    change b / 2 * d ≤ exp d * yc b d
    nlinarith
  have h1 := hF.lim0.comp hy
  have h2 := hF.limTop.comp hx
  have := h1.add h2
  rw [zero_add] at this; exact this

/-- **`S_b(d) < 1` on `J_b`.** -/
theorem Sb_lt_one {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {d : ℝ} (hd : 0 < d)
    (hJ : Lam d < b * d) : Sb F b d < 1 := by
  have hJ' : ∀ x ∈ Ici d, 0 < x ∧ 0 < yc b x := fun x hx =>
    have hx0 : 0 < x := lt_of_lt_of_le hd hx
    ⟨hx0, yc_pos hx0 (J_mono hd hJ hx)⟩
  have hmono : StrictMonoOn (Sb F b) (Ici d) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici d)
    · intro x hx
      exact (hasDerivAt_Sb hF (hJ' x hx).1 (hJ' x hx).2).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      have hx' := hJ' x (Set.mem_Ici.mpr (le_of_lt hx))
      rw [(hasDerivAt_Sb hF hx'.1 hx'.2).deriv]
      have := gd_pos (b := b) hF.hc hx'.2
      have := Lam_gt hx'.1
      have := B_pos hx'.1
      apply div_pos _ this
      apply mul_pos (by assumption) (by linarith)
  have h1 : Sb F b d < Sb F b (d + 1) :=
    hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr (by linarith)) (by linarith)
  have h2 : Sb F b (d + 1) ≤ 1 := by
    refine ge_of_tendsto (Sb_tendsto hF) ?_
    filter_upwards [eventually_ge_atTop (d + 1)] with x hx
    exact hmono.monotoneOn (Set.mem_Ici.mpr (by linarith)) (Set.mem_Ici.mpr (by linarith)) hx
  linarith

/-- **Log-mean lemma, pointwise form `(★)`.** If `0 < y < x` and `F x + F y = 1`, then
`x − y > b·d − Λ(d)` where `d = log(x/y)`. -/
theorem star {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {x y : ℝ} (hy : 0 < y) (hxy : y < x)
    (hsum : F x + F y = 1) : b * log (x / y) - Lam (log (x / y)) < x - y := by
  set d := log (x / y) with hd_def
  have hd : 0 < d := log_pos ((one_lt_div hy).mpr hxy)
  have hx : x = exp d * y := by
    rw [hd_def, exp_log (div_pos (by linarith) hy)]; field_simp
  by_cases hc : b * d ≤ Lam d
  · linarith
  push Not at hc
  by_contra hneg
  push Not at hneg
  have hyc := yc_pos hd hc
  have hle : y ≤ yc b d := by
    have h := yc_mul b hd
    have hE := expm1_pos hd
    have : (exp d - 1) * y ≤ (exp d - 1) * yc b d := by rw [h]; nlinarith
    exact le_of_mul_le_mul_left this hE
  have hm := hF.strictMono.monotoneOn
  have h1 : F y ≤ F (yc b d) := hm (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr hyc) hle
  have h2 : F x ≤ F (xc b d) := by
    rw [hx]
    exact hm (Set.mem_Ioi.mpr (mul_pos (exp_pos d) hy)) (Set.mem_Ioi.mpr (mul_pos (exp_pos d) hyc))
      (mul_le_mul_of_nonneg_left hle (exp_pos d).le)
  have h3 := Sb_lt_one hF hd hc
  unfold Sb at h3
  linarith

end MedianBounds


==> anc/lean/MedianBounds/LogitBracket.lean <==
import MedianBounds.NuB4Conjecture

/-!
# The logit bracket for the Beta median

For `X ~ Beta(α,β)` let `W = log(X/(1−X))` and `m = log(ν_B/(1−ν_B))` its median.  For `0 < α < β`:

* `lem_nuB_lt_mean` — `ν_B(α,β) < α/(α+β)` (the median is below the mean), i.e.
  `m < log(α/β)`;
* `lem_logit_tail` — for every `t > 0`, `P(W ≤ m − t) > P(W > m + t)`:  the logit is skewed to
  the left about its median.  Integrating over `t` gives `m − E[W] = ∫₀^∞ (P(W ≤ m−t) − P(W > m+t)) dt > 0`,
  and with `E[W] = ψ(α) − ψ(β)` this is the lower half of the bracket,
  `e^{ψ(α)}/(e^{ψ(α)}+e^{ψ(β)}) < ν_B(α,β)` (completed in `LogitMean.lean`, `lem_nuB_gt_digamma`).

Both use the pairing `x₁(q) = Mq/(1+Mq)`, `x₂(q) = M/(M+q)` (`q ≥ 1`), which in logit coordinates is
`log M ± log q`, and `Φ(q) = F(x₁(q)) + F(x₂(q))`, `F` the Beta CDF.  The sign of `Φ'(q)` is the sign of
`k_M(q) = (α−β) log q + (α+β)(log(M+q) − log(1+Mq))`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma betaPDFReal_eq {a b x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    betaPDFReal a b x = 1 / beta a b * x ^ (a - 1) * (1 - x) ^ (b - 1) := by
  unfold betaPDFReal; rw [ite_eq_left ⟨hx0, hx1⟩]

lemma hasDerivAt_cdf_beta {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx0 : 0 < x) (hx1 : x < 1) :
    HasDerivAt (fun y => cdf (betaMeasure a b) y) (betaPDFReal a b x) x := by
  have hI := integrable_betaPDFReal ha hb
  have hcont : ContinuousOn (betaPDFReal a b) (Ioo 0 1) := by
    have : ContinuousOn (fun v => 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1)) (Ioo 0 1) := by
      apply ContinuousOn.mul
      · exact continuousOn_const.mul
          (ContinuousOn.rpow_const continuousOn_id (fun v hv => Or.inl hv.1.ne'))
      · exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
          (fun v hv => Or.inl (sub_pos.mpr hv.2).ne')
    exact this.congr (fun v hv => betaPDFReal_eq hv.1 hv.2)
  have hca : ContinuousAt (betaPDFReal a b) x := hcont.continuousAt (Ioo_mem_nhds hx0 hx1)
  have heq : (fun y => cdf (betaMeasure a b) y) = fun y => ∫ v in (0 : ℝ)..y, betaPDFReal a b v :=
    funext (cdf_beta_eq_interval ha hb)
  rw [heq]
  exact intervalIntegral.integral_hasDerivAt_right hI.intervalIntegrable
    (hcont.stronglyMeasurableAtFilter isOpen_Ioo x ⟨hx0, hx1⟩) hca

lemma continuous_cdf_beta {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    Continuous (fun y => cdf (betaMeasure a b) y) := by
  have heq : (fun y => cdf (betaMeasure a b) y) = fun y => ∫ v in (0 : ℝ)..y, betaPDFReal a b v :=
    funext (cdf_beta_eq_interval ha hb)
  rw [heq]
  exact intervalIntegral.continuous_primitive
    (fun _ _ => (integrable_betaPDFReal ha hb).intervalIntegrable) 0

/-- `k_M(q) = (α−β) log q + (α+β)(log(M+q) − log(1+Mq))`. -/
noncomputable def kM (α β M q : ℝ) : ℝ :=
  (α - β) * log q + (α + β) * (log (M + q) - log (1 + M * q))

/-- The paired CDF sum `Φ_M(q) = F(Mq/(1+Mq)) + F(M/(M+q))`. -/
noncomputable def PhiM (α β M q : ℝ) : ℝ :=
  cdf (betaMeasure α β) (M * q / (1 + M * q)) + cdf (betaMeasure α β) (M / (M + q))

lemma hasDerivAt_PhiM {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    HasDerivAt (PhiM α β M)
      (betaPDFReal α β (M * q / (1 + M * q)) * (M / (1 + M * q) ^ 2) +
        betaPDFReal α β (M / (M + q)) * (-M / (M + q) ^ 2)) q := by
  have hs : 0 < 1 + M * q := by positivity
  have ht : 0 < M + q := by linarith
  have d1 : HasDerivAt (fun q => M * q / (1 + M * q)) (M / (1 + M * q) ^ 2) q := by
    have h := ((hasDerivAt_id q).const_mul M).div
      (((hasDerivAt_id q).const_mul M).const_add 1) (by simp; linarith)
    convert h using 1
    · funext y; simp only [Pi.div_apply, id]
    · simp only [id]; field_simp; ring
  have d2 : HasDerivAt (fun q => M / (M + q)) (-M / (M + q) ^ 2) q := by
    have h := (hasDerivAt_const q M).div ((hasDerivAt_id q).const_add M) (by simp; linarith)
    convert h using 1
    · funext y; simp only [Pi.div_apply, id]
    · simp only [id]; ring
  have c1 := (hasDerivAt_cdf_beta hα hβ (by positivity : 0 < M * q / (1 + M * q))
    (by rw [div_lt_one hs]; linarith)).comp q d1
  have c2 := (hasDerivAt_cdf_beta hα hβ (by positivity : 0 < M / (M + q))
    (by rw [div_lt_one ht]; linarith)).comp q d2
  exact c1.add c2

lemma tendsto_PhiM {α β M : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) :
    Tendsto (PhiM α β M) atTop (𝓝 1) := by
  have hpq : Tendsto (fun q : ℝ => 1 + M * q) atTop atTop :=
    tendsto_atTop_add_const_left _ 1 (tendsto_id.const_mul_atTop hM)
  have hpq' : Tendsto (fun q : ℝ => M + q) atTop atTop :=
    tendsto_atTop_add_const_left _ M tendsto_id
  have t1 : Tendsto (fun q : ℝ => M * q / (1 + M * q)) atTop (𝓝 1) := by
    have : Tendsto (fun q : ℝ => 1 - (1 + M * q)⁻¹) atTop (𝓝 (1 - 0)) :=
      tendsto_const_nhds.sub (tendsto_inv_atTop_zero.comp hpq)
    rw [sub_zero] at this
    apply this.congr'
    filter_upwards [eventually_gt_atTop 0] with q hq
    have : 1 + M * q ≠ 0 := by positivity
    field_simp; ring
  have t2 : Tendsto (fun q : ℝ => M / (M + q)) atTop (𝓝 0) := by
    have : Tendsto (fun q : ℝ => M * (M + q)⁻¹) atTop (𝓝 (M * 0)) :=
      tendsto_const_nhds.mul (tendsto_inv_atTop_zero.comp hpq')
    rw [mul_zero] at this
    exact this.congr (fun q => by ring)
  have hc := continuous_cdf_beta hα hβ
  have l1 := (hc.tendsto 1).comp t1
  have l2 := (hc.tendsto 0).comp t2
  have h1 : cdf (betaMeasure α β) 1 = 1 := cdf_beta_of_one_le hα hβ le_rfl
  have h0 : cdf (betaMeasure α β) 0 = 0 := cdf_beta_of_nonpos hα hβ le_rfl
  have := l1.add l2
  simp only [h1, h0, add_zero] at this
  exact this

/-- The two terms of `Φ'` are `c·A` and `c·C` with `c > 0` and `log A − log C = k_M(q)`. -/
lemma pdf_pair_log {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    ∃ c A C : ℝ, 0 < c ∧ 0 < A ∧ 0 < C ∧ log A - log C = kM α β M q ∧
      betaPDFReal α β (M * q / (1 + M * q)) * (M / (1 + M * q) ^ 2) = c * A ∧
      betaPDFReal α β (M / (M + q)) * (M / (M + q) ^ 2) = c * C := by
  have hs : 0 < 1 + M * q := by positivity
  have ht : 0 < M + q := by linarith
  have hx1 : 0 < M * q / (1 + M * q) := by positivity
  have hx1' : M * q / (1 + M * q) < 1 := by rw [div_lt_one hs]; linarith
  have hx2 : 0 < M / (M + q) := by positivity
  have hx2' : M / (M + q) < 1 := by rw [div_lt_one ht]; linarith
  have e1 : 1 - M * q / (1 + M * q) = 1 / (1 + M * q) := by field_simp; ring
  have e2 : 1 - M / (M + q) = q / (M + q) := by field_simp; ring
  rw [betaPDFReal_eq hx1 hx1', betaPDFReal_eq hx2 hx2', e1, e2]
  have hB : 0 < 1 / beta α β := by have := beta_pos hα hβ; positivity
  refine ⟨1 / beta α β * M,
    (M * q / (1 + M * q)) ^ (α - 1) * (1 / (1 + M * q)) ^ (β - 1) / (1 + M * q) ^ 2,
    (M / (M + q)) ^ (α - 1) * (q / (M + q)) ^ (β - 1) / (M + q) ^ 2,
    by positivity, by positivity, by positivity, ?_, by ring, by ring⟩
  have lA : log ((M * q / (1 + M * q)) ^ (α - 1) * (1 / (1 + M * q)) ^ (β - 1) / (1 + M * q) ^ 2)
      = (α - 1) * (log M + log q) - (α + β) * log (1 + M * q) := by
    rw [log_div (by positivity) (by positivity), log_mul (by positivity) (by positivity),
      log_rpow hx1, log_rpow (by positivity), log_pow, log_div (by positivity) hs.ne',
      log_mul hM.ne' hq0.ne', one_div, log_inv]
    push_cast; ring
  have lC : log ((M / (M + q)) ^ (α - 1) * (q / (M + q)) ^ (β - 1) / (M + q) ^ 2)
      = (α - 1) * log M + (β - 1) * log q - (α + β) * log (M + q) := by
    rw [log_div (by positivity) (by positivity), log_mul (by positivity) (by positivity),
      log_rpow hx2, log_rpow (by positivity), log_pow, log_div hM.ne' ht.ne',
      log_div hq0.ne' ht.ne']
    push_cast; ring
  rw [lA, lC, kM]; ring

/-- `Φ_M' < 0` where `k_M < 0`, and `Φ_M' > 0` where `k_M > 0`. -/
lemma deriv_PhiM_sign {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    (kM α β M q < 0 → deriv (PhiM α β M) q < 0) ∧
      (0 < kM α β M q → 0 < deriv (PhiM α β M) q) := by
  obtain ⟨c, A, C, hc, hA, hC, hk, eA, eC⟩ := pdf_pair_log hα hβ hM hq0
  have hd : deriv (PhiM α β M) q = c * A - c * C := by
    rw [(hasDerivAt_PhiM hα hβ hM hq0).deriv, ← eA, ← eC]; ring
  constructor
  · intro hneg
    have : A < C := by rw [← log_lt_log_iff hA hC]; linarith
    rw [hd]; nlinarith
  · intro hpos
    have : C < A := by rw [← log_lt_log_iff hC hA]; linarith
    rw [hd]; nlinarith

/-- `k_p(q) < 0` for `q > 1` when `α = pβ`, `0 < p < 1`. -/
lemma mean_k_neg {α β p q : ℝ} (hβ : 0 < β) (hp0 : 0 < p) (hp1 : p < 1) (hαp : α = p * β)
    (hq : 1 < q) : kM α β p q < 0 := by
  set k : ℝ → ℝ := fun q => kM α β p q with hk
  have hder : ∀ q : ℝ, 0 < q → HasDerivAt k
      ((α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q))) q := by
    intro q hq0
    have h1 := (hasDerivAt_log hq0.ne').const_mul (α - β)
    have h2 := ((hasDerivAt_id q).const_add p).log (by simp; linarith)
    have h3 := (((hasDerivAt_id q).const_mul p).const_add 1).log
      (by simp; nlinarith : (1 : ℝ) + p * id q ≠ 0)
    have h4 := h1.add ((h2.sub h3).const_mul (α + β))
    convert h4 using 1
    · funext y; simp only [hk, kM, Pi.add_apply, Pi.sub_apply, id]
    · simp only [id, mul_one]
  have hneg : ∀ q : ℝ, 1 < q →
      (α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q)) < 0 := by
    intro q hq
    have hq0 : 0 < q := by linarith
    have e : (α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q)) =
        -(β * p * (1 - p) * (q - 1) ^ 2) / (q * (p + q) * (1 + p * q)) := by
      rw [hαp]
      have : p + q ≠ 0 := by linarith
      have : 1 + p * q ≠ 0 := by nlinarith
      field_simp
      ring
    rw [e]
    apply div_neg_of_neg_of_pos
    · have : 0 < (q - 1) ^ 2 := by nlinarith
      have : 0 < 1 - p := by linarith
      have : 0 < β * p * (1 - p) * (q - 1) ^ 2 := by positivity
      linarith
    · have : 0 < 1 + p * q := by nlinarith
      positivity
  have hanti : StrictAntiOn k (Ici 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici 1)
    · intro x hx
      exact (hder x (by simp at hx; linarith)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      rw [(hder x (by simp at hx; linarith)).deriv]
      exact hneg x hx
  have h1 : k 1 = 0 := by simp [hk, kM, add_comm]
  have := hanti (mem_Ici.mpr le_rfl) (mem_Ici.mpr hq.le) hq
  rw [h1] at this
  exact this

/-- **Median below mean.** For `0 < α < β`, `ν_B(α,β) < α/(α+β)`. -/
theorem lem_nuB_lt_mean {α β : ℝ} (hα : 0 < α) (hαβ : α < β) : nuB α β < α / (α + β) := by
  have hβ : 0 < β := hα.trans hαβ
  set p := α / β with hp_def
  have hp0 : 0 < p := div_pos hα hβ
  have hp1 : p < 1 := (div_lt_one hβ).mpr hαβ
  have hαp : α = p * β := by rw [hp_def]; field_simp
  have hanti : StrictAntiOn (PhiM α β p) (Ici 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici 1)
    · intro x hx
      exact (hasDerivAt_PhiM hα hβ hp0 (by simp at hx; linarith)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      have hx' : 1 < x := hx
      exact (deriv_PhiM_sign hα hβ hp0 (by linarith)).1 (mean_k_neg hβ hp0 hp1 hαp hx')
  have hge : 1 ≤ PhiM α β p 2 := by
    apply le_of_tendsto (tendsto_PhiM hα hβ hp0)
    filter_upwards [eventually_gt_atTop 2] with x hx
    exact (hanti (mem_Ici.mpr (by norm_num)) (mem_Ici.mpr (by linarith)) hx).le
  have h12 := hanti (mem_Ici.mpr le_rfl) (mem_Ici.mpr (by norm_num : (1 : ℝ) ≤ 2))
    (by norm_num : (1 : ℝ) < 2)
  have hmean : p * 1 / (1 + p * 1) = α / (α + β) ∧ p / (p + 1) = α / (α + β) := by
    rw [hp_def]; constructor
    · field_simp; ring
    · field_simp
  have hΦ1 : PhiM α β p 1 = 2 * cdf (betaMeasure α β) (α / (α + β)) := by
    simp only [PhiM, hmean.1, hmean.2]; ring
  have hhalf : 1 / 2 < cdf (betaMeasure α β) (α / (α + β)) := by linarith
  by_contra hcon
  push Not at hcon
  have hmono := (cdf (betaMeasure α β)).mono hcon
  linarith [nuB_spec hα hβ]

/-- Strict concavity of `h(t) = k_M(e^t)` on `[0, ∞)` for `0 < M < 1`. -/
lemma kM_exp_strictConcave {α β M : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hM1 : M < 1) :
    StrictConcaveOn ℝ (Ici 0) (fun t => kM α β M (exp t)) := by
  set h : ℝ → ℝ := fun t => kM α β M (exp t) with hh
  set h1 : ℝ → ℝ := fun t =>
    (α - β) + (α + β) * (exp t / (M + exp t) - M * exp t / (1 + M * exp t)) with hh1
  set h2 : ℝ → ℝ := fun t =>
    (α + β) * (M * exp t / (M + exp t) ^ 2 - M * exp t / (1 + M * exp t) ^ 2) with hh2
  have d1 : ∀ t, HasDerivAt h (h1 t) t := by
    intro t
    have e1 := (hasDerivAt_exp t)
    have a := (hasDerivAt_log (exp_pos t).ne').comp t e1
    have b := ((e1.const_add M).log (by positivity))
    have c := (((e1.const_mul M).const_add 1).log (by positivity))
    have k := (a.const_mul (α - β)).add ((b.sub c).const_mul (α + β))
    convert k using 1
    · funext y; simp only [hh, kM, Function.comp, Pi.add_apply, Pi.sub_apply]
    · simp only [hh1]; field_simp
  have d2 : ∀ t, HasDerivAt h1 (h2 t) t := by
    intro t
    have e1 := (hasDerivAt_exp t)
    have hp1 : M + exp t ≠ 0 := by positivity
    have hp2 : 1 + M * exp t ≠ 0 := by positivity
    have a := e1.div (e1.const_add M) hp1
    have b := (e1.const_mul M).div ((e1.const_mul M).const_add 1) hp2
    have k := ((a.sub b).const_mul (α + β)).const_add (α - β)
    convert k using 1
    simp only [hh2]; field_simp; ring
  have hderiv : deriv h = h1 := funext fun t => (d1 t).deriv
  apply strictConcaveOn_of_deriv2_neg (convex_Ici 0)
  · exact fun t _ => (d1 t).continuousAt.continuousWithinAt
  · intro t ht
    rw [interior_Ici] at ht
    have ht0 : 0 < t := ht
    change deriv (deriv h) t < 0
    rw [hderiv, (d2 t).deriv]
    simp only [hh2]
    have hE : 1 < exp t := one_lt_exp_iff.mpr ht0
    have hlt : 1 + M * exp t < M + exp t := by nlinarith
    have hpos : 0 < 1 + M * exp t := by positivity
    have hsq : (1 + M * exp t) ^ 2 < (M + exp t) ^ 2 := by nlinarith
    have : M * exp t / (M + exp t) ^ 2 < M * exp t / (1 + M * exp t) ^ 2 :=
      div_lt_div_of_pos_left (by positivity) (by positivity) hsq
    have hab : 0 < α + β := by linarith
    nlinarith

/-- **Left skew of the logit about its median.** For `0 < α < β`, `M = ν_B/(1−ν_B)` and every
`q > 1` (that is, `t = log q > 0`):
`F(Mq/(1+Mq)) + F(M/(M+q)) > 1`, i.e. `P(W ≤ m − t) > P(W > m + t)` for `W = logit X`. -/
theorem lem_logit_tail {α β q : ℝ} (hα : 0 < α) (hαβ : α < β) (hq : 1 < q) :
    1 < cdf (betaMeasure α β) (mr α β * q / (1 + mr α β * q)) +
      cdf (betaMeasure α β) (mr α β / (mr α β + q)) := by
  have hβ : 0 < β := hα.trans hαβ
  set M := mr α β with hM_def
  have hM : 0 < M := mr_pos hα hβ
  -- ν < α/(α+β) gives M < α/β and M < 1
  have hν := lem_nuB_lt_mean hα hαβ
  rw [nuB_eq_mr hα hβ, ← hM_def] at hν
  have hMab : M < α / β := by
    have e : α / (α + β) = (α / β) / (1 + α / β) := by field_simp; ring
    rw [e] at hν
    exact (frac_lt_frac_iff hM (div_pos hα hβ)).mp hν
  have hβM : β * M < α := by rw [lt_div_iff₀ hβ] at hMab; linarith
  have hM1 : M < 1 := by
    have : α / β < 1 := (div_lt_one hβ).mpr hαβ
    linarith
  -- h(t) = k_M(e^t)
  set h : ℝ → ℝ := fun t => kM α β M (exp t) with hh
  have hconc : StrictConcaveOn ℝ (Ici 0) h := kM_exp_strictConcave hα hβ hM hM1
  have hcont : Continuous h := by
    have : h = fun t => (α - β) * t + (α + β) * (log (M + exp t) - log (1 + M * exp t)) := by
      funext t; simp only [hh, kM, log_exp]
    rw [this]
    apply Continuous.add (continuous_const.mul continuous_id)
    apply continuous_const.mul
    apply Continuous.sub
    · exact (continuous_const.add continuous_exp).log
        (fun t => (by positivity : M + exp t ≠ 0))
    · exact (continuous_const.add (continuous_const.mul continuous_exp)).log
        (fun t => (by positivity : 1 + M * exp t ≠ 0))
  have h0 : h 0 = 0 := by simp [hh, kM, add_comm]
  -- h'(0) > 0, so h > 0 just to the right of 0
  have hd0 : HasDerivAt h (2 * (α - β * M) / (1 + M)) 0 := by
    have e1 := (hasDerivAt_exp (0 : ℝ))
    have a := (hasDerivAt_log (exp_pos 0).ne').comp 0 e1
    have b := ((e1.const_add M).log (by positivity))
    have c := (((e1.const_mul M).const_add 1).log (by positivity))
    have k := (a.const_mul (α - β)).add ((b.sub c).const_mul (α + β))
    convert k using 1
    · funext y; simp only [hh, kM, Function.comp, Pi.add_apply, Pi.sub_apply]
    · simp only [exp_zero]; field_simp; ring
  have hd0pos : 0 < 2 * (α - β * M) / (1 + M) := by
    apply div_pos <;> linarith
  obtain ⟨ε, hε0, hεpos⟩ : ∃ ε, 0 < ε ∧ 0 < h ε := by
    have hs := (hasDerivAt_iff_tendsto_slope.mp hd0).eventually (lt_mem_nhds hd0pos)
    have hs' : ∀ᶠ t in 𝓝[>] (0 : ℝ), 0 < slope h 0 t :=
      hs.filter_mono (nhdsWithin_mono _ (fun t ht => ne_of_gt ht))
    obtain ⟨t, ht, ht0⟩ := (hs'.and self_mem_nhdsWithin).exists
    refine ⟨t, ht0, ?_⟩
    rw [slope_def_field, h0, sub_zero, sub_zero] at ht
    exact (div_pos_iff_of_pos_right ht0).mp ht
  -- h(T) < 0 for T large
  set L2 := log (2 / M) with hL2
  have hL2pos : 0 < L2 := log_pos (by rw [lt_div_iff₀ hM]; linarith)
  set T := (α + β) * L2 / (β - α) + 1 + ε with hT
  have hTε : ε < T := by
    have : 0 < (α + β) * L2 / (β - α) := div_pos (by positivity) (by linarith)
    linarith
  have hTneg : h T < 0 := by
    have hE : 1 < exp T := one_lt_exp_iff.mpr (by linarith)
    have hratio : log (M + exp T) - log (1 + M * exp T) ≤ L2 := by
      rw [← log_div (by positivity) (by positivity)]
      apply log_le_log (by positivity)
      rw [div_le_div_iff₀ (by positivity) hM]
      nlinarith
    have : h T = (α - β) * T + (α + β) * (log (M + exp T) - log (1 + M * exp T)) := by
      simp only [hh, kM, log_exp]
    rw [this]
    have hTe : (α - β) * T = -((α + β) * L2) - (β - α) * (1 + ε) := by
      have : β - α ≠ 0 := by linarith
      rw [hT]; field_simp; ring
    have : (α + β) * (log (M + exp T) - log (1 + M * exp T)) ≤ (α + β) * L2 :=
      mul_le_mul_of_nonneg_left hratio (by linarith)
    nlinarith
  -- a zero t₀ ∈ [ε, T]
  obtain ⟨t₀, ⟨ht₀ε, ht₀T⟩, ht₀⟩ : ∃ t₀ ∈ Icc ε T, h t₀ = 0 :=
    intermediate_value_Icc' hTε.le hcont.continuousOn ⟨hTneg.le, hεpos.le⟩
  have ht₀pos : 0 < t₀ := by linarith
  -- sign of h on (0,t₀) and (t₀,∞), from strict concavity and h(0) = 0 = h(t₀)
  have hpos_before : ∀ t, 0 < t → t < t₀ → 0 < h t := by
    intro t ht ht'
    have := hconc.2 (mem_Ici.mpr le_rfl) (mem_Ici.mpr ht₀pos.le) ht₀pos.ne
      (by rw [sub_pos, div_lt_one ht₀pos]; exact ht' : (0:ℝ) < 1 - t / t₀)
      (div_pos ht ht₀pos) (by ring)
    simp only [smul_eq_mul, mul_zero, zero_add, h0, ht₀] at this
    rwa [div_mul_cancel₀ t ht₀pos.ne'] at this
  have hneg_after : ∀ t, t₀ < t → h t < 0 := by
    intro t ht
    have htpos : 0 < t := by linarith
    have := hconc.2 (mem_Ici.mpr le_rfl) (mem_Ici.mpr htpos.le) htpos.ne
      (by rw [sub_pos, div_lt_one htpos]; exact ht : (0:ℝ) < 1 - t₀ / t)
      (div_pos ht₀pos htpos) (by ring)
    simp only [smul_eq_mul, mul_zero, zero_add, h0] at this
    rw [div_mul_cancel₀ t₀ htpos.ne', ht₀] at this
    have hpos : 0 < t₀ / t := div_pos ht₀pos htpos
    nlinarith
  -- Φ rises on [1, e^{t₀}] and falls on [e^{t₀}, ∞)
  set q₀ := exp t₀ with hq₀
  have hq₀1 : 1 < q₀ := one_lt_exp_iff.mpr ht₀pos
  have hkh : ∀ x, 0 < x → kM α β M x = h (log x) := by
    intro x hx; simp only [hh, exp_log hx]
  have hcontΦ : ∀ s : Set ℝ, s ⊆ Ioi 0 → ContinuousOn (PhiM α β M) s := fun s hs x hx =>
    (hasDerivAt_PhiM hα hβ hM (hs hx)).continuousAt.continuousWithinAt
  have hmono : StrictMonoOn (PhiM α β M) (Icc 1 q₀) := by
    apply strictMonoOn_of_deriv_pos (convex_Icc 1 q₀)
      (hcontΦ _ (fun x hx => by simp at hx ⊢; linarith [hx.1]))
    intro x hx
    rw [interior_Icc] at hx
    obtain ⟨hx1, hx2⟩ := hx
    have hx0 : 0 < x := by linarith
    apply (deriv_PhiM_sign hα hβ hM hx0).2
    rw [hkh x hx0]
    apply hpos_before
    · exact log_pos hx1
    · rw [hq₀] at hx2; exact (log_lt_iff_lt_exp hx0).mpr hx2
  have hanti : StrictAntiOn (PhiM α β M) (Ici q₀) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici q₀)
      (hcontΦ _ (fun x hx => by simp at hx ⊢; linarith))
    intro x hx
    rw [interior_Ici] at hx
    have hx' : q₀ < x := hx
    have hx0 : 0 < x := by linarith
    apply (deriv_PhiM_sign hα hβ hM hx0).1
    rw [hkh x hx0]
    apply hneg_after
    rw [hq₀] at hx'; exact (lt_log_iff_exp_lt hx0).mpr hx'
  -- Φ(1) = 2F(ν) = 1
  have hΦ1 : PhiM α β M 1 = 1 := by
    have e : M * 1 / (1 + M * 1) = nuB α β ∧ M / (M + 1) = nuB α β := by
      rw [nuB_eq_mr hα hβ, ← hM_def]; constructor
      · ring_nf
      · rw [add_comm]
    simp only [PhiM, e.1, e.2, nuB_spec hα hβ]; norm_num
  have hge : ∀ x, q₀ ≤ x → 1 ≤ PhiM α β M x := by
    intro x hx
    apply le_of_tendsto (tendsto_PhiM hα hβ hM)
    filter_upwards [eventually_gt_atTop x] with y hy
    exact (hanti (mem_Ici.mpr hx) (mem_Ici.mpr (by linarith)) hy).le
  change 1 < PhiM α β M q
  rcases le_or_gt q q₀ with hqq | hqq
  · rw [← hΦ1]
    exact hmono ⟨le_rfl, hq₀1.le⟩ ⟨hq.le, hqq⟩ hq
  · have := hanti (mem_Ici.mpr hqq.le) (mem_Ici.mpr (by linarith : q₀ ≤ q + 1))
      (by linarith : q < q + 1)
    linarith [hge (q + 1) (by linarith)]

end MedianBounds


==> anc/lean/MedianBounds/LogitMean.lean <==
import Mathlib
import MedianBounds.LogitBracket
import MedianBounds.Polygamma

/-!
# The mean of the logit and the lower half of the logit bracket

For `X ~ Beta(α,β)` and `W = logit X = log X - log(1-X)`, with median `m = log(ν_B/(1-ν_B))`:

* `hasDerivAt_logGamma` — the series `psi0` is the derivative of `log Γ` on `(0, ∞)` (by the
  convexity argument Mathlib uses for `deriv_Gamma_nat`), so `Γ' = Γ ψ₀`.
* `integral_log_bker`, `integral_log_one_sub_bker` — `E[log X] = ψ₀(α) - ψ₀(α+β)` and
  `E[log(1-X)] = ψ₀(β) - ψ₀(α+β)`, by differentiating `B(s,β) = ∫₀¹ x^(s-1)(1-x)^(β-1) dx` under the
  integral sign (dominated by `(4/α) x^(α/4-1)(1-x)^(β-1)` for `|s - α| < α/2`) and reflecting.
* `integral_logit` — `E[W] = ψ₀(α) - ψ₀(β)`.
* `meas_logit_lt`, `meas_lt_logit` — `P(W < c) = F(σ(c))`, `P(W > c) = 1 - F(σ(c))`.
* `integral_logit_lt_log_mr` — `E[W] < m` for `0 < α < β`:  by the layer-cake formula,
  `m - E[W] = ∫₀^∞ (P(W < m-t) - P(W > m+t)) dt`, and the integrand is positive by `lem_logit_tail`.
* `lem_nuB_gt_digamma` — the lower half of Lemma `lem:bracket`,
  `e^{ψ₀(α)}/(e^{ψ₀(α)} + e^{ψ₀(β)}) < ν_B(α,β)`.
-/

namespace MedianBounds
open Real Set Filter Topology Finset MeasureTheory ProbabilityTheory

/-! ### `ψ₀` is the derivative of `log Γ` -/

lemma psi0_term_abs_le {x : ℝ} (hx : 0 < x) (m : ℕ) :
    |1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)| ≤ |x - 1| / min 1 x * (1 / (1 + (m : ℝ)) ^ 2) := by
  have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have h2 : (0 : ℝ) < (m : ℝ) + x := by positivity
  have hmin : 0 < min 1 x := lt_min one_pos hx
  have e : 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x) = (x - 1) / (((m : ℝ) + 1) * ((m : ℝ) + x)) := by
    field_simp; ring
  have hle : min 1 x * ((m : ℝ) + 1) ≤ (m : ℝ) + x := by
    rcases le_total 1 x with h | h
    · rw [min_eq_left h]; linarith
    · rw [min_eq_right h]; nlinarith [Nat.cast_nonneg (α := ℝ) m]
  rw [e, abs_div, abs_of_pos (by positivity : (0 : ℝ) < ((m : ℝ) + 1) * ((m : ℝ) + x))]
  rw [div_mul_div_comm, mul_one, div_le_div_iff₀ (by positivity) (by positivity)]
  have : min 1 x * (1 + (m : ℝ)) ^ 2 ≤ ((m : ℝ) + 1) * ((m : ℝ) + x) := by nlinarith
  exact mul_le_mul_of_nonneg_left this (abs_nonneg _)

lemma hasSum_psi0 {x : ℝ} (hx : 0 < x) :
    HasSum (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)) (psi0 x + eulerMascheroniConstant) := by
  have hs : Summable (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)) := by
    refine Summable.of_norm_bounded
      ((summable_one_div_add_nat_pow (x := 1) le_rfl le_rfl).mul_left (|x - 1| / min 1 x)) ?_
    intro m; rw [Real.norm_eq_abs]; exact psi0_term_abs_le hx m
  convert hs.hasSum using 1
  rw [psi0]; ring

/-- `log(x+n) - ∑_{j<n} 1/(x+j) → ψ₀(x)`. -/
lemma tendsto_psi0 {x : ℝ} (hx : 0 < x) :
    Tendsto (fun n : ℕ => log (x + n) - ∑ j ∈ range n, 1 / (x + j)) atTop (𝓝 (psi0 x)) := by
  have hS := (hasSum_psi0 hx).tendsto_sum_nat
  have hH := tendsto_harmonic_sub_log
  have hL := (tendsto_log_comp_add_sub_log x).comp tendsto_natCast_atTop_atTop
  have := (hS.sub hH).add hL
  rw [show psi0 x + eulerMascheroniConstant - eulerMascheroniConstant + 0 = psi0 x by ring] at this
  refine this.congr (fun n => ?_)
  simp only [Function.comp_apply]
  rw [harmonic_cast, Finset.sum_sub_distrib]
  have : ∑ j ∈ range n, 1 / (x + (j : ℝ)) = ∑ j ∈ range n, 1 / ((j : ℝ) + x) :=
    Finset.sum_congr rfl (fun j _ => by ring_nf)
  rw [this, add_comm (n : ℝ) x]; ring

/-- **`ψ₀ = (log Γ)'`** on `(0, ∞)`. -/
theorem hasDerivAt_logGamma {x : ℝ} (hx : 0 < x) :
    HasDerivAt (fun y => log (Gamma y)) (psi0 x) x := by
  let f := log ∘ Gamma
  have hc : ConvexOn ℝ (Ioi 0) f := convexOn_log_Gamma
  have h_rec (y : ℝ) (hy : 0 < y) : f (y + 1) = f y + log y := by
    simp only [f, Function.comp_apply, Gamma_add_one hy.ne',
      log_mul hy.ne' (Gamma_pos_of_pos hy).ne', add_comm]
  have hder {y : ℝ} (hy : 0 < y) : DifferentiableAt ℝ f y := by
    refine ((differentiableAt_Gamma ?_).log (Gamma_ne_zero ?_)) <;>
    exact fun m ↦ ne_of_gt (by linarith)
  have hder_rec (y : ℝ) (hy : 0 < y) : deriv f (y + 1) = deriv f y + 1 / y := by
    rw [← deriv_comp_add_const, one_div, ← deriv_log,
      ← deriv_add (hder <| by positivity) (differentiableAt_log hy.ne')]
    apply EventuallyEq.deriv_eq
    filter_upwards [eventually_gt_nhds hy] using h_rec
  have hder_nat (n : ℕ) : deriv f (x + n) = deriv f x + ∑ j ∈ range n, 1 / (x + j) := by
    induction n with
    | zero => simp
    | succ n hn =>
      rw [Nat.cast_succ, ← add_assoc, hder_rec (x + n) (by positivity), hn, Finset.sum_range_succ]
      ring
  -- convexity:  `log(x+n-1) ≤ (log Γ)'(x+n) ≤ log(x+n)` for `n ≥ 1`
  have derivLB (n : ℕ) (hn : 1 ≤ n) : log (x + n - 1) ≤ deriv f (x + n) := by
    have hpos : 0 < x + n - 1 := by
      have : (1 : ℝ) ≤ n := by exact_mod_cast hn
      linarith
    refine (le_of_eq ?_).trans <| hc.slope_le_deriv (mem_Ioi.mpr hpos)
      (by positivity : (0 : ℝ) < x + n) (by linarith) (hder <| by positivity)
    rw [slope_def_field, show x + n - (x + n - 1) = (1 : ℝ) by ring, div_one,
      show x + (n : ℝ) = (x + n - 1) + 1 by ring, h_rec _ hpos]
    ring
  have derivUB (n : ℕ) : deriv f (x + n) ≤ log (x + n) := by
    refine (hc.deriv_le_slope (by positivity : (0 : ℝ) < x + n) (by positivity : (0 : ℝ) < x + n + 1)
        (by linarith) (hder <| by positivity)).trans (le_of_eq ?_)
    rw [slope_def_field, show x + n + 1 - (x + n) = (1 : ℝ) by ring, div_one,
      h_rec (x + n) (by positivity)]
    ring
  have hT := tendsto_psi0 hx
  have hdx : deriv f x = psi0 x := by
    apply le_antisymm
    · apply ge_of_tendsto hT
      filter_upwards with n
      have := derivUB n
      rw [hder_nat] at this; linarith
    · have hT' : Tendsto (fun n : ℕ => log (x + n - 1) - ∑ j ∈ range n, 1 / (x + j))
          atTop (𝓝 (psi0 x)) := by
        have hN : Tendsto (fun n : ℕ => x + (n : ℝ) - 1) atTop atTop :=
          tendsto_atTop_add_const_right _ _ (tendsto_atTop_add_const_left _ _
            tendsto_natCast_atTop_atTop)
        have hL := (tendsto_log_comp_add_sub_log 1).comp hN
        have := hT.sub hL
        rw [sub_zero] at this
        refine this.congr (fun n => ?_)
        simp only [Function.comp_apply]; rw [show x + (n : ℝ) - 1 + 1 = x + n by ring]; ring
      apply le_of_tendsto hT'
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := derivLB n hn
      rw [hder_nat] at this; linarith
  have := (hder hx).hasDerivAt
  rw [hdx] at this
  exact this

/-- `Γ'(x) = Γ(x) ψ₀(x)` for `x > 0`. -/
theorem hasDerivAt_Gamma_psi0 {x : ℝ} (hx : 0 < x) :
    HasDerivAt Gamma (Gamma x * psi0 x) x := by
  have hd : DifferentiableAt ℝ Gamma x :=
    differentiableAt_Gamma (fun m => ne_of_gt (by linarith [Nat.cast_nonneg (α := ℝ) m]))
  have h1 := hd.hasDerivAt
  have h2 := h1.log (Gamma_pos_of_pos hx).ne'
  have h3 := (hasDerivAt_logGamma hx).unique h2
  have : deriv Gamma x = Gamma x * psi0 x := by
    rw [h3]; field_simp [(Gamma_pos_of_pos hx).ne']
  rw [this] at h1; exact h1

/-! ### The derivative of the beta function and `E[log X]` -/

lemma hasDerivAt_beta_left {s β : ℝ} (hs : 0 < s) (hβ : 0 < β) :
    HasDerivAt (fun u => beta u β) (beta s β * (psi0 s - psi0 (s + β))) s := by
  have g1 := hasDerivAt_Gamma_psi0 hs
  have g2 : HasDerivAt (fun u => Gamma (u + β)) (Gamma (s + β) * psi0 (s + β)) s :=
    HasDerivAt.comp_add_const s β (hasDerivAt_Gamma_psi0 (by linarith : 0 < s + β))
  have hne := (Gamma_pos_of_pos (by linarith : 0 < s + β)).ne'
  have := (g1.mul_const (Gamma β)).div g2 hne
  convert this using 1
  · funext u; simp only [ProbabilityTheory.beta, Pi.div_apply]
  · simp only [ProbabilityTheory.beta]; field_simp

/-- The beta kernel `x^(a-1) (1-x)^(b-1)`. -/
noncomputable def bker (a b x : ℝ) : ℝ := x ^ (a - 1) * (1 - x) ^ (b - 1)

lemma integrableOn_bker {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : IntegrableOn (bker a b) (Ioo 0 1) := by
  have hI := ((integrable_betaPDFReal ha hb).const_mul (beta a b)).integrableOn (s := Ioo 0 1)
  refine hI.congr_fun (fun x hx => ?_) measurableSet_Ioo
  dsimp only
  rw [betaPDFReal_eq hx.1 hx.2, bker]
  field_simp [(beta_pos ha hb).ne']

lemma integral_bker {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : ∫ x in Ioo 0 1, bker a b x = beta a b := by
  have h := integral_betaPDF_unit ha hb
  rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo,
    setIntegral_congr_fun measurableSet_Ioo (fun x hx => betaPDFReal_eq hx.1 hx.2)] at h
  have e : ∫ x in Ioo (0 : ℝ) 1, 1 / beta a b * x ^ (a - 1) * (1 - x) ^ (b - 1) =
      1 / beta a b * ∫ x in Ioo (0 : ℝ) 1, bker a b x := by
    rw [← integral_const_mul]; congr 1; funext x; rw [bker]; ring
  rw [e] at h
  have hB := (beta_pos ha hb).ne'
  field_simp at h
  linarith

lemma abs_log_le_rpow {x ε : ℝ} (hx0 : 0 < x) (hx1 : x < 1) (hε : 0 < ε) :
    |log x| ≤ x ^ (-ε) / ε := by
  have hl : log x < 0 := log_neg hx0 hx1
  rw [abs_of_neg hl, ← log_inv]
  have := log_le_rpow_div (inv_nonneg.mpr hx0.le) hε
  rwa [inv_rpow hx0.le, ← rpow_neg hx0.le] at this

/-- `∫₀¹ x^(α-1) log x (1-x)^(β-1) dx = B(α,β) (ψ₀(α) - ψ₀(α+β))`, by differentiating the beta
integral under the integral sign. -/
theorem integral_log_bker {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    IntegrableOn (fun x => log x * bker α β x) (Ioo 0 1) ∧
      ∫ x in Ioo 0 1, log x * bker α β x = beta α β * (psi0 α - psi0 (α + β)) := by
  set μ := volume.restrict (Ioo (0 : ℝ) 1)
  let F : ℝ → ℝ → ℝ := fun u x => bker u β x
  let F' : ℝ → ℝ → ℝ := fun u x => log x * bker u β x
  let bound : ℝ → ℝ := fun x => 4 / α * bker (α / 4) β x
  have hmeas : ∀ u, AEStronglyMeasurable (F u) μ := fun u => by
    simp only [F, bker]; fun_prop
  have hmeas' : AEStronglyMeasurable (F' α) μ := by
    simp only [F', bker]; fun_prop
  have hbound_int : Integrable bound μ :=
    (integrableOn_bker (by linarith) hβ).const_mul (4 / α)
  have h_bound : ∀ᵐ x ∂μ, ∀ u ∈ Metric.ball α (α / 2), ‖F' u x‖ ≤ bound x := by
    refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
    intro u hu
    rw [Metric.mem_ball, Real.dist_eq, abs_lt] at hu
    have hx0 := hx.1
    have hx1 := hx.2
    have hp1 : 0 < (1 - x) ^ (β - 1) := rpow_pos_of_pos (by linarith) _
    have hxu : x ^ (u - 1) ≤ x ^ (α / 2 - 1) :=
      rpow_le_rpow_of_exponent_ge hx0 hx1.le (by linarith)
    have hlog := abs_log_le_rpow hx0 hx1 (show 0 < α / 4 by linarith)
    simp only [F', bound, bker, Real.norm_eq_abs, abs_mul, abs_of_pos hp1,
      abs_of_pos (rpow_pos_of_pos hx0 (u - 1))]
    have e : x ^ (α / 4 - 1) = x ^ (α / 2 - 1) * x ^ (-(α / 4)) := by
      rw [← rpow_add hx0]; ring_nf
    rw [e]
    have h4 : x ^ (-(α / 4)) / (α / 4) = 4 / α * x ^ (-(α / 4)) := by field_simp
    rw [h4] at hlog
    have hA : 0 ≤ x ^ (u - 1) := (rpow_pos_of_pos hx0 _).le
    calc |log x| * (x ^ (u - 1) * (1 - x) ^ (β - 1))
        ≤ (4 / α * x ^ (-(α / 4))) * (x ^ (α / 2 - 1) * (1 - x) ^ (β - 1)) := by
          gcongr
      _ = 4 / α * (x ^ (α / 2 - 1) * x ^ (-(α / 4)) * (1 - x) ^ (β - 1)) := by ring
  have h_diff : ∀ᵐ x ∂μ, ∀ u ∈ Metric.ball α (α / 2), HasDerivAt (F · x) (F' u x) u := by
    refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
    intro u _
    have := (((hasDerivAt_id u).sub_const 1).const_rpow hx.1).mul_const ((1 - x) ^ (β - 1))
    convert this using 1
    · funext y; simp only [F, bker, id]
    · simp only [F', bker, id]; ring
  obtain ⟨hint, hderiv⟩ := hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (Metric.ball_mem_nhds α (by linarith : 0 < α / 2)) (Eventually.of_forall hmeas)
    (integrableOn_bker hα hβ) hmeas' h_bound hbound_int h_diff
  refine ⟨hint, ?_⟩
  have heq : (fun u => ∫ x, F u x ∂μ) =ᶠ[𝓝 α] fun u => beta u β := by
    filter_upwards [eventually_gt_nhds hα] with u hu
    exact integral_bker hu hβ
  exact (hderiv.congr_of_eventuallyEq heq.symm).unique (hasDerivAt_beta_left hα hβ)

/-- `∫₀¹ x^(α-1) log(1-x) (1-x)^(β-1) dx = B(α,β) (ψ₀(β) - ψ₀(α+β))`, by the reflection `x ↦ 1-x`. -/
theorem integral_log_one_sub_bker {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    IntegrableOn (fun x => log (1 - x) * bker α β x) (Ioo 0 1) ∧
      ∫ x in Ioo 0 1, log (1 - x) * bker α β x = beta α β * (psi0 β - psi0 (α + β)) := by
  obtain ⟨hint, hval⟩ := integral_log_bker hβ hα
  have href : ∀ x, log (1 - x) * bker α β x = (fun y => log y * bker β α y) (1 - x) := by
    intro x; simp only [bker, sub_sub_cancel]; ring
  constructor
  · have hI : IntervalIntegrable (fun y => log y * bker β α y) volume 0 1 :=
      (intervalIntegrable_iff_integrableOn_Ioo_of_le zero_le_one).mpr hint
    have := (hI.comp_sub_left 1)
    simp only [sub_zero, sub_self] at this
    have := (intervalIntegrable_iff_integrableOn_Ioo_of_le zero_le_one).mp this.symm
    refine this.congr_fun (fun x _ => (href x).symm) measurableSet_Ioo
  · have h1 : ∫ x in Ioo (0 : ℝ) 1, log (1 - x) * bker α β x =
        ∫ x in (0 : ℝ)..1, (fun y => log y * bker β α y) (1 - x) := by
      rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo]
      exact setIntegral_congr_fun measurableSet_Ioo (fun x _ => href x)
    rw [h1, intervalIntegral.integral_comp_sub_left (fun y => log y * bker β α y) 1]
    simp only [sub_zero, sub_self]
    rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo, hval,
      beta_comm, add_comm β α]

/-! ### `E[logit X] = ψ₀(α) - ψ₀(β)` -/

/-- `logit x = log x - log (1 - x)`. -/
noncomputable def logit (x : ℝ) : ℝ := log x - log (1 - x)

lemma measurable_logit : Measurable logit := by unfold logit; fun_prop

lemma betaPDF_toReal {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (x : ℝ) :
    (betaPDF α β x).toReal = betaPDFReal α β x :=
  ENNReal.toReal_ofReal (betaPDFReal_nonneg' hα hβ x)

lemma measurable_betaPDF (α β : ℝ) : Measurable (betaPDF α β) :=
  (measurable_betaPDFReal α β).ennreal_ofReal

lemma betaPDF_ae_lt_top (α β : ℝ) : ∀ᵐ x ∂(volume : Measure ℝ), betaPDF α β x < ⊤ :=
  ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)

lemma betaPDFReal_eq_zero_of_not_mem {α β x : ℝ} (hx : x ∉ Ioo (0 : ℝ) 1) : betaPDFReal α β x = 0 := by
  unfold betaPDFReal; split_ifs with h
  · exact absurd h hx
  · rfl

lemma pdf_mul_logit {α β x : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) :
    betaPDFReal α β x * logit x =
      1 / beta α β * (log x * bker α β x - log (1 - x) * bker α β x) := by
  rw [betaPDFReal_eq hx.1 hx.2, logit, bker]; ring

theorem integrable_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : Integrable logit (betaMeasure α β) := by
  rw [betaMeasure, integrable_withDensity_iff_integrable_smul' (measurable_betaPDF α β)
    (betaPDF_ae_lt_top α β)]
  simp_rw [smul_eq_mul, betaPDF_toReal hα hβ]
  have hon : IntegrableOn (fun x => betaPDFReal α β x * logit x) (Ioo 0 1) := by
    have h := ((integral_log_bker hα hβ).1.sub (integral_log_one_sub_bker hα hβ).1).const_mul
      (1 / beta α β)
    exact IntegrableOn.congr_fun h (fun x hx => by simp only [Pi.sub_apply]; exact (pdf_mul_logit hx).symm)
      measurableSet_Ioo
  refine (integrableOn_iff_integrable_of_support_subset (fun x hx => ?_)).mp hon
  by_contra h
  exact hx (show betaPDFReal α β x * logit x = 0 by rw [betaPDFReal_eq_zero_of_not_mem h, zero_mul])

/-- **The mean of the logit**:  `E[log(X/(1-X))] = ψ₀(α) - ψ₀(β)` for `X ~ Beta(α,β)`. -/
theorem integral_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    ∫ x, logit x ∂(betaMeasure α β) = psi0 α - psi0 β := by
  rw [betaMeasure, integral_withDensity_eq_integral_toReal_smul (measurable_betaPDF α β)
    (betaPDF_ae_lt_top α β)]
  simp_rw [smul_eq_mul, betaPDF_toReal hα hβ]
  rw [← setIntegral_eq_integral_of_forall_compl_eq_zero (s := Ioo 0 1)
    (fun x hx => by rw [betaPDFReal_eq_zero_of_not_mem hx, zero_mul]),
    setIntegral_congr_fun measurableSet_Ioo (fun x hx => pdf_mul_logit hx),
    integral_const_mul, integral_sub (integral_log_bker hα hβ).1 (integral_log_one_sub_bker hα hβ).1,
    (integral_log_bker hα hβ).2, (integral_log_one_sub_bker hα hβ).2]
  have hB := (beta_pos hα hβ).ne'
  field_simp; ring

/-! ### The distribution of the logit -/

/-- The logistic function `σ(c) = e^c/(1+e^c)`. -/
noncomputable def sig (c : ℝ) : ℝ := exp c / (1 + exp c)

lemma sig_pos (c : ℝ) : 0 < sig c := by unfold sig; positivity
lemma sig_lt_one (c : ℝ) : sig c < 1 := by
  unfold sig; rw [div_lt_one (by positivity)]; linarith

lemma logit_lt_iff {x c : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) : logit x < c ↔ x < sig c := by
  have h1 : 0 < 1 - x := by linarith [hx.2]
  rw [logit, ← log_div hx.1.ne' h1.ne', log_lt_iff_lt_exp (div_pos hx.1 h1), div_lt_iff₀ h1, sig,
    lt_div_iff₀ (by positivity)]
  constructor <;> intro h <;> nlinarith

lemma lt_logit_iff {x c : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) : c < logit x ↔ sig c < x := by
  have h1 : 0 < 1 - x := by linarith [hx.2]
  rw [logit, ← log_div hx.1.ne' h1.ne', lt_log_iff_exp_lt (div_pos hx.1 h1), lt_div_iff₀ h1, sig,
    div_lt_iff₀ (by positivity)]
  constructor <;> intro h <;> nlinarith

lemma betaMeasure_compl_Ioo (α β : ℝ) : betaMeasure α β (Ioo 0 1)ᶜ = 0 := by
  rw [betaMeasure, withDensity_apply _ measurableSet_Ioo.compl,
    setLIntegral_congr_fun measurableSet_Ioo.compl (g := fun _ => 0)
      (fun x hx => by rw [betaPDF, betaPDFReal_eq_zero_of_not_mem hx, ENNReal.ofReal_zero])]
  simp

lemma betaMeasure_Ioc_eq_Ioo {α β y : ℝ} : betaMeasure α β (Ioc 0 y) = betaMeasure α β (Ioo 0 y) := by
  have hac : betaMeasure α β ≪ volume := withDensity_absolutelyContinuous _ _
  exact measure_congr (hac.ae_eq Ioo_ae_eq_Ioc).symm

lemma cdf_beta_eq_Ioo {α β y : ℝ} (hα : 0 < α) (hβ : 0 < β) (hy1 : y < 1) :
    cdf (betaMeasure α β) y = (betaMeasure α β).real (Ioo 0 y) := by
  have := isProbabilityMeasureBeta hα hβ
  rw [cdf_eq_real, measureReal_def, measureReal_def,
    ← measure_inter_conull (betaMeasure_compl_Ioo α β), ← betaMeasure_Ioc_eq_Ioo]
  congr 2
  ext x; simp only [Set.mem_inter_iff, Set.mem_Iic, Set.mem_Ioo, Set.mem_Ioc]
  constructor
  · rintro ⟨h1, h2, _⟩; exact ⟨h2, h1⟩
  · rintro ⟨h1, h2⟩; exact ⟨h2, h1, by linarith⟩

lemma meas_logit_lt {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (c : ℝ) :
    (betaMeasure α β).real {x | logit x < c} = cdf (betaMeasure α β) (sig c) := by
  rw [cdf_beta_eq_Ioo hα hβ (sig_lt_one c), measureReal_def, measureReal_def,
    ← measure_inter_conull (betaMeasure_compl_Ioo α β)]
  congr 2
  ext x; simp only [Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Ioo]
  constructor
  · rintro ⟨h, h0, h1⟩; exact ⟨h0, (logit_lt_iff ⟨h0, h1⟩).mp h⟩
  · rintro ⟨h0, h⟩
    have h1 : x < 1 := h.trans (sig_lt_one c)
    exact ⟨(logit_lt_iff ⟨h0, h1⟩).mpr h, h0, h1⟩

lemma meas_lt_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (c : ℝ) :
    (betaMeasure α β).real {x | c < logit x} = 1 - cdf (betaMeasure α β) (sig c) := by
  have := isProbabilityMeasureBeta hα hβ
  have hsplit : Ioo (0 : ℝ) 1 = Ioc 0 (sig c) ∪ Ioo (sig c) 1 :=
    (Ioc_union_Ioo_eq_Ioo (sig_pos c).le (sig_lt_one c)).symm
  have hone : (betaMeasure α β).real (Ioo 0 1) = 1 := by
    rw [measureReal_def, ← univ_inter (Ioo (0 : ℝ) 1),
      measure_inter_conull (betaMeasure_compl_Ioo α β)]; simp
  have hU := measureReal_union (μ := betaMeasure α β) (s₁ := Ioc 0 (sig c)) (s₂ := Ioo (sig c) 1)
    (Set.disjoint_left.mpr fun x hx hx' => by linarith [hx.2, hx'.1]) measurableSet_Ioo
  rw [← hsplit, hone] at hU
  have hset : (betaMeasure α β) ({x | c < logit x} ∩ Ioo 0 1) = betaMeasure α β (Ioo (sig c) 1) := by
    congr 1
    ext x; simp only [Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Ioo]
    constructor
    · rintro ⟨h, h0, h1⟩; exact ⟨(lt_logit_iff ⟨h0, h1⟩).mp h, h1⟩
    · rintro ⟨h, h1⟩
      have h0 : 0 < x := (sig_pos c).trans h
      exact ⟨(lt_logit_iff ⟨h0, h1⟩).mpr h, h0, h1⟩
  rw [measureReal_def, ← measure_inter_conull (betaMeasure_compl_Ioo α β), hset,
    cdf_beta_eq_Ioo hα hβ (sig_lt_one c), measureReal_def (s := Ioo 0 (sig c)),
    ← betaMeasure_Ioc_eq_Ioo, ← measureReal_def, ← measureReal_def]
  linarith

/-! ### The layer-cake step and the lower half of the bracket -/

lemma integrableOn_meas_lt {μ : Measure ℝ} {f : ℝ → ℝ} (hf : Integrable f μ)
    (hnn : ∀ x, 0 ≤ f x) : IntegrableOn (fun t => μ.real {x | t < f x}) (Ioi 0) := by
  have key := lintegral_eq_lintegral_meas_lt μ (ae_of_all _ hnn) hf.aemeasurable
  have hfin : ∫⁻ x, ENNReal.ofReal (f x) ∂μ < ⊤ := hf.lintegral_lt_top
  rw [key] at hfin
  have hanti : Antitone (fun t => μ {x | t < f x}) :=
    fun a b hab => measure_mono (fun x (hx : b < f x) => lt_of_le_of_lt hab hx)
  exact integrable_toReal_of_lintegral_ne_top hanti.measurable.aemeasurable hfin.ne

/-- `E[logit X] < logit ν_B` for `0 < α < β`:  the integrated form of `lem_logit_tail`. -/
theorem integral_logit_lt_log_mr {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    ∫ x, logit x ∂(betaMeasure α β) < log (mr α β) := by
  have hβ : 0 < β := hα.trans hαβ
  have := isProbabilityMeasureBeta hα hβ
  set μ := betaMeasure α β with hμ
  set M := mr α β with hMdef
  have hM : 0 < M := mr_pos hα hβ
  set m := log M with hm
  set D : ℝ → ℝ := fun x => m - logit x with hD
  have hDint : Integrable D μ := (integrable_const m).sub (integrable_logit hα hβ)
  have hP : Integrable (fun x => (Real.toNNReal (D x) : ℝ)) μ := hDint.real_toNNReal
  have hN : Integrable (fun x => (Real.toNNReal (-D x) : ℝ)) μ := hDint.neg.real_toNNReal
  have hPl := hP.integral_eq_integral_meas_lt (ae_of_all _ fun x => NNReal.coe_nonneg _)
  have hNl := hN.integral_eq_integral_meas_lt (ae_of_all _ fun x => NNReal.coe_nonneg _)
  have hPi := integrableOn_meas_lt hP (fun x => NNReal.coe_nonneg _)
  have hNi := integrableOn_meas_lt hN (fun x => NNReal.coe_nonneg _)
  have ha : ∀ t ∈ Ioi (0 : ℝ),
      μ.real {x | t < (Real.toNNReal (D x) : ℝ)} = cdf μ (sig (m - t)) := by
    intro t ht
    rw [← meas_logit_lt hα hβ]
    congr 1; ext x
    simp only [Set.mem_setOf_eq, Real.coe_toNNReal', hD]
    constructor
    · intro h
      rcases lt_max_iff.mp h with h | h
      · linarith
      · exact absurd h (not_lt.mpr (le_of_lt ht))
    · intro h; exact lt_max_iff.mpr (Or.inl (by linarith))
  have hb : ∀ t ∈ Ioi (0 : ℝ),
      μ.real {x | t < (Real.toNNReal (-D x) : ℝ)} = 1 - cdf μ (sig (m + t)) := by
    intro t ht
    rw [← meas_lt_logit hα hβ]
    congr 1; ext x
    simp only [Set.mem_setOf_eq, Real.coe_toNNReal', hD]
    constructor
    · intro h
      rcases lt_max_iff.mp h with h | h
      · linarith
      · exact absurd h (not_lt.mpr (le_of_lt ht))
    · intro h; exact lt_max_iff.mpr (Or.inl (by linarith))
  have hpos : ∀ t ∈ Ioi (0 : ℝ), 0 < cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t))) := by
    intro t ht
    have h := lem_logit_tail hα hαβ (q := exp t) (by have := Real.add_one_lt_exp (ne_of_gt (Set.mem_Ioi.mp ht)); linarith [Set.mem_Ioi.mp ht])
    have e1 : sig (m + t) = M * exp t / (1 + M * exp t) := by
      rw [sig, exp_add, hm, exp_log hM]
    have e2 : sig (m - t) = M / (M + exp t) := by
      rw [sig, exp_sub, hm, exp_log hM]
      have : 0 < exp t := exp_pos t
      field_simp; ring
    rw [e1, e2]
    rw [← hMdef] at h
    linarith
  have hPi' := hPi.congr_fun ha measurableSet_Ioi
  have hNi' := hNi.congr_fun hb measurableSet_Ioi
  have hDpos : 0 < ∫ x, D x ∂μ := by
    rw [integral_eq_integral_pos_part_sub_integral_neg_part hDint, hPl, hNl,
      setIntegral_congr_fun measurableSet_Ioi ha, setIntegral_congr_fun measurableSet_Ioi hb,
      ← integral_sub hPi' hNi']
    have hfi : Integrable (fun t => cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t))))
        (volume.restrict (Set.Ioi 0)) := hPi'.sub hNi'
    rw [integral_pos_iff_support_of_nonneg_ae _ hfi]
    · rw [Measure.restrict_apply' measurableSet_Ioi]
      have hs : Function.support (fun t => cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t)))) ∩ Set.Ioi 0
          = Set.Ioi 0 := by
        ext t
        simp only [Set.mem_inter_iff, Function.mem_support]
        constructor
        · exact fun h => h.2
        · exact fun h => ⟨(hpos t h).ne', h⟩
      rw [hs]; simp
    · exact (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun t ht => (hpos t ht).le)
  have hint : ∫ x, D x ∂μ = m - ∫ x, logit x ∂μ := by
    rw [hD, integral_sub (integrable_const m) (integrable_logit hα hβ), integral_const]; simp [hμ]
  linarith

/-- **Lemma `lem:bracket`, lower half.** For `0 < α < β`,
`e^{ψ₀(α)}/(e^{ψ₀(α)} + e^{ψ₀(β)}) < ν_B(α,β)`. -/
theorem lem_nuB_gt_digamma {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    exp (psi0 α) / (exp (psi0 α) + exp (psi0 β)) < nuB α β := by
  have hβ : 0 < β := hα.trans hαβ
  have h := integral_logit_lt_log_mr hα hαβ
  rw [integral_logit hα hβ] at h
  have hM := mr_pos hα hβ
  have hE : exp (psi0 α - psi0 β) < mr α β :=
    calc exp (psi0 α - psi0 β) < exp (log (mr α β)) := exp_lt_exp.mpr h
      _ = mr α β := exp_log hM
  have e : exp (psi0 α) / (exp (psi0 α) + exp (psi0 β)) =
      exp (psi0 α - psi0 β) / (1 + exp (psi0 α - psi0 β)) := by
    rw [exp_sub]
    have := exp_pos (psi0 β)
    field_simp; ring
  rw [e, nuB_eq_mr hα hβ]
  exact (frac_lt_frac_iff (exp_pos _) hM).mpr hE

end MedianBounds


==> anc/lean/MedianBounds/LowAlpha.lean <==
import MedianBounds.WHEdge

/-!
# The low-α asymptote `ν_B5` as a bound

`ν_B5(α,β) = (α B(α,β)/2)^{1/α} = 2^{-1/α} (Γ(α+1)Γ(β)/Γ(α+β))^{1/α}`, from replacing
`(1−x)^{β−1}` by `1` in the median equation.

* `thm_nuB5_bound` — `ν_B5 < ν_B` for `β > 1`, `ν_B < ν_B5` for `β < 1`, equal at `β = 1`
  (any `α > 0`).
-/

namespace MedianBounds
open Real Set MeasureTheory ProbabilityTheory

/-- `ν_B5(α,β) = (α B(α,β)/2)^{1/α}`. -/
noncomputable def nuB5 (α β : ℝ) : ℝ := (α * beta α β / 2) ^ (1 / α)

lemma cdf_beta_int {α β x : ℝ} (hα : 0 < α) (hβ : 0 < β) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure α β) x = 1 / beta α β * ∫ v in (0 : ℝ)..x, v ^ (α - 1) * (1 - v) ^ (β - 1) := by
  rw [cdf_beta_Ioo hα hβ hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le, ← intervalIntegral.integral_const_mul]
  congr 1; funext v; ring

/-- **ν_B5 bounds.** For `α, β > 0`:  `ν_B5 < ν_B` if `β > 1`, `ν_B < ν_B5` if `β < 1`, and they are
equal if `β = 1`. -/
theorem thm_nuB5_bound {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    (1 < β → nuB5 α β < nuB α β) ∧ (β < 1 → nuB α β < nuB5 α β) ∧
      (β = 1 → nuB α β = nuB5 α β) := by
  set ν := nuB α β with hν
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hB := beta_pos hα hβ
  have hspec := nuB_spec hα hβ
  rw [← hν, cdf_beta_int hα hβ h0 h1] at hspec
  set I := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) with hI
  have hIB : I = beta α β / 2 := by
    field_simp at hspec; linarith
  have hpow : ∫ v in (0 : ℝ)..ν, v ^ (α - 1) = ν ^ α / α := by
    rw [integral_rpow (Or.inl (by linarith)), show α - 1 + 1 = α by ring, zero_rpow hα.ne',
      sub_zero]
  set J := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) with hJ
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1)) volume 0 ν :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hcont : ContinuousOn (fun v : ℝ => (1 - v) ^ (β - 1)) (uIcc 0 ν) := by
    rw [uIcc_of_le h0.le]
    exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
      (fun v hv => Or.inl (sub_pos.mpr (lt_of_le_of_lt hv.2 h1)).ne')
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1) * (1 - v) ^ (β - 1)) volume 0 ν :=
    hint1.mul_continuousOn hcont
  -- `ν_B5^α = α B / 2`
  have h4pos : 0 < α * beta α β / 2 := by positivity
  have h4 : nuB5 α β ^ α = α * beta α β / 2 := by
    unfold nuB5; rw [← rpow_mul h4pos.le, one_div_mul_cancel hα.ne', rpow_one]
  have h4nn : 0 ≤ nuB5 α β := by unfold nuB5; positivity
  have hJ' : ν ^ α = α * J := by rw [hpow]; field_simp
  have key : ∀ {a b : ℝ}, 0 ≤ a → 0 ≤ b → a ^ α < b ^ α → a < b := fun ha hb h =>
    (rpow_lt_rpow_iff ha hb hα).mp h
  refine ⟨fun hβ1 => ?_, fun hβ1 => ?_, fun hβ1 => ?_⟩
  · -- β > 1:  I < J
    have hpos : 0 < ∫ v in (0 : ℝ)..ν, v ^ (α - 1) - v ^ (α - 1) * (1 - v) ^ (β - 1) := by
      apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint1.sub hint2) _ h0
      intro v hv
      have hv0 : 0 < v ^ (α - 1) := rpow_pos_of_pos hv.1 _
      have : (1 - v) ^ (β - 1) < 1 :=
        rpow_lt_one (by linarith [hv.2, h1]) (by linarith [hv.1]) (by linarith)
      have := mul_pos hv0 (sub_pos.mpr this)
      linarith
    rw [intervalIntegral.integral_sub hint1 hint2, ← hJ, ← hI] at hpos
    apply key h4nn h0.le
    rw [h4, hJ']; nlinarith
  · -- β < 1:  J < I
    have hpos : 0 < ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) - v ^ (α - 1) := by
      apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint2.sub hint1) _ h0
      intro v hv
      have hv0 : 0 < v ^ (α - 1) := rpow_pos_of_pos hv.1 _
      have : 1 < (1 - v) ^ (β - 1) :=
        one_lt_rpow_of_pos_of_lt_one_of_neg (by linarith [hv.2, h1]) (by linarith [hv.1])
          (by linarith)
      have := mul_pos hv0 (sub_pos.mpr this)
      linarith
    rw [intervalIntegral.integral_sub hint2 hint1, ← hJ, ← hI] at hpos
    apply key h0.le h4nn
    rw [h4, hJ']; nlinarith
  · -- β = 1:  I = J
    have : I = J := by
      rw [hI, hJ]; congr 1; funext v; rw [hβ1, sub_self, rpow_zero, mul_one]
    have : ν ^ α = nuB5 α β ^ α := by rw [h4, hJ', ← this, hIB]; ring
    have := congrArg (fun t => t ^ (1 / α)) this
    rwa [← rpow_mul h0.le, ← rpow_mul h4nn, mul_one_div_cancel hα.ne', rpow_one, rpow_one] at this

end MedianBounds


==> anc/lean/MedianBounds/LowAsym.lean <==
import Mathlib
import MedianBounds.LogitMean
import MedianBounds.LowAlpha

/-!
# The low-α asymptote (Theorem `thm:lowasym`)

For fixed `β > 0`, as `α → 0⁺`:

* `tendsto_two_rpow_nuB5` — `2^{1/α} ν_B5(α,β) → e^{-γ-ψ₀(β)}`, since
  `log(2^{1/α} ν_B5) = (log Γ(α+1) + log Γ(β) - log Γ(α+β))/α` is a difference quotient of
  `log Γ`, whose derivative is `ψ₀` (`hasDerivAt_logGamma`);
* `abs_log_nuB5_sub_log_nuB_le` — the sandwich `|log(ν_B5/ν_B)| ≤ |β-1| (-log(1-ν_B))/α`, from
  bounding `(1-x)^{β-1}` on `(0, ν_B)` by its values at the ends;
* `thm_lowasym_ratio` — `(ν_B/ν_B5 - 1)/αⁿ → 0` for every `n`;
* `thm_lowasym_median` — `2^{1/α} ν_B(α,β) → e^{-γ-ψ₀(β)}`.

As in the paper, the sandwich and `ν_B < α/(α+β)` (`lem_nuB_lt_mean`) give
`ν_B ≤ e^{|β-1|/β} ν_B5` for every `β > 0` and `α < β`, with no stochastic-ordering argument.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma psi0_one : psi0 1 = -eulerMascheroniConstant := by
  simp [psi0]

lemma nuB5_pos {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < nuB5 α β := by
  have := beta_pos hα hβ
  unfold nuB5; exact rpow_pos_of_pos (by positivity) _

/-! ### `2^{1/α} ν_B5 → e^{-γ-ψ₀(β)}` -/

lemma hasDerivAt_lowN {β : ℝ} (hβ : 0 < β) :
    HasDerivAt (fun α => log (Gamma (α + 1)) + log (Gamma β) - log (Gamma (α + β)))
      (psi0 1 - psi0 β) 0 := by
  have h1 : HasDerivAt (fun α => log (Gamma (α + 1))) (psi0 1) 0 := by
    have := HasDerivAt.comp_add_const (f := fun y => log (Gamma y)) 0 1
      (hasDerivAt_logGamma (x := 0 + 1) (by norm_num))
    simpa using this
  have h2 : HasDerivAt (fun α => log (Gamma (α + β))) (psi0 β) 0 := by
    have := HasDerivAt.comp_add_const (f := fun y => log (Gamma y)) 0 β
      (hasDerivAt_logGamma (x := 0 + β) (by simpa using hβ))
    simpa using this
  exact (h1.add_const (log (Gamma β))).sub h2

lemma two_rpow_mul_nuB5 {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    2 ^ (1 / α) * nuB5 α β =
      exp ((log (Gamma (α + 1)) + log (Gamma β) - log (Gamma (α + β))) / α) := by
  have hB := beta_pos hα hβ
  have hG1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have hGb := Gamma_pos_of_pos hβ
  have hGab := Gamma_pos_of_pos (add_pos hα hβ)
  have e : α * beta α β = Gamma (α + 1) * Gamma β / Gamma (α + β) := by
    rw [beta, Gamma_add_one hα.ne']; ring
  rw [nuB5, ← mul_rpow (by norm_num) (by positivity),
    show 2 * (α * beta α β / 2) = α * beta α β by ring, rpow_def_of_pos (by positivity), e,
    log_div (by positivity) hGab.ne', log_mul hG1.ne' hGb.ne']
  congr 1; ring

/-- **`2^{1/α} ν_B5(α,β) → e^{-γ-ψ₀(β)}`** as `α → 0⁺`. -/
theorem tendsto_two_rpow_nuB5 {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => 2 ^ (1 / α) * nuB5 α β) (𝓝[>] 0)
      (𝓝 (exp (-eulerMascheroniConstant - psi0 β))) := by
  have hs := (hasDerivAt_lowN hβ).tendsto_slope_zero_right
  have h2 := (continuous_exp.tendsto _).comp hs
  rw [psi0_one] at h2
  refine h2.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  rw [Function.comp_apply, two_rpow_mul_nuB5 hα hβ]
  congr 1
  simp only [zero_add, smul_eq_mul, Gamma_one, log_one]
  field_simp
  ring

/-! ### The sandwich -/

/-- **Sandwich** (equation `eq:lowsand`):  `|log ν_B5 - log ν_B| ≤ |β-1| (-log(1-ν_B))/α`. -/
theorem abs_log_nuB5_sub_log_nuB_le {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    |log (nuB5 α β) - log (nuB α β)| ≤ |β - 1| * (-log (1 - nuB α β)) / α := by
  set ν := nuB α β with hν
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hB := beta_pos hα hβ
  have hspec := nuB_spec hα hβ
  rw [← hν, cdf_beta_int hα hβ h0 h1] at hspec
  set I := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) with hI
  have hIB : I = beta α β / 2 := by
    field_simp at hspec; linarith
  have hpow : ∫ v in (0 : ℝ)..ν, v ^ (α - 1) = ν ^ α / α := by
    rw [integral_rpow (Or.inl (by linarith)), show α - 1 + 1 = α by ring, zero_rpow hα.ne',
      sub_zero]
  set J := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) with hJ
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1)) volume 0 ν :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hcont : ContinuousOn (fun v : ℝ => (1 - v) ^ (β - 1)) (uIcc 0 ν) := by
    rw [uIcc_of_le h0.le]
    exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
      (fun v hv => Or.inl (sub_pos.mpr (lt_of_le_of_lt hv.2 h1)).ne')
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1) * (1 - v) ^ (β - 1)) volume 0 ν :=
    hint1.mul_continuousOn hcont
  set c := (1 - ν) ^ (β - 1) with hc
  have hc0 : 0 < c := rpow_pos_of_pos (by linarith) _
  have hcJ : ∫ v in (0 : ℝ)..ν, c * v ^ (α - 1) = c * J := intervalIntegral.integral_const_mul _ _
  have hint3 : IntervalIntegrable (fun v : ℝ => c * v ^ (α - 1)) volume 0 ν := hint1.const_mul c
  have hJpos : 0 < J := by rw [hpow]; positivity
  have hIpos : 0 < I := by rw [hIB]; positivity
  have h5 : nuB5 α β ^ α = α * I := by
    have h4pos : 0 < α * beta α β / 2 := by positivity
    unfold nuB5; rw [← rpow_mul h4pos.le, one_div_mul_cancel hα.ne', rpow_one, hIB]; ring
  have hνJ : ν ^ α = α * J := by rw [hpow]; field_simp
  have hlog : α * (log (nuB5 α β) - log ν) = log I - log J := by
    have e1 : log (nuB5 α β ^ α) = α * log (nuB5 α β) := log_rpow (nuB5_pos hα hβ) α
    have e2 : log (ν ^ α) = α * log ν := log_rpow h0 α
    rw [h5, log_mul hα.ne' hIpos.ne'] at e1
    rw [hνJ, log_mul hα.ne' hJpos.ne'] at e2
    linarith
  have hlogc : log c = (β - 1) * log (1 - ν) := log_rpow (by linarith) _
  have hl1 : log (1 - ν) < 0 := log_neg (by linarith) (by linarith)
  have key : |log I - log J| ≤ |β - 1| * (-log (1 - ν)) := by
    rcases le_or_gt 1 β with hβ1 | hβ1
    · -- `c J ≤ I ≤ J`
      have hIJ : I ≤ J := by
        apply intervalIntegral.integral_mono_on h0.le hint2 hint1
        intro v hv
        have : (1 - v) ^ (β - 1) ≤ 1 :=
          rpow_le_one (by linarith [hv.2]) (by linarith [hv.1]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have hcI : c * J ≤ I := by
        rw [← hcJ]
        apply intervalIntegral.integral_mono_on h0.le hint3 hint2
        intro v hv
        have : c ≤ (1 - v) ^ (β - 1) :=
          rpow_le_rpow (by linarith) (by linarith [hv.2]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have a1 : log I ≤ log J := log_le_log hIpos hIJ
      have a2 : log c + log J ≤ log I := by
        rw [← log_mul hc0.ne' hJpos.ne']; exact log_le_log (by positivity) hcI
      rw [abs_of_nonpos (by linarith), abs_of_nonneg (by linarith)]
      nlinarith
    · -- `J ≤ I ≤ c J`
      have hIJ : J ≤ I := by
        apply intervalIntegral.integral_mono_on h0.le hint1 hint2
        intro v hv
        have : 1 ≤ (1 - v) ^ (β - 1) :=
          one_le_rpow_of_pos_of_le_one_of_nonpos (by linarith [hv.2]) (by linarith [hv.1])
            (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have hcI : I ≤ c * J := by
        rw [← hcJ]
        apply intervalIntegral.integral_mono_on h0.le hint2 hint3
        intro v hv
        have : (1 - v) ^ (β - 1) ≤ c :=
          rpow_le_rpow_of_nonpos (by linarith) (by linarith [hv.2]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have a1 : log J ≤ log I := log_le_log hJpos hIJ
      have a2 : log I ≤ log c + log J := by
        rw [← log_mul hc0.ne' hJpos.ne']; exact log_le_log hIpos hcI
      rw [abs_of_nonneg (by linarith), abs_of_neg (by linarith)]
      nlinarith
  rw [le_div_iff₀ hα, ← abs_of_pos hα, ← abs_mul, abs_of_pos hα, mul_comm, hlog]
  exact key

/-! ### Consequences for `α < β` -/

lemma neg_log_one_sub_nuB_le {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    -log (1 - nuB α β) ≤ α / β ∧ -log (1 - nuB α β) ≤ 2 * nuB α β := by
  have hβ : 0 < β := hα.trans hαβ
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hm := lem_nuB_lt_mean hα hαβ
  have hhalf : nuB α β < 1 / 2 := by
    have : α / (α + β) < 1 / 2 := by rw [div_lt_iff₀ (by linarith)]; linarith
    linarith
  have e : -log (1 - nuB α β) = log (1 / (1 - nuB α β)) := by
    rw [one_div, log_inv]
  have hle := log_le_sub_one_of_pos (show 0 < 1 / (1 - nuB α β) by
    apply div_pos one_pos; linarith)
  constructor
  · rw [e]
    have : 1 / (1 - nuB α β) ≤ (α + β) / β := by
      rw [div_le_div_iff₀ (by linarith) hβ]
      have := (lt_div_iff₀ (by linarith : 0 < α + β)).mp hm
      nlinarith
    calc log (1 / (1 - nuB α β)) ≤ log ((α + β) / β) :=
          log_le_log (by apply div_pos one_pos; linarith) this
      _ ≤ (α + β) / β - 1 := log_le_sub_one_of_pos (by positivity)
      _ = α / β := by field_simp; ring
  · rw [e]
    have : 1 / (1 - nuB α β) - 1 ≤ 2 * nuB α β := by
      rw [div_sub_one (by linarith), div_le_iff₀ (by linarith)]
      nlinarith
    linarith

/-- `ν_B ≤ e^{|β-1|/β} ν_B5` for `0 < α < β`. -/
lemma nuB_le_nuB5 {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    nuB α β ≤ exp (|β - 1| / β) * nuB5 α β := by
  have hβ : 0 < β := hα.trans hαβ
  have hs := abs_log_nuB5_sub_log_nuB_le hα hβ
  have h1 := (neg_log_one_sub_nuB_le hα hαβ).1
  have h2 : |β - 1| * (-log (1 - nuB α β)) / α ≤ |β - 1| / β :=
    calc |β - 1| * (-log (1 - nuB α β)) / α ≤ |β - 1| * (α / β) / α := by gcongr
      _ = |β - 1| / β := by field_simp
  have h3 : log (nuB α β) ≤ log (nuB5 α β) + |β - 1| / β := by
    have := neg_abs_le (log (nuB5 α β) - log (nuB α β))
    linarith
  have hpos := (nuB_mem hα hβ).1
  calc nuB α β = exp (log (nuB α β)) := (exp_log hpos).symm
    _ ≤ exp (log (nuB5 α β) + |β - 1| / β) := exp_le_exp.mpr h3
    _ = exp (|β - 1| / β) * nuB5 α β := by rw [exp_add, exp_log (nuB5_pos hα hβ), mul_comm]

/-- `|log(ν_B/ν_B5)| ≤ 2|β-1| e^{|β-1|/β} ν_B5/α` for `0 < α < β`. -/
lemma abs_log_ratio_le {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    |log (nuB α β / nuB5 α β)| ≤ 2 * |β - 1| * exp (|β - 1| / β) * nuB5 α β / α := by
  have hβ : 0 < β := hα.trans hαβ
  have hpos := (nuB_mem hα hβ).1
  rw [log_div hpos.ne' (nuB5_pos hα hβ).ne', abs_sub_comm]
  have hs := abs_log_nuB5_sub_log_nuB_le hα hβ
  have h2 := (neg_log_one_sub_nuB_le hα hαβ).2
  have h3 := nuB_le_nuB5 hα hαβ
  refine hs.trans ?_
  rw [div_le_div_iff_of_pos_right hα]
  have hb := abs_nonneg (β - 1)
  calc |β - 1| * (-log (1 - nuB α β)) ≤ |β - 1| * (2 * nuB α β) := mul_le_mul_of_nonneg_left h2 hb
    _ ≤ |β - 1| * (2 * (exp (|β - 1| / β) * nuB5 α β)) := by gcongr
    _ = 2 * |β - 1| * exp (|β - 1| / β) * nuB5 α β := by ring

/-! ### Superpolynomial convergence -/

lemma tendsto_two_rpow_neg_div_pow (k : ℕ) :
    Tendsto (fun α : ℝ => 2 ^ (-(1 / α)) / α ^ k) (𝓝[>] 0) (𝓝 0) := by
  have hl : 0 < log 2 := log_pos (by norm_num)
  have h1 : Tendsto (fun u : ℝ => (u * log 2) ^ k * exp (-(u * log 2)) / log 2 ^ k) atTop (𝓝 0) := by
    have := ((tendsto_pow_mul_exp_neg_atTop_nhds_zero k).comp
      (tendsto_id.atTop_mul_const hl)).div_const (log 2 ^ k)
    simpa using this
  have h2 := h1.comp tendsto_inv_nhdsGT_zero
  refine h2.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  simp only [Function.comp_apply]
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), mul_pow, one_div, inv_pow]
  field_simp

lemma tendsto_nuB5_div_pow {β : ℝ} (hβ : 0 < β) (k : ℕ) :
    Tendsto (fun α => nuB5 α β / α ^ k) (𝓝[>] 0) (𝓝 0) := by
  have := (tendsto_two_rpow_nuB5 hβ).mul (tendsto_two_rpow_neg_div_pow k)
  rw [mul_zero] at this
  refine this.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  have : (2 : ℝ) ^ (1 / α) * 2 ^ (-(1 / α)) = 1 := by
    rw [rpow_neg (by norm_num), mul_inv_cancel₀ (rpow_pos_of_pos (by norm_num) _).ne']
  calc 2 ^ (1 / α) * nuB5 α β * (2 ^ (-(1 / α)) / α ^ k)
      = (2 ^ (1 / α) * 2 ^ (-(1 / α))) * (nuB5 α β / α ^ k) := by ring
    _ = nuB5 α β / α ^ k := by rw [this, one_mul]

/-- **Theorem `thm:lowasym`, first part**:  `ν_B/ν_B5 - 1` tends to `0` faster than any power of
`α` as `α → 0⁺`, for fixed `β > 0`. -/
theorem thm_lowasym_ratio {β : ℝ} (hβ : 0 < β) (n : ℕ) :
    Tendsto (fun α => (nuB α β / nuB5 α β - 1) / α ^ n) (𝓝[>] 0) (𝓝 0) := by
  set K := 2 * |β - 1| * exp (|β - 1| / β) with hK
  have hK0 : 0 ≤ K := by positivity
  have hg1 : Tendsto (fun α => K * (nuB5 α β / α ^ 1)) (𝓝[>] 0) (𝓝 0) := by
    simpa using (tendsto_nuB5_div_pow hβ 1).const_mul K
  have hgn : Tendsto (fun α => 2 * K * (nuB5 α β / α ^ (n + 1))) (𝓝[>] 0) (𝓝 0) := by
    simpa using (tendsto_nuB5_div_pow hβ (n + 1)).const_mul (2 * K)
  have hev1 : ∀ᶠ α in 𝓝[>] (0 : ℝ), K * (nuB5 α β / α ^ 1) < 1 :=
    (tendsto_order.1 hg1).2 1 one_pos
  have hevβ : ∀ᶠ α in 𝓝[>] (0 : ℝ), α < β :=
    (eventually_lt_nhds hβ).filter_mono nhdsWithin_le_nhds
  refine squeeze_zero_norm' ?_ hgn
  filter_upwards [self_mem_nhdsWithin, hevβ, hev1] with α (hα : 0 < α) hαβ h1
  have hL := abs_log_ratio_le hα hαβ
  rw [← hK, pow_one] at *
  have hL' : |log (nuB α β / nuB5 α β)| ≤ K * (nuB5 α β / α) := by
    rw [mul_div_assoc] at hL; exact hL
  have hpos : 0 < nuB α β / nuB5 α β := div_pos (nuB_mem hα (hα.trans hαβ)).1 (nuB5_pos hα (hα.trans hαβ))
  have hE := abs_exp_sub_one_le (x := log (nuB α β / nuB5 α β)) (by linarith)
  rw [exp_log hpos] at hE
  have hαn : 0 < α ^ n := pow_pos hα n
  rw [Real.norm_eq_abs, abs_div, abs_of_pos hαn, div_le_iff₀ hαn]
  have e : 2 * K * (nuB5 α β / α ^ (n + 1)) * α ^ n = 2 * (K * (nuB5 α β / α)) := by
    rw [pow_succ]; field_simp
  rw [e]
  linarith

/-- **Theorem `thm:lowasym`, second part**:  `2^{1/α} ν_B(α,β) → e^{-γ-ψ₀(β)}` as `α → 0⁺`. -/
theorem thm_lowasym_median {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => 2 ^ (1 / α) * nuB α β) (𝓝[>] 0)
      (𝓝 (exp (-eulerMascheroniConstant - psi0 β))) := by
  have hr : Tendsto (fun α => nuB α β / nuB5 α β) (𝓝[>] 0) (𝓝 1) := by
    have := (thm_lowasym_ratio hβ 0).add_const 1
    simpa using this
  have := (tendsto_two_rpow_nuB5 hβ).mul hr
  rw [mul_one] at this
  refine this.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  have := (nuB5_pos hα hβ).ne'
  field_simp

end MedianBounds


==> anc/lean/MedianBounds/LowBounds.lean <==
import Mathlib
import MedianBounds.LowAlpha
import MedianBounds.Polygamma

/-!
# Elementary low-α bounds (Theorem `thm:lowbounds`) and the low-α limit of the second factor

With `F(α,β) = Γ(α+1)Γ(β+1)/Γ(α+β+1)` and `ℓ(α) = log F(α,β) / α`, the low-α asymptote factors as
`ν_B5(α,β) = P(α,β) · exp ℓ(α)` with `P(α,β) = (2β/(α+β))^{-1/α}`.

Rather than differentiate `log Γ`, we use Euler's limit formula (`BohrMollerup.tendsto_log_gamma`),
which gives
`log F(α,β) = ∑ₘ fₘ(α)`, `fₘ(α) = log(a+β+α) - log(a+α) - log(a+β) + log a`, `a = m+1`.
Each `fₘ` has `fₘ'''' > 0`, so it lies above its cubic and below its quadratic Taylor polynomial at
`α = 0`.  Summing gives, for `α > 0`,
`D₁ + (D₂/2) α + (D₃/3) α² < ℓ(α) < D₁ + (D₂/2) α`
with `D₁ = -γ - ψ₀(β+1)`, `D₂/2 = π²/12 - ψ₁(β+1)/2`, `D₃/3 = (ψ₂(1) - ψ₂(β+1))/6`:  the Taylor bounds
that the paper derives from Lemma `lem:logconc`.  The polygamma bounds of `MedianBounds.Polygamma`
then give the elementary bounds `ν_B6 < ν_B5 < ν_B7`.

* `lem_logconc_taylor` — the Taylor sandwich for `ℓ`.
* `thm_lowasym_M` — `M_β(α) = exp ℓ(α) → exp(-γ - ψ₀(β+1))` as `α → 0⁺`.
* `thm_lowbounds_a`, `thm_lowbounds_b` — Theorem `thm:lowbounds` (a) and (b).
-/

namespace MedianBounds
open Real Set Filter Topology Finset ProbabilityTheory

/-! ### Euler's product for the second factor -/

/-- `log F(α,β) = log Γ(α+1) + log Γ(β+1) - log Γ(α+β+1)`. -/
noncomputable def logF (α β : ℝ) : ℝ :=
  log (Gamma (α + 1)) + log (Gamma (β + 1)) - log (Gamma (α + β + 1))

/-- `ℓ(α) = log F(α,β) / α`, the logarithm of the second factor `M_β(α)`. -/
noncomputable def ellB (α β : ℝ) : ℝ := logF α β / α

/-- The second factor `M_β(α) = (Γ(α+1)Γ(β+1)/Γ(α+β+1))^{1/α}`. -/
noncomputable def MB (α β : ℝ) : ℝ := (Gamma (α + 1) * Gamma (β + 1) / Gamma (α + β + 1)) ^ (1 / α)

/-- The `m`-th term of Euler's product for `log F`, with `a = 1 + m`. -/
noncomputable def fterm (α β : ℝ) (m : ℕ) : ℝ :=
  log (1 + m + β + α) - log (1 + m + α) - log (1 + m + β) + log (1 + m)

lemma fterm_nonpos {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) (m : ℕ) : fterm α β m ≤ 0 := by
  have hm : (0 : ℝ) < 1 + m := by positivity
  have h1 : 0 < 1 + (m : ℝ) + β + α := by positivity
  have h2 : 0 < 1 + (m : ℝ) + α := by positivity
  have h3 : 0 < 1 + (m : ℝ) + β := by positivity
  have e : fterm α β m = log ((1 + m + β + α) * (1 + m)) - log ((1 + m + α) * (1 + m + β)) := by
    rw [fterm, log_mul h1.ne' hm.ne', log_mul h2.ne' h3.ne']; ring
  rw [e, sub_nonpos]
  exact log_le_log (by positivity) (by nlinarith [mul_nonneg hα hβ])

lemma sum_fterm_eq (α β : ℝ) (n : ℕ) :
    ∑ m ∈ range (n + 1), fterm α β m =
      BohrMollerup.logGammaSeq (α + 1) n + BohrMollerup.logGammaSeq (β + 1) n -
        BohrMollerup.logGammaSeq (α + β + 1) n - log n + log (n + 1) := by
  have hfac : ∑ m ∈ range (n + 1), log (1 + (m : ℝ)) = log ((Nat.factorial (n + 1) : ℕ) : ℝ) := by
    rw [← Finset.prod_range_add_one_eq_factorial, Nat.cast_prod,
      Real.log_prod (fun m _ => by positivity)]
    exact Finset.sum_congr rfl (fun m _ => by push_cast; ring_nf)
  have hfac2 : log ((Nat.factorial (n + 1) : ℕ) : ℝ) = log (n + 1) + log ((Nat.factorial n : ℕ) : ℝ) := by
    rw [Nat.factorial_succ, Nat.cast_mul, log_mul (by positivity) (by positivity)]; push_cast; ring
  simp only [BohrMollerup.logGammaSeq, fterm, Finset.sum_add_distrib, Finset.sum_sub_distrib]
  rw [hfac, hfac2]
  have e1 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + β + α) =
      ∑ m ∈ range (n + 1), log (α + β + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  have e2 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + α) = ∑ m ∈ range (n + 1), log (α + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  have e3 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + β) = ∑ m ∈ range (n + 1), log (β + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  rw [e1, e2, e3]; ring

/-- Euler's product:  `log F(α,β) = ∑ₘ fₘ(α)`. -/
lemma hasSum_fterm {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) : HasSum (fterm α β) (logF α β) := by
  have hlim : Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), fterm α β m) atTop (𝓝 (logF α β)) := by
    have hA := BohrMollerup.tendsto_log_gamma (x := α + 1) (by linarith)
    have hB := BohrMollerup.tendsto_log_gamma (x := β + 1) (by linarith)
    have hC := BohrMollerup.tendsto_log_gamma (x := α + β + 1) (by linarith)
    have hL := (tendsto_log_comp_add_sub_log 1).comp tendsto_natCast_atTop_atTop
    have := ((hA.add hB).sub hC).add hL
    rw [add_zero] at this
    refine this.congr (fun n => ?_)
    rw [sum_fterm_eq]; simp only [Function.comp_apply]; ring
  have hneg : Tendsto (fun n : ℕ => ∑ m ∈ range n, -fterm α β m) atTop (𝓝 (-logF α β)) := by
    rw [← Filter.tendsto_add_atTop_iff_nat 1]
    simpa [Finset.sum_neg_distrib] using hlim.neg
  have := (hasSum_iff_tendsto_nat_of_nonneg (fun m => by linarith [fterm_nonpos hα hβ m]) _).mpr hneg
  simpa using this.neg

/-! ### Termwise Taylor bounds -/

lemma hasDerivAt_logpair {a b s : ℝ} (h1 : 0 < a + b + s) (h2 : 0 < a + s) :
    HasDerivAt (fun s => log (a + b + s) - log (a + s)) (1 / (a + b + s) - 1 / (a + s)) s := by
  have e1 := ((hasDerivAt_id s).const_add (a + b)).log h1.ne'
  have e2 := ((hasDerivAt_id s).const_add a).log h2.ne'
  convert e1.sub e2 using 1
  · rfl
  · simp [id]

/-- Each Euler term lies above its cubic Taylor polynomial at `0` (its fourth derivative is
positive). -/
lemma fterm_taylor_lower {a b t : ℝ} (ha : 0 < a) (hb : 0 < b) (ht : 0 < t) :
    (1 / (a + b) - 1 / a) * t + (1 / a ^ 2 - 1 / (a + b) ^ 2) * t ^ 2 / 2 +
        (1 / (a + b) ^ 3 - 1 / a ^ 3) * t ^ 3 / 3 <
      log (a + b + t) - log (a + t) - log (a + b) + log a := by
  set c1 := 1 / (a + b) - 1 / a
  set c2 := 1 / a ^ 2 - 1 / (a + b) ^ 2
  set c3 := 1 / (a + b) ^ 3 - 1 / a ^ 3
  let g : ℝ → ℝ := fun s => (log (a + b + s) - log (a + s)) - (c1 * s + c2 * s ^ 2 / 2 + c3 * s ^ 3 / 3)
  have hd : ∀ s, 0 ≤ s → HasDerivAt g
      ((1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2)) s := by
    intro s hs
    have e := hasDerivAt_logpair (a := a) (b := b) (s := s) (by linarith) (by linarith)
    have p := (((hasDerivAt_id s).const_mul c1).add (((hasDerivAt_pow 2 s).const_mul c2).div_const 2)).add
      (((hasDerivAt_pow 3 s).const_mul c3).div_const 3)
    convert e.sub p using 1
    · funext x; simp only [g, Pi.sub_apply, Pi.add_apply, id]
    · norm_num; ring
  have hpos : ∀ s, 0 < s → 0 < (1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2) := by
    intro s hs
    have key : (1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2) =
        s ^ 3 * (1 / (a ^ 3 * (a + s)) - 1 / ((a + b) ^ 3 * (a + b + s))) := by
      simp only [c1, c2, c3]; field_simp; ring
    rw [key]
    apply mul_pos (by positivity)
    rw [sub_pos]
    apply one_div_lt_one_div_of_lt (by positivity)
    have : a ^ 3 < (a + b) ^ 3 := pow_lt_pow_left₀ (by linarith) ha.le (by norm_num)
    have : a + s < a + b + s := by linarith
    calc a ^ 3 * (a + s) < (a + b) ^ 3 * (a + s) := by gcongr
      _ < (a + b) ^ 3 * (a + b + s) := by gcongr
  have hmono : StrictMonoOn g (Ici 0) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici 0)
    · exact fun s hs => (hd s hs).continuousAt.continuousWithinAt
    · intro s hs
      rw [interior_Ici] at hs
      rw [(hd s (le_of_lt hs)).deriv]
      exact hpos s hs
  have h := hmono (Set.mem_Ici.mpr le_rfl) (le_of_lt ht) ht
  simp only [g] at h
  norm_num at h
  linarith

/-- Each Euler term lies below its quadratic Taylor polynomial at `0`. -/
lemma fterm_taylor_upper {a b t : ℝ} (ha : 0 < a) (hb : 0 < b) (ht : 0 < t) :
    log (a + b + t) - log (a + t) - log (a + b) + log a <
      (1 / (a + b) - 1 / a) * t + (1 / a ^ 2 - 1 / (a + b) ^ 2) * t ^ 2 / 2 := by
  set c1 := 1 / (a + b) - 1 / a
  set c2 := 1 / a ^ 2 - 1 / (a + b) ^ 2
  let g : ℝ → ℝ := fun s => (c1 * s + c2 * s ^ 2 / 2) - (log (a + b + s) - log (a + s))
  have hd : ∀ s, 0 ≤ s → HasDerivAt g
      ((c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s))) s := by
    intro s hs
    have e := hasDerivAt_logpair (a := a) (b := b) (s := s) (by linarith) (by linarith)
    have p := ((hasDerivAt_id s).const_mul c1).add (((hasDerivAt_pow 2 s).const_mul c2).div_const 2)
    convert p.sub e using 1
    · funext x; simp only [g, Pi.sub_apply, Pi.add_apply, id]
    · norm_num; ring
  have hpos : ∀ s, 0 < s → 0 < (c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s)) := by
    intro s hs
    have key : (c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s)) =
        s ^ 2 * (1 / (a ^ 2 * (a + s)) - 1 / ((a + b) ^ 2 * (a + b + s))) := by
      simp only [c1, c2]; field_simp; ring
    rw [key]
    apply mul_pos (by positivity)
    rw [sub_pos]
    apply one_div_lt_one_div_of_lt (by positivity)
    have : a ^ 2 < (a + b) ^ 2 := pow_lt_pow_left₀ (by linarith) ha.le (by norm_num)
    have : a + s < a + b + s := by linarith
    calc a ^ 2 * (a + s) < (a + b) ^ 2 * (a + s) := by gcongr
      _ < (a + b) ^ 2 * (a + b + s) := by gcongr
  have hmono : StrictMonoOn g (Ici 0) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici 0)
    · exact fun s hs => (hd s hs).continuousAt.continuousWithinAt
    · intro s hs
      rw [interior_Ici] at hs
      rw [(hd s (le_of_lt hs)).deriv]
      exact hpos s hs
  have h := hmono (Set.mem_Ici.mpr le_rfl) (le_of_lt ht) ht
  simp only [g] at h
  norm_num at h
  linarith

/-! ### The coefficient series -/

lemma hasSum_d1 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ) + β) - 1 / (1 + (m : ℝ))) (-Qser β) := by
  convert (hasSum_Qser hβ).neg using 1
  funext m; ring

lemma hasSum_inv_sq_succ : HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 2) (π ^ 2 / 6) := by
  have := (hasSum_nat_add_iff' 1).mpr hasSum_zeta_two
  convert this using 1
  · funext m; push_cast; ring
  · simp

lemma hasSum_zeta3 : HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 3) zeta3 := by
  have := hasSum_s3 (x := 1) le_rfl
  rw [zeta3]
  convert this using 1
  exact tsum_congr (fun n => by ring)

lemma hasSum_d2 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 2 - 1 / (1 + (m : ℝ) + β) ^ 2)
      (π ^ 2 / 6 - psi1 (β + 1)) := by
  convert hasSum_inv_sq_succ.sub (hasSum_psi1 (x := β + 1) (by linarith)) using 1
  funext m; ring

lemma hasSum_d3 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ) + β) ^ 3 - 1 / (1 + (m : ℝ)) ^ 3)
      ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) := by
  convert (hasSum_s3 (x := β + 1) (by linarith)).sub hasSum_zeta3 using 1
  funext m; ring

lemma psi1_succ {x : ℝ} (hx : 1 ≤ x) : psi1 x = 1 / x ^ 2 + psi1 (x + 1) := by
  have h1 := (hasSum_nat_add_iff' 1).mpr (hasSum_psi1 hx)
  have h2 := hasSum_psi1 (x := x + 1) (by linarith)
  have h3 : HasSum (fun j : ℕ => 1 / (x + 1 + j) ^ 2) (psi1 x - 1 / x ^ 2) := by
    convert h1 using 1
    · funext j; push_cast; ring_nf
    · simp
  have := h2.unique h3
  linarith

lemma s3_succ {x : ℝ} (hx : 1 ≤ x) :
    ∑' j : ℕ, 1 / (x + j) ^ 3 = 1 / x ^ 3 + ∑' j : ℕ, 1 / (x + 1 + j) ^ 3 := by
  have h1 := (hasSum_nat_add_iff' 1).mpr (hasSum_s3 hx)
  have h2 := hasSum_s3 (x := x + 1) (by linarith)
  have h3 : HasSum (fun j : ℕ => 1 / (x + 1 + j) ^ 3) ((∑' j : ℕ, 1 / (x + j) ^ 3) - 1 / x ^ 3) := by
    convert h1 using 1
    · funext j; push_cast; ring_nf
    · simp
  have := h2.unique h3
  linarith

/-! ### The Taylor sandwich for `ℓ` -/

lemma logF_sandwich {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    -Qser β * α + (π ^ 2 / 6 - psi1 (β + 1)) * α ^ 2 / 2 +
        ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) * α ^ 3 / 3 < logF α β ∧
      logF α β < -Qser β * α + (π ^ 2 / 6 - psi1 (β + 1)) * α ^ 2 / 2 := by
  have hF := hasSum_fterm hα.le hβ.le
  have h1 := (hasSum_d1 hβ.le).mul_right α
  have h2 := ((hasSum_d2 hβ.le).mul_right (α ^ 2)).div_const 2
  have h3 := ((hasSum_d3 hβ.le).mul_right (α ^ 3)).div_const 3
  have ha : ∀ m : ℕ, (0 : ℝ) < 1 + m := fun m => by positivity
  constructor
  · refine hasSum_lt (i := 0) (fun m => ?_) ?_ ((h1.add h2).add h3) hF
    · exact (fterm_taylor_lower (ha m) hβ hα).le
    · exact fterm_taylor_lower (ha 0) hβ hα
  · refine hasSum_lt (i := 0) (fun m => ?_) ?_ hF (h1.add h2)
    · exact (fterm_taylor_upper (ha m) hβ hα).le
    · exact fterm_taylor_upper (ha 0) hβ hα

/-- **Taylor bounds for `ℓ = log M_β`** (the consequences of Lemma `lem:logconc` used in the paper):
for `α, β > 0`,
`ℓ(0) + ℓ'(0) α + ½ℓ''(0) α² < ℓ(α) < ℓ(0) + ℓ'(0) α`, with `ℓ(0) = -γ - ψ₀(β+1)`,
`ℓ'(0) = π²/12 - ψ₁(β+1)/2` and `½ℓ''(0) = (ψ₂(1) - ψ₂(β+1))/6`. -/
theorem lem_logconc_taylor {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    (-eulerMascheroniConstant - psi0 (β + 1)) + (π ^ 2 / 12 - psi1 (β + 1) / 2) * α +
        ((psi2 1 - psi2 (β + 1)) / 6) * α ^ 2 < ellB α β ∧
      ellB α β < (-eulerMascheroniConstant - psi0 (β + 1)) + (π ^ 2 / 12 - psi1 (β + 1) / 2) * α := by
  obtain ⟨hl, hu⟩ := logF_sandwich hα hβ
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  have hz : psi2 1 = -2 * zeta3 := by
    rw [psi2, zeta3]; congr 1; exact tsum_congr (fun n => by ring)
  have hp2 : (psi2 1 - psi2 (β + 1)) / 6 = ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    rw [hz, psi2]; ring
  rw [hp0, hp2, ellB]
  constructor
  · rw [lt_div_iff₀ hα]; nlinarith
  · rw [div_lt_iff₀ hα]; nlinarith

/-- `M_β(α) = exp ℓ(α)` for `α, β > 0`. -/
lemma MB_eq_exp {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : MB α β = exp (ellB α β) := by
  have g1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have g2 := Gamma_pos_of_pos (show 0 < β + 1 by linarith)
  have g3 := Gamma_pos_of_pos (show 0 < α + β + 1 by linarith)
  rw [MB, rpow_def_of_pos (by positivity), ellB, logF, log_div (by positivity) g3.ne',
    log_mul g1.ne' g2.ne']
  congr 1; ring

/-- **Low-α limit of the second factor** (Theorem `thm:lowasym`, second limit):
`M_β(α) → exp(-γ - ψ₀(β+1))` as `α → 0⁺`, for `β > 0`. -/
theorem thm_lowasym_M {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => MB α β) (𝓝[>] 0) (𝓝 (exp (-eulerMascheroniConstant - psi0 (β + 1)))) := by
  set A := -eulerMascheroniConstant - psi0 (β + 1)
  set B := π ^ 2 / 12 - psi1 (β + 1) / 2
  set C := (psi2 1 - psi2 (β + 1)) / 6
  have hL : Tendsto (fun α : ℝ => A + B * α + C * α ^ 2) (𝓝[>] 0) (𝓝 A) := by
    have : Continuous (fun α : ℝ => A + B * α + C * α ^ 2) := by fun_prop
    simpa using (this.tendsto 0).mono_left nhdsWithin_le_nhds
  have hU : Tendsto (fun α : ℝ => A + B * α) (𝓝[>] 0) (𝓝 A) := by
    have : Continuous (fun α : ℝ => A + B * α) := by fun_prop
    simpa using (this.tendsto 0).mono_left nhdsWithin_le_nhds
  have hell : Tendsto (fun α => ellB α β) (𝓝[>] 0) (𝓝 A) :=
    tendsto_of_tendsto_of_tendsto_of_le_of_le' hL hU
      (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => (lem_logconc_taylor hα hβ).1.le)
      (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => (lem_logconc_taylor hα hβ).2.le)
  have := (continuous_exp.tendsto A).comp hell
  refine this.congr' (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => ?_)
  simp only [Function.comp_apply]; rw [MB_eq_exp hα hβ]

/-! ### The elementary bounds `ν_B6` and `ν_B7` -/

/-- `P(α,β) = (2β/(α+β))^{-1/α}`. -/
noncomputable def Pfac (α β : ℝ) : ℝ := (2 * β / (α + β)) ^ (-1 / α)

/-- `\underline c_0(β) = e^{-γ+1/z}/w · e^{1/(2w) + 1/(12w²) - 1/(120w⁴)}`, `z = β+1`, `w = β+2`. -/
noncomputable def c0lo (β : ℝ) : ℝ :=
  exp (-eulerMascheroniConstant + 1 / (β + 1)) / (β + 2) *
    exp (1 / (2 * (β + 2)) + 1 / (12 * (β + 2) ^ 2) - 1 / (120 * (β + 2) ^ 4))

/-- `\overline c_0(β) = e^{-γ+1/z}/w · e^{1/(2w) + 1/(12w²)}`. -/
noncomputable def c0up (β : ℝ) : ℝ :=
  exp (-eulerMascheroniConstant + 1 / (β + 1)) / (β + 2) *
    exp (1 / (2 * (β + 2)) + 1 / (12 * (β + 2) ^ 2))

/-- `\underline k(β)`. -/
noncomputable def klo (β : ℝ) : ℝ :=
  π ^ 2 / 12 - 1 / (2 * (β + 1) ^ 2) - 1 / 2 * (1 / (β + 2) + 1 / (2 * (β + 2) ^ 2) +
    1 / (6 * (β + 2) ^ 3) - 1 / (30 * (β + 2) ^ 5) + 1 / (42 * (β + 2) ^ 7))

/-- `\overline k(β)`. -/
noncomputable def kup (β : ℝ) : ℝ :=
  π ^ 2 / 12 - 1 / (2 * (β + 1) ^ 2) - 1 / 2 * (1 / (β + 2) + 1 / (2 * (β + 2) ^ 2) +
    1 / (6 * (β + 2) ^ 3) - 1 / (30 * (β + 2) ^ 5))

/-- `η(β)`. -/
noncomputable def etaB (β : ℝ) : ℝ :=
  zeta3 / 3 - 1 / 6 * (2 / (β + 1) ^ 3 + 1 / (β + 2) ^ 2 + 1 / (β + 2) ^ 3 + 1 / (2 * (β + 2) ^ 4) -
    1 / (6 * (β + 2) ^ 6))

/-- `ν_B6(α,β) = P(α,β) \underline c_0(β) e^{\underline k(β) α - η(β) α²}`. -/
noncomputable def nuB6 (α β : ℝ) : ℝ := Pfac α β * c0lo β * exp (klo β * α - etaB β * α ^ 2)

/-- `ν_B7(α,β) = P(α,β) \overline c_0(β) e^{\overline k(β) α}`. -/
noncomputable def nuB7 (α β : ℝ) : ℝ := Pfac α β * c0up β * exp (kup β * α)

lemma log_c0lo {β : ℝ} (hβ : 0 < β) :
    log (c0lo β) = -eulerMascheroniConstant + 1 / (β + 1) - digHi (β + 2) := by
  rw [c0lo, log_mul (by positivity) (exp_pos _).ne', log_div (exp_pos _).ne' (by positivity),
    log_exp, log_exp, digHi]; ring

lemma log_c0up {β : ℝ} (hβ : 0 < β) :
    log (c0up β) = -eulerMascheroniConstant + 1 / (β + 1) - digLo (β + 2) := by
  rw [c0up, log_mul (by positivity) (exp_pos _).ne', log_div (exp_pos _).ne' (by positivity),
    log_exp, log_exp, digLo]; ring

lemma c0lo_pos {β : ℝ} (hβ : 0 < β) : 0 < c0lo β := by rw [c0lo]; positivity
lemma c0up_pos {β : ℝ} (hβ : 0 < β) : 0 < c0up β := by rw [c0up]; positivity

/-- `ν_B5 = P · M_β`, the factored form of the low-α asymptote. -/
lemma nuB5_eq_P_exp {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB5 α β = Pfac α β * exp (ellB α β) := by
  have g0 := Gamma_pos_of_pos hα
  have g0' := Gamma_pos_of_pos hβ
  have g0'' := Gamma_pos_of_pos (add_pos hα hβ)
  have g1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have g2 := Gamma_pos_of_pos (show 0 < β + 1 by linarith)
  have g3 := Gamma_pos_of_pos (show 0 < α + β + 1 by linarith)
  have hexp : exp (logF α β) = Gamma (α + 1) * Gamma (β + 1) / Gamma (α + β + 1) := by
    rw [logF, exp_sub, exp_add, exp_log g1, exp_log g2, exp_log g3]
  have hX : α * beta α β / 2 = exp (logF α β) * (2 * β / (α + β))⁻¹ := by
    rw [hexp, beta, Gamma_add_one hα.ne', Gamma_add_one hβ.ne',
      show α + β + 1 = (α + β) + 1 by ring, Gamma_add_one (add_pos hα hβ).ne']
    field_simp
  rw [nuB5, hX, mul_rpow (exp_pos _).le (by positivity), ← exp_mul,
    inv_rpow (by positivity), ← rpow_neg (by positivity), Pfac, ellB, neg_div, mul_comm]
  congr 1; ring_nf

lemma Pfac_pos {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < Pfac α β := by
  rw [Pfac]; exact rpow_pos_of_pos (by positivity) _

/-- **Theorem `thm:lowbounds` (a)**:  `ν_B6 < ν_B5` for all `α, β > 0`. -/
theorem thm_lowbounds_a {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB6 α β < nuB5 α β := by
  have hw : (1 : ℝ) ≤ β + 2 := by linarith
  have hz : (1 : ℝ) ≤ β + 1 := by linarith
  -- ψ₀, ψ₁, ψ₂ bounds at `w = β + 2`, moved to `z = β + 1`
  have hD1 : -eulerMascheroniConstant + 1 / (β + 1) - digHi (β + 2) < -Qser β := by
    have := (dig_bounds hβ).2; linarith
  have hD2 : klo β < (π ^ 2 / 6 - psi1 (β + 1)) / 2 := by
    have h1 := psi1_succ hz
    have h2 := psi1_lt_trigU hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [klo]; simp only [trigU] at h2
    have e : 1 / (2 * (β + 1) ^ 2) = 1 / (β + 1) ^ 2 / 2 := by rw [div_div, mul_comm]
    rw [e]; linarith
  have hD3 : -etaB β < ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    have h1 := s3_succ hz
    have h2 := tetL_lt_s3 hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [etaB]; simp only [tetL] at h2
    have e : 2 / (β + 1) ^ 3 = 2 * (1 / (β + 1) ^ 3) := by ring
    rw [e]; linarith
  have hl := (lem_logconc_taylor hα hβ).1
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  have hz3 : psi2 1 = -2 * zeta3 := by
    rw [psi2, zeta3]; congr 1; exact tsum_congr (fun n => by ring)
  have hp2 : (psi2 1 - psi2 (β + 1)) / 6 = ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    rw [hz3, psi2]; ring
  rw [hp0, hp2] at hl
  have hkey : log (c0lo β) + (klo β * α - etaB β * α ^ 2) < ellB α β := by
    rw [log_c0lo hβ]
    have h2 : klo β * α < (π ^ 2 / 12 - psi1 (β + 1) / 2) * α := by
      apply mul_lt_mul_of_pos_right _ hα; linarith
    have h3 : -etaB β * α ^ 2 < ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 * α ^ 2 :=
      mul_lt_mul_of_pos_right hD3 (by positivity)
    linarith
  rw [nuB5_eq_P_exp hα hβ, nuB6, mul_assoc]
  apply mul_lt_mul_of_pos_left _ (Pfac_pos hα hβ)
  rw [← exp_log (c0lo_pos hβ), ← exp_add]
  exact exp_lt_exp.mpr hkey

/-- **Theorem `thm:lowbounds` (b)**:  `ν_B5 < ν_B7` for all `α, β > 0`. -/
theorem thm_lowbounds_b {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB5 α β < nuB7 α β := by
  have hw : (1 : ℝ) ≤ β + 2 := by linarith
  have hz : (1 : ℝ) ≤ β + 1 := by linarith
  have hD1 : -Qser β < -eulerMascheroniConstant + 1 / (β + 1) - digLo (β + 2) := by
    have := (dig_bounds hβ).1; linarith
  have hD2 : (π ^ 2 / 6 - psi1 (β + 1)) / 2 < kup β := by
    have h1 := psi1_succ hz
    have h2 := trigL_lt_psi1 hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [kup]; simp only [trigL] at h2
    have e : 1 / (2 * (β + 1) ^ 2) = 1 / (β + 1) ^ 2 / 2 := by rw [div_div, mul_comm]
    rw [e]; linarith
  have hu := (lem_logconc_taylor hα hβ).2
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  rw [hp0] at hu
  have hkey : ellB α β < log (c0up β) + kup β * α := by
    rw [log_c0up hβ]
    have h2 : (π ^ 2 / 12 - psi1 (β + 1) / 2) * α < kup β * α := by
      apply mul_lt_mul_of_pos_right _ hα; linarith
    linarith
  rw [nuB5_eq_P_exp hα hβ, nuB7, mul_assoc]
  apply mul_lt_mul_of_pos_left _ (Pfac_pos hα hβ)
  rw [← exp_log (c0up_pos hβ), ← exp_add]
  exact exp_lt_exp.mpr hkey

/-- `ν_B6 < ν_B` for `α > 0`, `β > 1`. -/
theorem thm_nuB6_bound {α β : ℝ} (hα : 0 < α) (hβ : 1 < β) : nuB6 α β < nuB α β :=
  (thm_lowbounds_a hα (by linarith)).trans ((thm_nuB5_bound hα (by linarith)).1 hβ)

/-- `ν_B < ν_B7` for `α > 0`, `0 < β < 1`. -/
theorem thm_nuB7_bound {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (hβ1 : β < 1) : nuB α β < nuB7 α β :=
  ((thm_nuB5_bound hα hβ).2.1 hβ1).trans (thm_lowbounds_b hα hβ)

end MedianBounds


==> anc/lean/MedianBounds/Medians.lean <==
import MedianBounds.NuB0BoundEq
import MedianBounds.NuGamma4Bound

/-!
# The medians as functions

`nuGamma α` is the median of `Gamma(α,1)`, `nuB α β` the median of `Beta(α,β)`,
`nuB0 α β = nuGamma α / (nuGamma α + nuGamma β)` and `nuGamma4 α = log 2 / (2^(1/α) − 1)`.
The main results restated with these functions.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The median `ν_Γ(α)` of `Gamma(α, 1)`. -/
noncomputable def nuGamma (α : ℝ) : ℝ := Qf (cdf (gammaMeasure α 1)) (1 / 2)

/-- The median `ν_B(α, β)` of `Beta(α, β)`. -/
noncomputable def nuB (α β : ℝ) : ℝ := Qf (cdf (betaMeasure α β)) (1 / 2)

/-- `ν_B0(α, β) = ν_Γ(α) / (ν_Γ(α) + ν_Γ(β))`. -/
noncomputable def nuB0 (α β : ℝ) : ℝ := nuGamma α / (nuGamma α + nuGamma β)

/-- `ν_Γ4(α) = log 2 / (2^(1/α) − 1)`. -/
noncomputable def nuGamma4 (α : ℝ) : ℝ := log 2 / (2 ^ (1 / α) - 1)

lemma nuGamma_spec {α : ℝ} (hα : 0 < α) : cdf (gammaMeasure α 1) (nuGamma α) = 1 / 2 :=
  (Q_spec (gamma_CDFHyp hα) (by norm_num) (by norm_num)).2

lemma nuGamma_pos {α : ℝ} (hα : 0 < α) : 0 < nuGamma α :=
  (Q_spec (gamma_CDFHyp hα) (by norm_num) (by norm_num)).1

lemma nuB_spec {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : cdf (betaMeasure α β) (nuB α β) = 1 / 2 := by
  obtain ⟨ν, hν⟩ := exists_beta_median hα hβ
  exact Function.invFunOn_eq ⟨ν, (beta_median_mem hα hβ hν).1, hν⟩

lemma nuB_mem {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < nuB α β ∧ nuB α β < 1 :=
  beta_median_mem hα hβ (nuB_spec hα hβ)

/-- **The ν_B0 bound** (function form):  `ν_B0(α,β) < ν_B(α,β)` for `0 < α < β`. -/
theorem thm_nuB0_bound' {α β : ℝ} (hα : 0 < α) (hαβ : α < β) : nuB0 α β < nuB α β :=
  thm_nuB0_bound hα hαβ (nuGamma_spec hα) (nuGamma_spec (lt_trans hα hαβ))
    (nuB_spec hα (lt_trans hα hαβ))

/-- **The ν_B0 bound as stated in the paper** (function form):
`ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β`, with equality at `α = β`. -/
theorem thm_nuB0_bound_le' {α β : ℝ} (hα : 0 < α) (hαβ : α ≤ β) : nuB0 α β ≤ nuB α β :=
  thm_nuB0_bound_le hα hαβ (nuGamma_spec hα) (nuGamma_spec (lt_of_lt_of_le hα hαβ))
    (nuB_spec hα (lt_of_lt_of_le hα hαβ))

theorem thm_nuB0_bound_eq' {α : ℝ} (hα : 0 < α) : nuB0 α α = nuB α α :=
  thm_nuB0_bound_eq hα (nuGamma_spec hα) (nuB_spec hα hα)

/-- **The ν_Γ4 bounds** (function form). -/
theorem thm_nuGamma4_upper' {α : ℝ} (hα : 0 < α) (hα1 : α < 1) : nuGamma α < nuGamma4 α :=
  thm_nuGamma4_upper hα hα1 (nuGamma_spec hα)

theorem thm_nuGamma4_lower' {α : ℝ} (hα1 : 1 < α) : nuGamma4 α < nuGamma α :=
  thm_nuGamma4_lower hα1 (nuGamma_spec (lt_trans one_pos hα1))

end MedianBounds


==> anc/lean/MedianBounds/NuB0Bound.lean <==
import MedianBounds.BetaLink

/-!
# The ν_B0 bound:  `ν_Γ(a) / (ν_Γ(a) + ν_Γ(b)) < ν_B(a, b)` for `0 < a < b`
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-! ## The ν_B0 bound -/

lemma median_pos {a m : ℝ} (ha : 0 < a) (hm : cdf (gammaMeasure a 1) m = 1 / 2) : 0 < m := by
  by_contra h
  push Not at h
  have := monotone_cdf (gammaMeasure a 1) h
  rw [hm, cdf_gamma_zero ha] at this
  norm_num at this

/-- **The ν_B0 bound.** For `0 < a < b`, let `m_a, m_b` be medians of `Gamma(a,1)`, `Gamma(b,1)`, and
`ν` a median of `Beta(a,b)`.  Then `m_a / (m_a + m_b) < ν`. -/
theorem thm_nuB0_bound {a b ma mb ν : ℝ} (ha : 0 < a) (hab : a < b)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hmb : cdf (gammaMeasure b 1) mb = 1 / 2)
    (hν : cdf (betaMeasure a b) ν = 1 / 2) :
    ma / (ma + mb) < ν := by
  have hb : 0 < b := lt_trans ha hab
  have hma0 := median_pos ha hma
  have hmb0 := median_pos hb hmb
  have hX := gamma_CDFHyp ha
  have hY := gamma_CDFHyp hb
  set s := ma / mb with hs_def
  have hs : 0 < s := div_pos hma0 hmb0
  have hQ : Qf (cdf (gammaMeasure b 1)) (1 / 2) = mb := by rw [← hmb, Q_F hY hmb0]
  have hmed : cdf (gammaMeasure a 1) (s * Qf (cdf (gammaMeasure b 1)) (1 / 2)) = 1 / 2 := by
    rw [hQ, hs_def, div_mul_cancel₀ _ hmb0.ne', hma]
  have hP := Pint_lt_half hX hY hab hs hmed
  rw [Pint_eq_beta ha hb hs] at hP
  have hmid : s / (1 + s) = ma / (ma + mb) := by
    rw [hs_def]; field_simp; ring
  rw [hmid] at hP
  by_contra hc
  push Not at hc
  have := monotone_cdf (betaMeasure a b) hc
  rw [hν] at this
  linarith

/-! ## Non-vacuity:  the medians exist -/

lemma exists_gamma_median {a : ℝ} (ha : 0 < a) : ∃ m, cdf (gammaMeasure a 1) m = 1 / 2 :=
  ⟨_, (Q_spec (gamma_CDFHyp ha) (r := 1 / 2) (by norm_num) (by norm_num)).2⟩

lemma exists_beta_median {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ∃ ν, cdf (betaMeasure a b) ν = 1 / 2 := by
  have hI := integrable_betaPDFReal ha hb
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  have heq : ∀ x, cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..x, betaPDFReal a b v := by
    intro x
    rw [cdf_beta_eq_integral ha hb, ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn
      hI.integrableOn, h0, sub_zero]
  have hcont : Continuous (cdf (betaMeasure a b)) := by
    have : (fun x => cdf (betaMeasure a b) x) = fun x => ∫ v in (0 : ℝ)..x, betaPDFReal a b v :=
      funext heq
    rw [show (cdf (betaMeasure a b) : ℝ → ℝ) = fun x => cdf (betaMeasure a b) x from rfl, this]
    exact intervalIntegral.continuous_primitive (fun _ _ => hI.intervalIntegrable) 0
  have hc0 : cdf (betaMeasure a b) 0 = 0 := by rw [heq]; simp
  obtain ⟨X, hX1, hX0⟩ := ((tendsto_cdf_atTop (betaMeasure a b)).eventually
    (lt_mem_nhds (show (1 / 2 : ℝ) < 1 by norm_num))).and (eventually_ge_atTop 0) |>.exists
  obtain ⟨ν, -, hν⟩ := intermediate_value_Icc hX0 hcont.continuousOn
    ⟨by rw [hc0]; norm_num, hX1.le⟩
  exact ⟨ν, hν⟩

/-- **The ν_B0 bound (with existence of the medians).** -/
theorem thm_nuB0_bound_exists {a b : ℝ} (ha : 0 < a) (hab : a < b) :
    ∃ ma mb ν : ℝ, cdf (gammaMeasure a 1) ma = 1 / 2 ∧ cdf (gammaMeasure b 1) mb = 1 / 2 ∧
      cdf (betaMeasure a b) ν = 1 / 2 ∧ ma / (ma + mb) < ν := by
  obtain ⟨ma, hma⟩ := exists_gamma_median ha
  obtain ⟨mb, hmb⟩ := exists_gamma_median (lt_trans ha hab)
  obtain ⟨ν, hν⟩ := exists_beta_median ha (lt_trans ha hab)
  exact ⟨ma, mb, ν, hma, hmb, hν, thm_nuB0_bound ha hab hma hmb hν⟩

end MedianBounds


==> anc/lean/MedianBounds/NuB0BoundEq.lean <==
import MedianBounds.NuB0Bound
import MedianBounds.BetaFacts

/-!
# The ν_B0 bound with its equality case

`ν_Γ(α)/(ν_Γ(α)+ν_Γ(β)) ≤ ν_B(α,β)` for `0 < α ≤ β`, with equality when `α = β`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The median of `Gamma(a,1)` is unique. -/
lemma gamma_median_unique {a m₁ m₂ : ℝ} (ha : 0 < a)
    (h₁ : cdf (gammaMeasure a 1) m₁ = 1 / 2) (h₂ : cdf (gammaMeasure a 1) m₂ = 1 / 2) : m₁ = m₂ :=
  (gamma_CDFHyp ha).strictMono.injOn (median_pos ha h₁) (median_pos ha h₂) (h₁.trans h₂.symm)

/-- **Equality case:** at `α = β`, `ν_B0 = ν_B = 1/2`. -/
theorem thm_nuB0_bound_eq {a ma ν : ℝ} (ha : 0 < a)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hν : cdf (betaMeasure a a) ν = 1 / 2) :
    ma / (ma + ma) = ν := by
  have hm := median_pos ha hma
  rw [beta_median_unique ha ha hν (thm_nuB_equal ha)]
  field_simp
  ring

/-- **The ν_B0 bound, as stated in the paper:** `ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β`. -/
theorem thm_nuB0_bound_le {a b ma mb ν : ℝ} (ha : 0 < a) (hab : a ≤ b)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hmb : cdf (gammaMeasure b 1) mb = 1 / 2)
    (hν : cdf (betaMeasure a b) ν = 1 / 2) :
    ma / (ma + mb) ≤ ν := by
  rcases hab.lt_or_eq with h | rfl
  · exact (thm_nuB0_bound ha h hma hmb hν).le
  · rw [gamma_median_unique ha hmb hma] at *
    exact (thm_nuB0_bound_eq ha hma hν).le

end MedianBounds


==> anc/lean/MedianBounds/NuB4Conjecture.lean <==
import MedianBounds.Medians
import MedianBounds.RatioForm

/-!
# The ν_B4 conjecture, reduced to one inequality

`ν_B4(α,β) = g(α)/(g(α)+g(β))` with `g(α) = 1/(2^(1/α) − 1)`.  The conjecture is
`sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`.

Write `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`; this is the median of `X_x/X_y` for independent
`X_x ~ Gamma(x)`, `X_y ~ Gamma(y)`.  We prove (no `sorry`):

* `nuB4_conjecture_of_triangleAtOne` — the conjecture follows from the triangle inequality
  `m(x,z) < m(x,y)·m(y,z)` for `0 < x < y < z` with one of `x, y, z` equal to `1`;
* `triangleAtOne_of_nuB4_conjecture` — and conversely, so these are equivalent;
* `triangle_of_pivotMonotone` — the triangle inequality for all `0 < x < y < z` follows from
  monotonicity of `z ↦ m(u₂,z)/m(u₁,z)` on `[u₂, ∞)`;
* `lem_nuB4_lt_nuB_of_rho` — `ν_B4 < ν_B` for `α < β` whenever
  `ν_Γ4(α)/ν_Γ(α) ≤ ν_Γ4(β)/ν_Γ(β)` (from the ν_B0 bound).

The one unproved statement is `conj_median_ratio_triangle`:  `m(x,z) < m(x,y)·m(y,z)` for
all `0 < x < y < z`.  It is the only `sorry` in the project, and `thm_nuB4_bound` (the
conjecture) depends on it.
-/

namespace MedianBounds
open Real Set MeasureTheory ProbabilityTheory

/-- `g(α) = 1/(2^(1/α) − 1)`, so that `g(α) = m(α,1)`. -/
noncomputable def gB4 (α : ℝ) : ℝ := 1 / (2 ^ (1 / α) - 1)

/-- `ν_B4(α,β) = g(α)/(g(α)+g(β))`. -/
noncomputable def nuB4 (α β : ℝ) : ℝ := gB4 α / (gB4 α + gB4 β)

/-- The median ratio `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`. -/
noncomputable def mr (x y : ℝ) : ℝ := nuB x y / (1 - nuB x y)

/-- `L(x,y) = log m(x,y)`. -/
noncomputable def Lm (x y : ℝ) : ℝ := log (mr x y)

lemma gB4_pos {α : ℝ} (hα : 0 < α) : 0 < gB4 α := by
  unfold gB4
  have : (1 : ℝ) < 2 ^ (1 / α) := one_lt_rpow (by norm_num) (by positivity)
  exact div_pos one_pos (by linarith)

lemma mr_pos {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : 0 < mr x y := by
  obtain ⟨h0, h1⟩ := nuB_mem hx hy
  exact div_pos h0 (by linarith)

lemma nuB_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : nuB y x = 1 - nuB x y :=
  beta_median_unique hy hx (nuB_spec hy hx) (thm_nuB_symm hx hy (nuB_spec hx hy))

lemma nuB_self {x : ℝ} (hx : 0 < x) : nuB x x = 1 / 2 :=
  beta_median_unique hx hx (nuB_spec hx hx) (thm_nuB_equal hx)

lemma nuB_one_right {x : ℝ} (hx : 0 < x) : nuB x 1 = (1 / 2) ^ (1 / x) := by
  obtain ⟨hq0, hq1, hqx, -⟩ := half_rpow_facts hx
  exact beta_median_unique hx one_pos (nuB_spec hx one_pos)
    (by rw [cdf_beta_left hx hq0 hq1, hqx])

lemma mr_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : mr y x = (mr x y)⁻¹ := by
  unfold mr; rw [nuB_swap hx hy, sub_sub_cancel, inv_div]

lemma mr_self {x : ℝ} (hx : 0 < x) : mr x x = 1 := by
  unfold mr; rw [nuB_self hx]; norm_num

lemma mr_one_right {x : ℝ} (hx : 0 < x) : mr x 1 = gB4 x := by
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hx
  unfold mr gB4
  rw [nuB_one_right hx, hinv]
  have h1 : (1 : ℝ) - (1 / 2) ^ (1 / x) ≠ 0 := by linarith
  field_simp

lemma mr_one_left {x : ℝ} (hx : 0 < x) : mr 1 x = (gB4 x)⁻¹ := by
  rw [mr_swap hx one_pos, mr_one_right hx]

lemma Lm_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : Lm y x = - Lm x y := by
  unfold Lm; rw [mr_swap hx hy, log_inv]

lemma Lm_self {x : ℝ} (hx : 0 < x) : Lm x x = 0 := by
  unfold Lm; rw [mr_self hx, log_one]

lemma Lm_lt_iff {x y z : ℝ} (hx : 0 < x) (hy : 0 < y) (hz : 0 < z) :
    Lm x z < Lm x y + Lm y z ↔ mr x z < mr x y * mr y z := by
  unfold Lm
  rw [← log_mul (mr_pos hx hy).ne' (mr_pos hy hz).ne']
  exact log_lt_log_iff (mr_pos hx hz) (mul_pos (mr_pos hx hy) (mr_pos hy hz))

lemma sign_sub_eq_sign_log_sub {r m : ℝ} (hr : 0 < r) (hm : 0 < m) :
    SignType.sign (r - m) = SignType.sign (log r - log m) := by
  rcases lt_trichotomy r m with h | h | h
  · rw [_root_.sign_neg (by linarith), _root_.sign_neg (by linarith [log_lt_log hr h])]
  · rw [h, sub_self, sub_self]
  · rw [_root_.sign_pos (by linarith), _root_.sign_pos (by linarith [log_lt_log hm h])]

lemma sign_eq_sign_of {u v : ℝ}
    (h : (0 < u ∧ 0 < v) ∨ (u = 0 ∧ v = 0) ∨ (u < 0 ∧ v < 0)) :
    SignType.sign u = SignType.sign v := by
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩
  · rw [_root_.sign_pos h1, _root_.sign_pos h2]
  · rw [h1, h2]
  · rw [_root_.sign_neg h1, _root_.sign_neg h2]

lemma frac_lt_frac_iff {s t : ℝ} (hs : 0 < s) (ht : 0 < t) :
    s / (1 + s) < t / (1 + t) ↔ s < t := by
  rw [div_lt_div_iff₀ (by linarith) (by linarith)]
  constructor <;> intro h <;> nlinarith

lemma nuB_eq_mr {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB α β = mr α β / (1 + mr α β) := by
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have : 1 - nuB α β ≠ 0 := by linarith
  unfold mr
  field_simp
  ring

lemma nuB4_eq {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB4 α β = (gB4 α / gB4 β) / (1 + gB4 α / gB4 β) := by
  have := gB4_pos hα; have := gB4_pos hβ
  unfold nuB4
  field_simp
  ring

/-- The sign of `ν_B4 − ν_B` is the sign of `L(α,1) + L(1,β) − L(α,β)`. -/
lemma sign_nuB4_sub {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign (Lm α 1 + Lm 1 β - Lm α β) := by
  have hga := gB4_pos hα
  have hgb := gB4_pos hβ
  set r := gB4 α / gB4 β with hr_def
  set m := mr α β with hm_def
  have hr : 0 < r := div_pos hga hgb
  have hm : 0 < m := mr_pos hα hβ
  have e3 : nuB4 α β - nuB α β = (r - m) * ((1 + r) * (1 + m))⁻¹ := by
    rw [nuB4_eq hα hβ, nuB_eq_mr hα hβ, ← hr_def, ← hm_def]
    have : 1 + r ≠ 0 := by linarith
    have : 1 + m ≠ 0 := by linarith
    field_simp
    ring
  have e4 : Lm α 1 + Lm 1 β - Lm α β = log r - log m := by
    simp only [Lm]
    rw [mr_one_right hα, mr_one_left hβ, log_inv, hr_def, hm_def, log_div hga.ne' hgb.ne']
    ring
  rw [e3, sign_mul, _root_.sign_pos (by positivity : 0 < ((1 + r) * (1 + m))⁻¹), mul_one, e4]
  exact sign_sub_eq_sign_log_sub hr hm

/-- The ν_B4 conjecture:  `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))` for `α, β > 0`. -/
def NuB4Conjecture : Prop :=
  ∀ α β : ℝ, 0 < α → 0 < β →
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign ((α - 1) * (β - 1) * (α - β))

/-- The median-ratio triangle inequality at triples containing `1`. -/
def TriangleAtOne : Prop :=
  ∀ x y z : ℝ, 0 < x → x < y → y < z → (x = 1 ∨ y = 1 ∨ z = 1) →
    mr x z < mr x y * mr y z

/-- The median-ratio triangle inequality:  `m(x,z) < m(x,y)·m(y,z)` for `0 < x < y < z`. -/
def MedianRatioTriangle : Prop :=
  ∀ x y z : ℝ, 0 < x → x < y → y < z → mr x z < mr x y * mr y z

/-- Monotone pivot:  for `0 < u₁ < u₂`, `z ↦ m(u₂,z)/m(u₁,z)` is strictly increasing on
`[u₂, ∞)`. -/
def PivotMonotone : Prop :=
  ∀ u₁ u₂ : ℝ, 0 < u₁ → u₁ < u₂ → StrictMonoOn (fun z => mr u₂ z / mr u₁ z) (Ici u₂)

theorem triangleAtOne_of_triangle (h : MedianRatioTriangle) : TriangleAtOne :=
  fun x y z hx hxy hyz _ => h x y z hx hxy hyz

theorem triangle_of_pivotMonotone (h : PivotMonotone) : MedianRatioTriangle := by
  intro x y z hx hxy hyz
  have hy := hx.trans hxy
  have hz := hy.trans hyz
  have key := h x y hx hxy (mem_Ici.mpr le_rfl) (mem_Ici.mpr hyz.le) hyz
  simp only [mr_self hy] at key
  rw [div_lt_div_iff₀ (mr_pos hx hy) (mr_pos hx hz)] at key
  linarith

/-- **The ν_B4 conjecture follows from the triangle inequality at triples containing 1.** -/
theorem nuB4_conjecture_of_triangleAtOne (h : TriangleAtOne) : NuB4Conjecture := by
  have tri : ∀ x y z : ℝ, 0 < x → x < y → y < z → (x = 1 ∨ y = 1 ∨ z = 1) →
      Lm x z < Lm x y + Lm y z := fun x y z hx hxy hyz h1 =>
    (Lm_lt_iff hx (hx.trans hxy) ((hx.trans hxy).trans hyz)).mpr (h x y z hx hxy hyz h1)
  intro α β hα hβ
  rw [sign_nuB4_sub hα hβ]
  apply sign_eq_sign_of
  have s1 := Lm_swap hα one_pos
  have s2 := Lm_swap hβ one_pos
  have s3 := Lm_swap hα hβ
  have z1 : Lm 1 1 = 0 := Lm_self one_pos
  have zα : Lm α α = 0 := Lm_self hα
  rcases lt_trichotomy α β with hab | rfl | hab
  · rcases lt_trichotomy α 1 with ha | rfl | ha
    · rcases lt_trichotomy β 1 with hb | rfl | hb
      · -- α < β < 1
        have t := tri α β 1 hα hab hb (Or.inr (Or.inr rfl))
        right; right; constructor
        · linarith
        · nlinarith [mul_pos_of_neg_of_neg (by linarith : α - 1 < 0) (by linarith : β - 1 < 0)]
      · right; left; constructor <;> [linarith; ring]
      · -- α < 1 < β
        have t := tri α 1 β hα ha hb (Or.inr (Or.inl rfl))
        left; constructor
        · linarith
        · nlinarith [mul_neg_of_neg_of_pos (by linarith : α - 1 < 0) (by linarith : (0:ℝ) < β - 1)]
    · right; left; constructor <;> [linarith; ring]
    · -- 1 < α < β
      have t := tri 1 α β one_pos ha hab (Or.inl rfl)
      right; right; constructor
      · linarith
      · nlinarith [mul_pos (by linarith : (0:ℝ) < α - 1) (by linarith : (0:ℝ) < β - 1)]
  · right; left; constructor <;> [linarith; ring]
  · rcases lt_trichotomy β 1 with hb | rfl | hb
    · rcases lt_trichotomy α 1 with ha | rfl | ha
      · -- β < α < 1
        have t := tri β α 1 hβ hab ha (Or.inr (Or.inr rfl))
        left; constructor
        · linarith
        · nlinarith [mul_pos_of_neg_of_neg (by linarith : α - 1 < 0) (by linarith : β - 1 < 0)]
      · right; left; constructor <;> [linarith; ring]
      · -- β < 1 < α
        have t := tri β 1 α hβ hb ha (Or.inr (Or.inl rfl))
        right; right; constructor
        · linarith
        · nlinarith [mul_neg_of_pos_of_neg (by linarith : (0:ℝ) < α - 1) (by linarith : β - 1 < 0)]
    · right; left; constructor <;> [linarith; ring]
    · -- 1 < β < α
      have t := tri 1 β α one_pos hb hab (Or.inl rfl)
      left; constructor
      · linarith
      · nlinarith [mul_pos (by linarith : (0:ℝ) < α - 1) (by linarith : (0:ℝ) < β - 1)]

/-- **Conversely**, the conjecture gives the triangle inequality at triples containing 1, so
the two are equivalent. -/
theorem triangleAtOne_of_nuB4_conjecture (h : NuB4Conjecture) : TriangleAtOne := by
  intro x y z hx hxy hyz h1
  have hy := hx.trans hxy
  have hz := hy.trans hyz
  rw [← Lm_lt_iff hx hy hz]
  rcases h1 with rfl | rfl | rfl
  · -- x = 1, take (α,β) = (y,z):  sign is −1
    have hP : (y - 1) * (z - 1) * (y - z) < 0 := by
      nlinarith [mul_pos (by linarith : (0:ℝ) < y - 1) (by linarith : (0:ℝ) < z - 1)]
    have e := h y z hy hz
    rw [sign_nuB4_sub hy hz, _root_.sign_neg hP] at e
    have hD := sign_eq_neg_one_iff.mp e
    linarith [Lm_swap hy one_pos]
  · -- y = 1, take (α,β) = (x,z):  sign is +1
    have hP : 0 < (x - 1) * (z - 1) * (x - z) := by
      nlinarith [mul_neg_of_neg_of_pos (by linarith : x - 1 < 0) (by linarith : (0:ℝ) < z - 1)]
    have e := h x z hx hz
    rw [sign_nuB4_sub hx hz, _root_.sign_pos hP] at e
    have hD := sign_eq_one_iff.mp e
    linarith
  · -- z = 1, take (α,β) = (x,y):  sign is −1
    have hP : (x - 1) * (y - 1) * (x - y) < 0 := by
      nlinarith [mul_pos_of_neg_of_neg (by linarith : x - 1 < 0) (by linarith : y - 1 < 0)]
    have e := h x y hx hy
    rw [sign_nuB4_sub hx hy, _root_.sign_neg hP] at e
    have hD := sign_eq_neg_one_iff.mp e
    linarith [Lm_swap hy one_pos]

/-- `ν_B4 < ν_B` for `0 < α < β` whenever `ν_Γ4(α)/ν_Γ(α) ≤ ν_Γ4(β)/ν_Γ(β)`; a consequence of
the ν_B0 bound. -/
theorem lem_nuB4_lt_nuB_of_rho {α β : ℝ} (hα : 0 < α) (hαβ : α < β)
    (hρ : nuGamma4 α / nuGamma α ≤ nuGamma4 β / nuGamma β) : nuB4 α β < nuB α β := by
  have hβ := hα.trans hαβ
  have ha := nuGamma_pos hα
  have hb := nuGamma_pos hβ
  have hga := gB4_pos hα
  have hgb := gB4_pos hβ
  have hm := mr_pos hα hβ
  have hlog : 0 < log 2 := log_pos (by norm_num)
  -- ν_B0 < ν_B gives ν_Γ(α)/ν_Γ(β) < m(α,β)
  have h0 := thm_nuB0_bound' hα hαβ
  have e0 : nuB0 α β = (nuGamma α / nuGamma β) / (1 + nuGamma α / nuGamma β) := by
    unfold nuB0; field_simp; ring
  rw [e0, nuB_eq_mr hα hβ, frac_lt_frac_iff (div_pos ha hb) hm] at h0
  -- g(α)/g(β) = ν_Γ4(α)/ν_Γ4(β) ≤ ν_Γ(α)/ν_Γ(β)
  have h3a : nuGamma4 α = log 2 * gB4 α := by unfold nuGamma4 gB4; ring
  have h3b : nuGamma4 β = log 2 * gB4 β := by unfold nuGamma4 gB4; ring
  have hg : gB4 α / gB4 β ≤ nuGamma α / nuGamma β := by
    have e : gB4 α / gB4 β = nuGamma4 α / nuGamma4 β := by
      rw [h3a, h3b, mul_div_mul_left _ _ hlog.ne']
    rw [e]
    have h3a' : 0 < nuGamma4 α := by rw [h3a]; positivity
    have h3b' : 0 < nuGamma4 β := by rw [h3b]; positivity
    rw [div_le_div_iff₀ ha hb] at hρ
    rw [div_le_div_iff₀ h3b' hb]
    linarith
  rw [nuB4_eq hα hβ, nuB_eq_mr hα hβ, frac_lt_frac_iff (div_pos hga hgb) hm]
  linarith

/-- **Conjecture (median-ratio triangle inequality).** For `0 < x < y < z`,
`m(x,z) < m(x,y)·m(y,z)`, where `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`.
This is the only `sorry` in the project. -/
theorem conj_median_ratio_triangle : MedianRatioTriangle := by
  sorry

/-- **The ν_B4 conjecture** (conditional on `conj_median_ratio_triangle`):
`sign(ν_B4(α,β) − ν_B(α,β)) = sign((α−1)(β−1)(α−β))`. -/
theorem thm_nuB4_bound : NuB4Conjecture :=
  nuB4_conjecture_of_triangleAtOne (triangleAtOne_of_triangle conj_median_ratio_triangle)

end MedianBounds


==> anc/lean/MedianBounds/NuB4Large.lean <==
import Mathlib
import MedianBounds.KermanWH
import MedianBounds.NuB4Conjecture

/-!
# The ν_B4 conjecture for large shape parameters

With `x₁ = (log 2)²/(3 log 2 − 2) ≈ 6.048`:

* `nuB4_lt_nuB1_of_large` — `ν_B4(α,β) < ν_B1(α,β)` for `x₁ ≤ α < β` (no hypotheses);
* `thm_nuB4_large` — `ν_B4(α,β) < ν_B1(α,β) < ν_B(α,β)` for `x₁ ≤ α < β`, given `BergPedersen`;
* `thm_nuB4_bound_large` — the ν_B4 conjecture `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`
  whenever both shape parameters are at least `x₁`, given `BergPedersen`.

The first inequality compares odds:  it holds iff `k(β) < k(α)` with
`k(x) = (x − 1/3)(2^(1/x) − 1)`, and `k` is strictly decreasing on `[x₁, ∞)` because, with
`t = (log 2)/x`, `k'(x) < 0` reduces to `(1 − e^{−t})/t < 1 − t/(3 log 2)`, which follows from
`e^{−t} > 1 − t + t²/2 − t³/6`.
-/

namespace MedianBounds
open Real Set Filter

/-- The threshold `x₁ = (log 2)²/(3 log 2 − 2)`. -/
noncomputable def x1B4 : ℝ := (log 2) ^ 2 / (3 * log 2 - 2)

/-- `k(x) = (x − 1/3)(2^(1/x) − 1)`, written with `2^(1/x) = exp((log 2)/x)`. -/
noncomputable def kB4 : ℝ → ℝ := fun y => (y - 1 / 3) * (exp (log 2 * y⁻¹) - 1)

lemma two_rpow_one_div_eq (x : ℝ) : (2 : ℝ) ^ (1 / x) = exp (log 2 * x⁻¹) := by
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), one_div]

lemma log_two_bounds : 2 / 3 < log 2 ∧ log 2 < 1 := by
  constructor
  · have := Real.log_two_gt_d9; norm_num at this; linarith
  · have := Real.log_two_lt_d9; norm_num at this; linarith

lemma x1B4_gt_one : 1 < x1B4 := by
  obtain ⟨h1, h2⟩ := log_two_bounds
  have h3 : 0 < 3 * log 2 - 2 := by linarith
  unfold x1B4
  rw [lt_div_iff₀ h3]
  nlinarith [mul_pos (by linarith : (0 : ℝ) < 1 - log 2) (by linarith : (0 : ℝ) < 2 - log 2)]

/-- `e^{−t} > 1 − t + t²/2 − t³/6` for `0 < t ≤ 1`. -/
lemma exp_neg_gt_cubic {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) :
    1 - t + t ^ 2 / 2 - t ^ 3 / 6 < exp (-t) := by
  have habs : |(-t)| = t := by rw [abs_neg, abs_of_pos ht0]
  have hb := Real.exp_bound (x := -t) (n := 5) (by rw [habs]; exact ht1) (by norm_num)
  rw [habs] at hb
  have hsum : (∑ i ∈ Finset.range 5, (-t) ^ i / (Nat.factorial i : ℝ))
      = 1 - t + t ^ 2 / 2 - t ^ 3 / 6 + t ^ 4 / 24 := by
    simp only [Finset.sum_range_succ, Finset.sum_range_zero]
    norm_num [Nat.factorial]
    ring
  rw [hsum] at hb
  have h1 := (abs_le.mp hb).1
  have h45 : t ^ 5 ≤ t ^ 4 := pow_le_pow_of_le_one ht0.le ht1 (by norm_num)
  have h4 : 0 < t ^ 4 := pow_pos ht0 4
  norm_num [Nat.factorial] at h1
  linarith

lemma hasDerivAt_kB4 {x : ℝ} (hx : x ≠ 0) :
    HasDerivAt kB4
      ((exp (log 2 * x⁻¹) - 1) - (x - 1 / 3) * exp (log 2 * x⁻¹) * log 2 / x ^ 2) x := by
  have h1 : HasDerivAt (fun y : ℝ => y - 1 / 3) 1 x := (hasDerivAt_id x).sub_const (1 / 3)
  have h2 := (((hasDerivAt_inv hx).const_mul (log 2)).exp).sub_const 1
  have h := h1.mul h2
  unfold kB4
  convert h using 1
  ring

/-- `k'(x) < 0` for `x > x₁`. -/
lemma kB4_deriv_neg {x : ℝ} (hx : x1B4 < x) :
    (exp (log 2 * x⁻¹) - 1) - (x - 1 / 3) * exp (log 2 * x⁻¹) * log 2 / x ^ 2 < 0 := by
  obtain ⟨hc1, hc2⟩ := log_two_bounds
  have hx0 : 0 < x := lt_trans (lt_trans one_pos x1B4_gt_one) hx
  have h32' : 0 < 3 * log 2 - 2 := by linarith
  have h3 : (log 2) ^ 2 < x * (3 * log 2 - 2) := by
    have := hx; unfold x1B4 at this; rwa [div_lt_iff₀ h32'] at this
  set c := log 2 with hc_def
  have h32 : 0 < 3 * c - 2 := by linarith
  have hcne : c ≠ 0 := (by linarith : (0 : ℝ) < c).ne'
  have hxne : x ≠ 0 := hx0.ne'
  -- t = c/x, with 0 < t < 1 and c·t < 3c − 2
  set t := c * x⁻¹ with ht_def
  have ht0 : 0 < t := mul_pos (by linarith) (inv_pos.mpr hx0)
  have hx1 : 1 < x := lt_trans x1B4_gt_one hx
  have ht1 : t ≤ 1 := by
    rw [ht_def, ← div_eq_mul_inv, div_le_one hx0]; linarith
  have hct : c * t < 3 * c - 2 := by
    have e : c * t = c ^ 2 / x := by rw [ht_def, div_eq_mul_inv]; ring
    rw [e, div_lt_iff₀ hx0]; nlinarith [h3]
  -- 1 − e^{−t} < t − t²/(3c)
  have hcub := exp_neg_gt_cubic ht0 ht1
  have hA : t ^ 3 / 6 + t ^ 2 / (3 * c) ≤ t ^ 2 / 2 := by
    have e : t ^ 2 / 2 - t ^ 3 / 6 - t ^ 2 / (3 * c) = t ^ 2 * (3 * c - 2 - c * t) / (6 * c) := by
      field_simp; ring
    have : 0 ≤ t ^ 2 * (3 * c - 2 - c * t) / (6 * c) := by
      apply div_nonneg
      · exact mul_nonneg (sq_nonneg t) (by linarith)
      · linarith
    linarith
  have hB : 1 - exp (-t) < t - t ^ 2 / (3 * c) := by linarith
  -- rewrite the derivative as E·((1 − e^{−t}) − (t − t²/(3c)))
  have hE : 0 < exp t := exp_pos t
  have hEF : exp t * exp (-t) = 1 := by rw [← exp_add]; simp
  have key : (x - 1 / 3) * c / x ^ 2 = t - t ^ 2 / (3 * c) := by
    rw [ht_def]; field_simp
  have e2 : (exp t - 1) - (x - 1 / 3) * exp t * c / x ^ 2
      = exp t * ((1 - exp (-t)) - (t - t ^ 2 / (3 * c))) := by
    rw [← key]
    have : exp t - 1 = exp t * (1 - exp (-t)) := by rw [mul_sub, mul_one, hEF]
    rw [this]; ring
  rw [e2]
  exact mul_neg_of_pos_of_neg hE (by linarith)

/-- `k` is strictly decreasing on `[x₁, ∞)`. -/
lemma kB4_strictAntiOn : StrictAntiOn kB4 (Ici x1B4) := by
  have hx1 := x1B4_gt_one
  apply strictAntiOn_of_deriv_neg (convex_Ici _)
  · intro x hx
    have hx0 : 0 < x := by simp at hx; linarith
    exact (hasDerivAt_kB4 hx0.ne').continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ici] at hx
    have hx0 : 0 < x := by simp at hx; linarith
    rw [(hasDerivAt_kB4 hx0.ne').deriv]
    exact kB4_deriv_neg hx

lemma one_div_ratio {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    1 / a / (1 / a + 1 / b) = b / (a + b) := by
  rw [div_add_div _ _ ha.ne' hb.ne', one_mul, mul_one, div_div_eq_mul_div, add_comm b a,
    one_div, ← mul_assoc, inv_mul_cancel₀ ha.ne', one_mul]

/-- `ν_B4(α,β) < ν_B1(α,β)` for `x₁ ≤ α < β`. -/
theorem nuB4_lt_nuB1_of_large {α β : ℝ} (hα : x1B4 ≤ α) (hαβ : α < β) :
    nuB4 α β < nuB1 α β := by
  have hx1 := x1B4_gt_one
  have hα1 : 1 < α := by linarith
  have hβ1 : 1 < β := by linarith
  have hα0 : 0 < α := by linarith
  have hβ0 : 0 < β := by linarith
  have hk : kB4 β < kB4 α :=
    kB4_strictAntiOn (mem_Ici.mpr hα) (mem_Ici.mpr (hα.trans hαβ.le)) hαβ
  simp only [kB4] at hk
  set Ea := exp (log 2 * α⁻¹) with hEa
  set Eb := exp (log 2 * β⁻¹) with hEb
  have hlog : 0 < log 2 := log_pos (by norm_num)
  have hEa1 : 1 < Ea := by
    have hp : 0 < log 2 * α⁻¹ := mul_pos hlog (inv_pos.mpr hα0)
    have := add_one_lt_exp hp.ne'
    linarith
  have hEb1 : 1 < Eb := by
    have hp : 0 < log 2 * β⁻¹ := mul_pos hlog (inv_pos.mpr hβ0)
    have := add_one_lt_exp hp.ne'
    linarith
  have hL : nuB4 α β = (Eb - 1) / ((Ea - 1) + (Eb - 1)) := by
    unfold nuB4 gB4
    rw [two_rpow_one_div_eq α, two_rpow_one_div_eq β, ← hEa, ← hEb]
    exact one_div_ratio (by linarith) (by linarith)
  rw [hL]
  unfold nuB1
  rw [div_lt_div_iff₀ (by linarith) (by linarith)]
  nlinarith [hk]

/-- **ν_B4 below Kerman below the median, for large shape parameters.** Given `BergPedersen`,
`ν_B4(α,β) < ν_B1(α,β) < ν_B(α,β)` for `x₁ ≤ α < β`. -/
theorem thm_nuB4_large (hBP : BergPedersen) {α β : ℝ} (hα : x1B4 ≤ α) (hαβ : α < β) :
    nuB4 α β < nuB1 α β ∧ nuB1 α β < nuB α β := by
  have hx1 := x1B4_gt_one
  refine ⟨nuB4_lt_nuB1_of_large hα hαβ, ?_⟩
  exact thm_nuB1_bound_strict hBP (by linarith) hαβ (by linarith)

lemma nuB4_swap {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB4 β α = 1 - nuB4 α β := by
  have h1 := gB4_pos hα
  have h2 := gB4_pos hβ
  have hs : gB4 α + gB4 β ≠ 0 := (add_pos h1 h2).ne'
  unfold nuB4
  rw [add_comm (gB4 β) (gB4 α), eq_sub_iff_add_eq, ← add_div, add_comm (gB4 β) (gB4 α),
    div_self hs]

/-- **The ν_B4 conjecture for large shape parameters.** Given `BergPedersen`, if both shape
parameters are at least `x₁` then `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`. -/
theorem thm_nuB4_bound_large (hBP : BergPedersen) {α β : ℝ} (hα : x1B4 ≤ α) (hβ : x1B4 ≤ β) :
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign ((α - 1) * (β - 1) * (α - β)) := by
  have hx1 := x1B4_gt_one
  have hα1 : 1 < α := by linarith
  have hβ1 : 1 < β := by linarith
  have hα0 : 0 < α := by linarith
  have hβ0 : 0 < β := by linarith
  have hab : 0 < (α - 1) * (β - 1) := mul_pos (by linarith) (by linarith)
  rcases lt_trichotomy α β with h | rfl | h
  · obtain ⟨h1, h2⟩ := thm_nuB4_large hBP hα h
    rw [_root_.sign_neg (by linarith : nuB4 α β - nuB α β < 0),
      _root_.sign_neg (mul_neg_of_pos_of_neg hab (by linarith))]
  · have h4 : nuB4 α α = 1 / 2 := by have := nuB4_swap hα0 hα0; linarith
    rw [h4, nuB_self hα0]
    simp
  · obtain ⟨h1, h2⟩ := thm_nuB4_large hBP hβ h
    have e1 := nuB4_swap hβ0 hα0
    have e2 := nuB_swap hβ0 hα0
    rw [_root_.sign_pos (by linarith : 0 < nuB4 α β - nuB α β),
      _root_.sign_pos (mul_pos hab (by linarith))]

end MedianBounds


==> anc/lean/MedianBounds/NuGamma4Bound.lean <==
import MedianBounds.NuB0Bound
import MedianBounds.BetaFacts

/-!
# The ν_Γ4 bounds:  `ν_Γ4(α) = log 2 / (2^(1/α) − 1)` bounds the Gamma median

A corollary of the ν_B0 bound (`thm_nuB0_bound`) with one shape parameter equal to 1, using
`ν_Γ(1) = log 2`, `ν_B(α, 1) = 2^(−1/α)` and `ν_B(1, α) = 1 − 2^(−1/α)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- `ν_Γ(1) = log 2`:  the exponential distribution's CDF at `log 2` is `1/2`. -/
lemma cdf_gamma_one_log_two : cdf (gammaMeasure 1 1) (log 2) = 1 / 2 := by
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [cdf_gamma_Ioo one_pos hl, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hl.le]
  have hc : ∫ w in (0 : ℝ)..(log 2), gammaPDFReal 1 1 w = ∫ w in (0 : ℝ)..(log 2), exp (-w) := by
    refine intervalIntegral.integral_congr (fun w hw => ?_)
    rw [uIcc_of_le hl.le] at hw
    simp [gammaPDFReal, hw.1]
  rw [hc, intervalIntegral.integral_comp_neg (fun x => exp x), integral_exp, neg_zero, exp_zero,
    exp_neg, exp_log two_pos]
  norm_num

/-- **ν_Γ4 bound, `α < 1`:** `ν_Γ(α) < ν_Γ4(α)`. -/
theorem thm_nuGamma4_upper {α m : ℝ} (hα : 0 < α) (hα1 : α < 1)
    (hm : cdf (gammaMeasure α 1) m = 1 / 2) :
    m < log 2 / (2 ^ (1 / α) - 1) := by
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  set q := (1 / 2 : ℝ) ^ (1 / α)
  have hν : cdf (betaMeasure α 1) q = 1 / 2 := by rw [cdf_beta_left hα hq0 hq1, hqα]
  have h := thm_nuB0_bound hα hα1 hm cdf_gamma_one_log_two hν
  have hm0 := median_pos hα hm
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [div_lt_iff₀ (by positivity)] at h
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  rw [hinv, lt_div_iff₀ hd, show m * (1 / q - 1) = m * (1 - q) / q by field_simp,
    div_lt_iff₀ hq0]
  nlinarith

/-- **ν_Γ4 bound, `α > 1`:** `ν_Γ4(α) < ν_Γ(α)`. -/
theorem thm_nuGamma4_lower {α m : ℝ} (hα1 : 1 < α)
    (hm : cdf (gammaMeasure α 1) m = 1 / 2) :
    log 2 / (2 ^ (1 / α) - 1) < m := by
  have hα : 0 < α := lt_trans one_pos hα1
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  set q := (1 / 2 : ℝ) ^ (1 / α)
  have hν : cdf (betaMeasure 1 α) (1 - q) = 1 / 2 := by
    rw [cdf_beta_right hα (by linarith) (by linarith), sub_sub_cancel, hqα]; norm_num
  have h := thm_nuB0_bound one_pos hα1 cdf_gamma_one_log_two hm hν
  have hm0 := median_pos hα hm
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [div_lt_iff₀ (by positivity)] at h
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  rw [hinv, div_lt_iff₀ hd, show m * (1 / q - 1) = m * (1 - q) / q by field_simp,
    lt_div_iff₀ hq0]
  nlinarith

end MedianBounds


==> anc/lean/MedianBounds/PairingIntegral.lean <==
import MedianBounds.TailPairing
import Mathlib.MeasureTheory.Function.JacobianOneDim
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/-!
# Quantile pairing:  `P(X ≤ sY) = ½ − ∫₀^½ D(t) dt < ½`, and `s < 1` (i.e. `m_a < m_b`)
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory

lemma intervalIntegrable_of_cont_bdd {g : ℝ → ℝ} {a b M : ℝ} (hab : a ≤ b)
    (hc : ContinuousOn g (Ioo a b)) (hbd : ∀ x ∈ Ioo a b, |g x| ≤ M) :
    IntervalIntegrable g volume a b := by
  rw [intervalIntegrable_iff_integrableOn_Ioo_of_le hab]
  refine ⟨hc.aestronglyMeasurable measurableSet_Ioo,
    HasFiniteIntegral.restrict_of_bounded (C := M) measure_Ioo_lt_top ?_⟩
  refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
  rw [Real.norm_eq_abs]; exact hbd x hx

section
variable {a ca b cb s : ℝ} {FX FY : ℝ → ℝ}

/-- `m_a < m_b`, derived from the same machinery:  if `s ≥ 1`, `D` would be strictly
increasing on `[0, ½)` from `0` with limit `0`. -/
theorem s_lt_one (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hab : a < b) (hs : 0 < s)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : s < 1 := by
  by_contra hs1
  push Not at hs1
  have hmono : StrictMonoOn (Dfun FX FY s) (Ico 0 (1 / 2)) := by
    apply strictMonoOn_of_deriv_pos (convex_Ico 0 (1 / 2))
    · intro x hx
      exact (continuousAt_D hX hY hs (by linarith [hx.1]) hx.2).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      rw [(hasDerivAt_D hX hY hs (by linarith [hx.1]) hx.2).deriv]
      obtain ⟨hY0, hYX, -⟩ := quantile_pair hY hx.1 hx.2
      have hX0 := lt_trans hY0 hYX
      rw [rho_eq hY.hc hs hX0, rho_eq hY.hc hs hY0]
      have hK : 0 < s * ca / cb * exp ((a - 1) * log s) := by
        have := hX.hc; have := hY.hc; positivity
      have hl := log_lt_log hY0 hYX
      have : exp ((a - b) * log (Qf FY (1 / 2 + x)) + (1 - s) * Qf FY (1 / 2 + x)) <
          exp ((a - b) * log (Qf FY (1 / 2 - x)) + (1 - s) * Qf FY (1 / 2 - x)) :=
        exp_lt_exp.mpr (by nlinarith)
      have := mul_lt_mul_of_pos_left this hK
      linarith
  have h0 : Dfun FX FY s 0 = 0 := by unfold Dfun; norm_num; rw [hmed]; norm_num
  have h1 : Dfun FX FY s 0 < Dfun FX FY s (1 / 4) :=
    hmono ⟨le_rfl, by norm_num⟩ ⟨by norm_num, by norm_num⟩ (by norm_num)
  have h2 : Dfun FX FY s (1 / 4) ≤ 0 := by
    refine ge_of_tendsto (D_tendsto hX hY hs) ?_
    filter_upwards [Ioo_mem_nhdsLT (show (1 / 4 : ℝ) < 1 / 2 by norm_num)] with x hx
    exact hmono.monotoneOn ⟨by norm_num, by norm_num⟩ ⟨by linarith [hx.1], hx.2⟩ hx.1.le
  linarith

/-- `P(s) = ∫_{y>0} f_Y(y) F_X(s y) dy`, i.e. `P(X ≤ s Y)`. -/
noncomputable def Pint (FX : ℝ → ℝ) (b cb s : ℝ) : ℝ := ∫ y in Ioi 0, gd b cb y * FX (s * y)

lemma FY_image (hY : CDFHyp b cb FY) : FY '' Ioi 0 = Ioo 0 1 := by
  ext r
  constructor
  · rintro ⟨y, hy, rfl⟩; exact ⟨hY.pos hy, hY.lt_one hy⟩
  · intro hr; obtain ⟨y, hy, h⟩ := hY.exists_eq hr.1 hr.2; exact ⟨y, hy, h⟩

/-- Quantile substitution `r = F_Y(y)`. -/
lemma Pint_eq_quantile (hY : CDFHyp b cb FY) :
    Pint FX b cb s = ∫ r in Ioo 0 1, FX (s * Qf FY r) := by
  have h := integral_image_eq_integral_abs_deriv_smul (f := FY) (f' := gd b cb) measurableSet_Ioi
    (fun x hx => (hY.deriv x hx).hasDerivWithinAt) hY.strictMono.injOn
    (fun r => FX (s * Qf FY r))
  rw [FY_image hY] at h
  rw [h, Pint]
  refine setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => ?_)
  simp only [smul_eq_mul, Q_F hY hy, abs_of_pos (gd_pos hY.hc hy)]

lemma G_cont (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    ContinuousOn (fun r => FX (s * Qf FY r)) (Ioo 0 1) := by
  intro r hr
  have hq := (Q_spec hY hr.1 hr.2).1
  have hc : ContinuousAt (fun r => s * Qf FY r) r :=
    continuousAt_const.mul (Q_continuousAt hY hr.1 hr.2)
  exact (ContinuousAt.comp (x := r) (g := FX) (hX.deriv _ (mul_pos hs hq)).continuousAt hc).continuousWithinAt

lemma G_bdd (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {r : ℝ}
    (hr : r ∈ Ioo (0 : ℝ) 1) : |FX (s * Qf FY r)| ≤ 1 := by
  have hq := mul_pos hs (Q_spec hY hr.1 hr.2).1
  rw [abs_le]; constructor <;> linarith [hX.nonneg hq, hX.le_one hq]

/-- **Quantile pairing.** `P(X ≤ sY) = ½ − ∫₀^½ D`. -/
theorem Pint_eq (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    Pint FX b cb s = 1 / 2 - ∫ t in (0 : ℝ)..(1 / 2), Dfun FX FY s t := by
  set G := fun r => FX (s * Qf FY r) with hG
  have hGc := G_cont hX hY hs
  have hGi : ∀ {u v : ℝ}, 0 ≤ u → u ≤ v → v ≤ 1 → IntervalIntegrable G volume u v :=
    fun hu huv hv => intervalIntegrable_of_cont_bdd huv
      (hGc.mono (Ioo_subset_Ioo hu hv)) (fun x hx => G_bdd hX hY hs (Ioo_subset_Ioo hu hv hx))
  have hPl : IntervalIntegrable (fun t => G (1 / 2 + t)) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (by norm_num) ?_ (fun x hx => G_bdd hX hY hs
      ⟨by linarith [hx.1], by linarith [hx.2]⟩)
    exact hGc.comp (continuousOn_const.add continuousOn_id)
      (fun x hx => ⟨by linarith [hx.1], by linarith [hx.2]⟩)
  have hMi : IntervalIntegrable (fun t => G (1 / 2 - t)) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (by norm_num) ?_ (fun x hx => G_bdd hX hY hs
      ⟨by linarith [hx.2], by linarith [hx.1]⟩)
    exact hGc.comp (continuousOn_const.sub continuousOn_id)
      (fun x hx => ⟨by linarith [hx.2], by linarith [hx.1]⟩)
  rw [Pint_eq_quantile hY, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le zero_le_one,
    ← intervalIntegral.integral_add_adjacent_intervals (b := 1 / 2) (hGi le_rfl (by norm_num) (by norm_num))
      (hGi (by norm_num) (by norm_num) le_rfl)]
  have e1 : ∫ x in (1 / 2 : ℝ)..1, G x = ∫ t in (0 : ℝ)..(1 / 2), G (1 / 2 + t) := by
    rw [intervalIntegral.integral_comp_add_left]; norm_num
  have e2 : ∫ x in (0 : ℝ)..(1 / 2), G x = ∫ t in (0 : ℝ)..(1 / 2), G (1 / 2 - t) := by
    rw [intervalIntegral.integral_comp_sub_left]; norm_num
  have e3 : ∫ t in (0 : ℝ)..(1 / 2), Dfun FX FY s t =
      ∫ t in (0 : ℝ)..(1 / 2), (1 - G (1 / 2 + t) - G (1 / 2 - t)) := rfl
  rw [e1, e2, e3, intervalIntegral.integral_sub (intervalIntegrable_const.sub hPl) hMi,
    intervalIntegral.integral_sub intervalIntegrable_const hPl]
  simp
  ring

/-- **Theorem (probability form).** `P(X ≤ sY) < ½`. -/
theorem Pint_lt_half (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hab : a < b) (hs : 0 < s)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : Pint FX b cb s < 1 / 2 := by
  have hs1 := s_lt_one hX hY hab hs hmed
  rw [Pint_eq hX hY hs]
  have hpos := D_pos hX hY hs hs1 hmed
  have hDi : IntervalIntegrable (Dfun FX FY s) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (M := 3) (by norm_num) ?_ ?_
    · intro t ht
      exact (continuousAt_D hX hY hs (by linarith [ht.1]) ht.2).continuousWithinAt
    · intro t ht
      unfold Dfun
      have h1 := G_bdd hX hY hs (r := 1 / 2 + t) ⟨by linarith [ht.1], by linarith [ht.2]⟩
      have h2 := G_bdd hX hY hs (r := 1 / 2 - t) ⟨by linarith [ht.2], by linarith [ht.1]⟩
      rw [abs_le] at h1 h2 ⊢; constructor <;> linarith [h1.1, h1.2, h2.1, h2.2]
  have := intervalIntegral.intervalIntegral_pos_of_pos_on hDi hpos (by norm_num)
  linarith

end

end MedianBounds


==> anc/lean/MedianBounds/PaperLemmas.lean <==
import MedianBounds.GammaCDF

/-!
# The paper's lemmas, under their paper names

* `lem_logmean` — for `Y ~ Gamma(β,1)`, the logarithmic mean of the symmetric quantiles
  `Q(½+t)`, `Q(½−t)` is strictly increasing in `t ∈ (0, ½)`.
* `lem_Lambda` — with `Λ(d) = log(a(d)/b(d))`, `a(d) = e^d(d−1)+1`, `b(d) = e^d−1−d`, and
  `Λ' = N/M` (`hasDerivAt_Lam`):  `Λ(d) > dΛ'(d)` for `d > 0`, and `Λ(d)/d` is strictly decreasing
  on `(0,∞)` with limit `0`.
-/

namespace MedianBounds
open Real Set Filter Topology ProbabilityTheory

/-- **Lemma (log-mean of symmetric quantiles).** -/
theorem lem_logmean {β : ℝ} (hβ : 0 < β) :
    StrictMonoOn (ellf (cdf (gammaMeasure β 1))) (Ioo 0 (1 / 2)) :=
  ell_strictMono (gamma_CDFHyp hβ)

/-- **Lemma (an elementary concavity).** -/
theorem lem_Lambda :
    (∀ d : ℝ, 0 < d → d * (N d / M d) < Lam d) ∧
      StrictAntiOn (fun d => Lam d / d) (Ioi 0) ∧
      Tendsto (fun d => Lam d / d) atTop (𝓝 0) :=
  ⟨fun _ hd => Lam_gt hd, Lam_div_strictAnti, Lam_div_tendsto⟩

end MedianBounds


==> anc/lean/MedianBounds/Polygamma.lean <==
import Mathlib

/-!
# Real polygamma series and Alzer-type bounds

Mathlib has the complex digamma function as `logDeriv Gamma`, but not the real polygamma series or
their asymptotic bounds.  Here we work directly with the series

* `psi0 x = -γ + ∑ₘ (1/(m+1) - 1/(m+x))`,
* `psi1 x = ∑ⱼ 1/(x+j)²`,
* `psi2 x = -2 ∑ⱼ 1/(x+j)³`,

which are the standard series for the digamma, trigamma and tetragamma functions, and prove the
one-sided bounds used in the paper (Theorem `thm:lowbounds`), for `x > 0` or `x ≥ 1`:

* `log x - 1/(2x) - 1/(12x²) < psi0 x < log x - 1/(2x) - 1/(12x²) + 1/(120x⁴)`,
* `1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) < psi1 x < (same) + 1/(42x⁷)`,
* `|psi2 x| > 1/x² + 1/x³ + 1/(2x⁴) - 1/(6x⁶)`.

Each is proved by telescoping:  if `R(x+n) → 0` and `t(y) < R(y) - R(y+1)` for all `y ≥ x`, then
`∑ⱼ t(x+j) < R(x)`.  The termwise inequalities reduce to rational functions whose numerators have
positive coefficients; for `psi0`, `log(1+1/y)` is bracketed by its series in `1/(2y+1)`.
-/

namespace MedianBounds
open Real Set Filter Topology Finset

/-! ### Telescoping -/

lemma tele_le {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → t y ≤ R y - R (y + 1)) : s ≤ R x := by
  have hsum : ∀ n : ℕ, ∑ j ∈ range n, t (x + j) ≤ R x - R (x + n) := by
    intro n
    calc ∑ j ∈ range n, t (x + j) ≤ ∑ j ∈ range n, (R (x + (j : ℕ)) - R (x + ((j + 1 : ℕ) : ℝ))) := by
          gcongr with j
          have := h (x + j) (by have : (0 : ℝ) ≤ j := Nat.cast_nonneg j; linarith)
          push_cast; rwa [← add_assoc]
      _ = R x - R (x + n) := by
          rw [Finset.sum_range_sub' (fun j : ℕ => R (x + (j : ℝ))) n]; simp
  have h2 : Tendsto (fun n : ℕ => R x - R (x + n)) atTop (𝓝 (R x - 0)) :=
    tendsto_const_nhds.sub hR
  rw [sub_zero] at h2
  exact le_of_tendsto_of_tendsto' hs.tendsto_sum_nat h2 hsum

lemma tele_lt {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → t y < R y - R (y + 1)) : s < R x := by
  have hs1 : HasSum (fun j : ℕ => t ((x + 1) + j)) (s - t x) := by
    have := (hasSum_nat_add_iff' 1).mpr hs
    simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, add_zero] at this
    convert this using 2 with j
    push_cast; ring
  have hR1 : Tendsto (fun n : ℕ => R ((x + 1) + n)) atTop (𝓝 0) := by
    have := hR.comp (tendsto_add_atTop_nat 1)
    convert this using 2 with n
    simp only [Function.comp_apply]; push_cast; ring_nf
  have hle := tele_le hs1 hR1 (fun y hy => (h y (by linarith)).le)
  have := h x le_rfl
  linarith

lemma tele_ge {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → R y - R (y + 1) < t y) : R x < s := by
  have := tele_lt (t := fun y => -t y) (R := fun y => -R y) hs.neg (by simpa using hR.neg)
    (fun y hy => by have := h y hy; linarith)
  linarith

/-! ### Decay and summability -/

lemma tendsto_one_div_add_nat_pow (x : ℝ) {k : ℕ} (hk : k ≠ 0) :
    Tendsto (fun n : ℕ => 1 / (x + n) ^ k) atTop (𝓝 0) := by
  have h1 : Tendsto (fun n : ℕ => x + (n : ℝ)) atTop atTop :=
    tendsto_atTop_add_const_left _ _ tendsto_natCast_atTop_atTop
  have h2 := ((tendsto_pow_atTop hk).comp h1).inv_tendsto_atTop
  refine h2.congr (fun n => ?_)
  simp [one_div]

lemma summable_one_div_add_nat_pow {x : ℝ} (hx : 1 ≤ x) {k : ℕ} (hk : 2 ≤ k) :
    Summable (fun j : ℕ => 1 / (x + j) ^ k) := by
  have hs : Summable (fun j : ℕ => 1 / ((j + 1 : ℕ) : ℝ) ^ k) :=
    (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by omega))
  refine Summable.of_nonneg_of_le (fun j => by positivity) (fun j => ?_) hs
  have hj : (0 : ℝ) < ((j + 1 : ℕ) : ℝ) := by positivity
  apply one_div_le_one_div_of_le (by positivity)
  apply pow_le_pow_left₀ hj.le
  push_cast; linarith

/-! ### The trigamma and tetragamma series -/

/-- The trigamma function `ψ₁(x) = ∑ⱼ 1/(x+j)²`. -/
noncomputable def psi1 (x : ℝ) : ℝ := ∑' j : ℕ, 1 / (x + j) ^ 2

/-- The tetragamma function `ψ₂(x) = -2 ∑ⱼ 1/(x+j)³`. -/
noncomputable def psi2 (x : ℝ) : ℝ := -2 * ∑' j : ℕ, 1 / (x + j) ^ 3

/-- Apéry's constant `ζ(3) = ∑ₙ 1/n³`. -/
noncomputable def zeta3 : ℝ := ∑' n : ℕ, 1 / ((n : ℝ) + 1) ^ 3

lemma hasSum_psi1 {x : ℝ} (hx : 1 ≤ x) : HasSum (fun j : ℕ => 1 / (x + j) ^ 2) (psi1 x) :=
  (summable_one_div_add_nat_pow hx le_rfl).hasSum

lemma hasSum_s3 {x : ℝ} (hx : 1 ≤ x) :
    HasSum (fun j : ℕ => 1 / (x + j) ^ 3) (∑' j : ℕ, 1 / (x + j) ^ 3) :=
  (summable_one_div_add_nat_pow hx (by norm_num)).hasSum

/-- Upper trigamma polynomial `1/y + 1/(2y²) + 1/(6y³) - 1/(30y⁵) + 1/(42y⁷)`. -/
noncomputable def trigU (y : ℝ) : ℝ :=
  1 / y + 1 / (2 * y ^ 2) + 1 / (6 * y ^ 3) - 1 / (30 * y ^ 5) + 1 / (42 * y ^ 7)

/-- Lower trigamma polynomial `1/y + 1/(2y²) + 1/(6y³) - 1/(30y⁵)`. -/
noncomputable def trigL (y : ℝ) : ℝ :=
  1 / y + 1 / (2 * y ^ 2) + 1 / (6 * y ^ 3) - 1 / (30 * y ^ 5)

/-- Lower bound polynomial for `|ψ₂|`:  `1/y² + 1/y³ + 1/(2y⁴) - 1/(6y⁶)`. -/
noncomputable def tetL (y : ℝ) : ℝ :=
  1 / y ^ 2 + 1 / y ^ 3 + 1 / (2 * y ^ 4) - 1 / (6 * y ^ 6)

lemma tendsto_trigU (x : ℝ) : Tendsto (fun n : ℕ => trigU (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := ((((h 1 one_ne_zero).add ((h 2 two_ne_zero).const_mul (1 / 2))).add
    ((h 3 (by norm_num)).const_mul (1 / 6))).sub ((h 5 (by norm_num)).const_mul (1 / 30))).add
    ((h 7 (by norm_num)).const_mul (1 / 42))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [trigU]; generalize x + (n : ℝ) = y; ring

lemma tendsto_trigL (x : ℝ) : Tendsto (fun n : ℕ => trigL (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := (((h 1 one_ne_zero).add ((h 2 two_ne_zero).const_mul (1 / 2))).add
    ((h 3 (by norm_num)).const_mul (1 / 6))).sub ((h 5 (by norm_num)).const_mul (1 / 30))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [trigL]; generalize x + (n : ℝ) = y; ring

lemma tendsto_tetL (x : ℝ) : Tendsto (fun n : ℕ => tetL (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := (((h 2 two_ne_zero).add (h 3 (by norm_num))).add
    ((h 4 (by norm_num)).const_mul (1 / 2))).sub ((h 6 (by norm_num)).const_mul (1 / 6))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [tetL]; generalize x + (n : ℝ) = y; ring

lemma trigU_step {y : ℝ} (hy : 0 < y) : 1 / y ^ 2 < trigU y - trigU (y + 1) := by
  have key : trigU y - trigU (y + 1) - 1 / y ^ 2 =
      (63 * y ^ 4 + 126 * y ^ 3 + 98 * y ^ 2 + 35 * y + 5) / (210 * y ^ 7 * (y + 1) ^ 7) := by
    simp only [trigU]; field_simp; ring
  have : 0 < (63 * y ^ 4 + 126 * y ^ 3 + 98 * y ^ 2 + 35 * y + 5) / (210 * y ^ 7 * (y + 1) ^ 7) := by
    positivity
  linarith

lemma trigL_step {y : ℝ} (hy : 0 < y) : trigL y - trigL (y + 1) < 1 / y ^ 2 := by
  have key : 1 / y ^ 2 - (trigL y - trigL (y + 1)) =
      (5 * y ^ 2 + 5 * y + 1) / (30 * y ^ 5 * (y + 1) ^ 5) := by
    simp only [trigL]; field_simp; ring
  have : 0 < (5 * y ^ 2 + 5 * y + 1) / (30 * y ^ 5 * (y + 1) ^ 5) := by positivity
  linarith

lemma tetL_step {y : ℝ} (hy : 0 < y) : (tetL y - tetL (y + 1)) / 2 < 1 / y ^ 3 := by
  have key : 2 / y ^ 3 - (tetL y - tetL (y + 1)) = (2 * y + 1) ^ 3 / (6 * y ^ 6 * (y + 1) ^ 6) := by
    simp only [tetL]; field_simp; ring
  have : 0 < (2 * y + 1) ^ 3 / (6 * y ^ 6 * (y + 1) ^ 6) := by positivity
  have h2 : 2 / y ^ 3 = 2 * (1 / y ^ 3) := by ring
  linarith

/-- `ψ₁(x) < 1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) + 1/(42x⁷)` for `x ≥ 1`. -/
theorem psi1_lt_trigU {x : ℝ} (hx : 1 ≤ x) : psi1 x < trigU x :=
  tele_lt (t := fun y => 1 / y ^ 2) (hasSum_psi1 hx) (tendsto_trigU x)
    (fun y hy => trigU_step (by linarith))

/-- `1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) < ψ₁(x)` for `x ≥ 1`. -/
theorem trigL_lt_psi1 {x : ℝ} (hx : 1 ≤ x) : trigL x < psi1 x :=
  tele_ge (t := fun y => 1 / y ^ 2) (hasSum_psi1 hx) (tendsto_trigL x)
    (fun y hy => trigL_step (by linarith))

/-- `(1/x² + 1/x³ + 1/(2x⁴) - 1/(6x⁶))/2 < ∑ⱼ 1/(x+j)³`, i.e. `|ψ₂(x)| > tetL x`, for `x ≥ 1`. -/
theorem tetL_lt_s3 {x : ℝ} (hx : 1 ≤ x) : tetL x / 2 < ∑' j : ℕ, 1 / (x + j) ^ 3 := by
  have := tele_ge (t := fun y => 1 / y ^ 3) (R := fun y => tetL y / 2) (hasSum_s3 hx)
    (by simpa using (tendsto_tetL x).div_const 2)
    (fun y hy => by have := tetL_step (y := y) (by linarith); linarith)
  exact this

/-! ### The digamma series -/

/-- `Q(β) = ∑ₘ (1/(m+1) - 1/(m+1+β)) = γ + ψ₀(β+1)`. -/
noncomputable def Qser (β : ℝ) : ℝ := ∑' m : ℕ, (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β))

/-- The digamma function by its series, `ψ₀(x) = -γ + ∑ₘ (1/(m+1) - 1/(m+x))`. -/
noncomputable def psi0 (x : ℝ) : ℝ :=
  -eulerMascheroniConstant + ∑' m : ℕ, (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x))

lemma psi0_add_one (β : ℝ) : psi0 (β + 1) = -eulerMascheroniConstant + Qser β := by
  rw [psi0, Qser]; congr 1; exact tsum_congr (fun m => by ring_nf)

lemma Qser_term_eq {β : ℝ} (hβ : 0 ≤ β) (m : ℕ) :
    1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β) = β / (((m : ℝ) + 1) * ((m : ℝ) + 1 + β)) := by
  have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have h2 : (0 : ℝ) < (m : ℝ) + 1 + β := by positivity
  field_simp; ring

lemma hasSum_Qser {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β)) (Qser β) := by
  refine Summable.hasSum ?_
  have hs := (summable_one_div_add_nat_pow (x := 1) le_rfl le_rfl).mul_left β
  refine Summable.of_nonneg_of_le (fun m => ?_) (fun m => ?_) hs
  · rw [Qser_term_eq hβ]; positivity
  · rw [Qser_term_eq hβ]
    have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
    rw [mul_one_div]
    apply div_le_div_of_nonneg_left hβ (by positivity)
    nlinarith

/-- Lower digamma polynomial `log y - 1/(2y) - 1/(12y²)`. -/
noncomputable def digLo (y : ℝ) : ℝ := log y - 1 / (2 * y) - 1 / (12 * y ^ 2)

/-- Upper digamma polynomial `log y - 1/(2y) - 1/(12y²) + 1/(120y⁴)`. -/
noncomputable def digHi (y : ℝ) : ℝ := log y - 1 / (2 * y) - 1 / (12 * y ^ 2) + 1 / (120 * y ^ 4)

lemma log_one_add_inv_ge {y : ℝ} (hy : 0 < y) :
    2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 ≤ log (1 + y⁻¹) := by
  have h := hasSum_log_one_add_inv hy
  have := sum_le_hasSum (range 2) (fun k _ => by positivity) h
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.cast_zero, Nat.cast_one] at this
  convert this using 1; ring

lemma log_one_add_inv_le {y : ℝ} (hy : 0 < y) :
    log (1 + y⁻¹) ≤ 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      2 / 5 * (1 / (2 * y + 1)) ^ 5 / (1 - (1 / (2 * y + 1)) ^ 2) := by
  set s := 1 / (2 * y + 1) with hs
  have hs0 : 0 < s := by positivity
  have hs1 : s < 1 := by rw [hs, div_lt_one (by linarith)]; linarith
  have hq : s ^ 2 < 1 := by nlinarith
  have h := hasSum_log_one_add_inv hy
  rw [← hs] at h
  have h2 := (hasSum_nat_add_iff' 2).mpr h
  have hg := (hasSum_geometric_of_lt_one (sq_nonneg s) hq).mul_left (2 / 5 * s ^ 5)
  have hle := hasSum_le (fun k => ?_) h2 hg
  · simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.cast_zero, Nat.cast_one] at hle
    have e : 2 / 5 * s ^ 5 * (1 - s ^ 2)⁻¹ = 2 / 5 * s ^ 5 / (1 - s ^ 2) := by ring
    rw [e] at hle
    nlinarith
  · have hk : (0 : ℝ) ≤ k := Nat.cast_nonneg k
    have hpow : s ^ (2 * (k + 2) + 1) = s ^ 5 * (s ^ 2) ^ k := by
      rw [← pow_mul, ← pow_add]; ring_nf
    push_cast
    rw [hpow]
    have hc : 1 / (2 * ((k : ℝ) + 2) + 1) ≤ 1 / 5 := by
      apply one_div_le_one_div_of_le (by norm_num); linarith
    have : 0 ≤ s ^ 5 * (s ^ 2) ^ k := by positivity
    nlinarith

lemma log_succ_sub_log {y : ℝ} (hy : 0 < y) : log (y + 1) - log y = log (1 + y⁻¹) := by
  rw [← log_div (by linarith) hy.ne']; congr 1; field_simp

lemma digLo_step {y : ℝ} (hy : 0 < y) : 0 < digLo (y + 1) - digLo y - 1 / y := by
  have hl := log_one_add_inv_ge hy
  have key : 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (2 * y) + 1 / (12 * y ^ 2) - 1 / y) =
      (2 * y ^ 2 + 2 * y + 1) / (12 * y ^ 2 * (y + 1) ^ 2 * (2 * y + 1) ^ 3) := by
    field_simp; ring
  have hp : 0 < (2 * y ^ 2 + 2 * y + 1) / (12 * y ^ 2 * (y + 1) ^ 2 * (2 * y + 1) ^ 3) := by
    positivity
  have e : digLo (y + 1) - digLo y - 1 / y = (log (y + 1) - log y) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (2 * y) + 1 / (12 * y ^ 2) - 1 / y) := by
    simp only [digLo]; ring
  rw [e, log_succ_sub_log hy]
  linarith

lemma digHi_step {y : ℝ} (hy : 0 < y) : digHi (y + 1) - digHi y - 1 / y < 0 := by
  have hl := log_one_add_inv_le hy
  have h1 : 1 - (1 / (2 * y + 1)) ^ 2 = 4 * y * (y + 1) / (2 * y + 1) ^ 2 := by
    field_simp; ring
  rw [h1] at hl
  have key : 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      2 / 5 * (1 / (2 * y + 1)) ^ 5 / (4 * y * (y + 1) / (2 * y + 1) ^ 2) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (120 * (y + 1) ^ 4) + 1 / (2 * y) +
        1 / (12 * y ^ 2) - 1 / (120 * y ^ 4) - 1 / y) =
      -((22 * y ^ 4 + 44 * y ^ 3 + 32 * y ^ 2 + 10 * y + 1) /
        (120 * y ^ 4 * (y + 1) ^ 4 * (2 * y + 1) ^ 3)) := by
    field_simp; ring
  have hp : 0 < (22 * y ^ 4 + 44 * y ^ 3 + 32 * y ^ 2 + 10 * y + 1) /
      (120 * y ^ 4 * (y + 1) ^ 4 * (2 * y + 1) ^ 3) := by positivity
  have e : digHi (y + 1) - digHi y - 1 / y = (log (y + 1) - log y) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (120 * (y + 1) ^ 4) + 1 / (2 * y) +
        1 / (12 * y ^ 2) - 1 / (120 * y ^ 4) - 1 / y) := by
    simp only [digHi]; ring
  rw [e, log_succ_sub_log hy]
  linarith

lemma harmonic_cast (n : ℕ) : (harmonic n : ℝ) = ∑ i ∈ range n, 1 / ((i : ℝ) + 1) := by
  simp [harmonic, one_div]

/-- Partial-sum identity behind the digamma bounds. -/
lemma dig_partial_eq (β : ℝ) (A : ℝ → ℝ) (n : ℕ) :
    ∑ j ∈ range n, (A (β + 2 + j + 1) - A (β + 2 + j) - 1 / (β + 2 + j)) =
      ∑ m ∈ range (n + 1), (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β)) -
        ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) + A (β + 2 + n) + 1 / (β + 1) - A (β + 2) := by
  induction n with
  | zero => simp; ring
  | succ n ih =>
    rw [Finset.sum_range_succ, ih, Finset.sum_range_succ _ (n + 1), Finset.sum_range_succ _ (n + 1)]
    push_cast
    have e : β + 2 + ((n : ℝ) + 1) = β + 2 + n + 1 := by ring
    rw [e]; ring

lemma tendsto_dig_partial {β : ℝ} (hβ : 0 < β) (A : ℝ → ℝ)
    (hA : Tendsto (fun n : ℕ => A (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0)) :
    Tendsto (fun n : ℕ => ∑ j ∈ range n, (A (β + 2 + j + 1) - A (β + 2 + j) - 1 / (β + 2 + j)))
      atTop (𝓝 (Qser β - eulerMascheroniConstant + 1 / (β + 1) - A (β + 2))) := by
  have hQ := ((hasSum_Qser hβ.le).tendsto_sum_nat).comp (tendsto_add_atTop_nat 1)
  have hH := tendsto_harmonic_sub_log.comp (tendsto_add_atTop_nat 1)
  have hN : Tendsto (fun n : ℕ => ((n + 1 : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 1)
  have hL := (tendsto_log_comp_add_sub_log (β + 1)).comp hN
  have hlim := (((hQ.sub hH).add hL).add hA).add_const (1 / (β + 1) - A (β + 2))
  convert hlim using 1
  · funext n
    simp only [Function.comp_apply]
    rw [dig_partial_eq, harmonic_cast]
    push_cast
    have : (n : ℝ) + 1 + (β + 1) = β + 2 + n := by ring
    rw [this]; ring
  · ring

/-- `log w - 1/(2w) - 1/(12w²) < ψ₀(w) < log w - 1/(2w) - 1/(12w²) + 1/(120w⁴)` at `w = β + 2`,
written with `ψ₀(β+2) = Q(β) - γ + 1/(β+1)`. -/
theorem dig_bounds {β : ℝ} (hβ : 0 < β) :
    digLo (β + 2) < Qser β - eulerMascheroniConstant + 1 / (β + 1) ∧
      Qser β - eulerMascheroniConstant + 1 / (β + 1) < digHi (β + 2) := by
  have hw : ∀ j : ℕ, 0 < β + 2 + (j : ℝ) := fun j => by positivity
  have hrat : ∀ (c : ℝ) (k : ℕ), k ≠ 0 →
      Tendsto (fun n : ℕ => c / (β + 2 + n) ^ k) atTop (𝓝 0) := fun c k hk => by
    simpa [div_eq_mul_inv] using (tendsto_one_div_add_nat_pow (β + 2) hk).const_mul c
  constructor
  · have hA : Tendsto (fun n : ℕ => digLo (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0) := by
      have := ((hrat (-1 / 2) 1 one_ne_zero).add (hrat (-1 / 12) 2 two_ne_zero))
      simp only [add_zero] at this
      refine this.congr (fun n => ?_)
      simp only [digLo]; generalize β + 2 + (n : ℝ) = y; ring
    have hT := tendsto_dig_partial hβ digLo hA
    have h0 := digLo_step (hw 0)
    simp only [Nat.cast_zero, add_zero] at h0
    have hge : ∀ᶠ n in atTop, digLo (β + 2 + 1) - digLo (β + 2) - 1 / (β + 2) ≤
        ∑ j ∈ range n, (digLo (β + 2 + j + 1) - digLo (β + 2 + j) - 1 / (β + 2 + j)) := by
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := Finset.single_le_sum (f := fun j : ℕ =>
        digLo (β + 2 + j + 1) - digLo (β + 2 + j) - 1 / (β + 2 + j))
        (fun j _ => (digLo_step (hw j)).le) (Finset.mem_range.mpr (by omega : 0 < n))
      simpa using this
    have := ge_of_tendsto hT hge
    linarith
  · have hA : Tendsto (fun n : ℕ => digHi (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0) := by
      have := ((hrat (-1 / 2) 1 one_ne_zero).add (hrat (-1 / 12) 2 two_ne_zero)).add
        (hrat (1 / 120) 4 (by norm_num))
      simp only [add_zero] at this
      refine this.congr (fun n => ?_)
      simp only [digHi]; generalize β + 2 + (n : ℝ) = y; ring
    have hT := tendsto_dig_partial hβ digHi hA
    have h0 := digHi_step (hw 0)
    simp only [Nat.cast_zero, add_zero] at h0
    have hle : ∀ᶠ n in atTop,
        ∑ j ∈ range n, (digHi (β + 2 + j + 1) - digHi (β + 2 + j) - 1 / (β + 2 + j)) ≤
          digHi (β + 2 + 1) - digHi (β + 2) - 1 / (β + 2) := by
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := Finset.sum_le_sum_of_subset_of_nonpos (f := fun j : ℕ =>
        digHi (β + 2 + j + 1) - digHi (β + 2 + j) - 1 / (β + 2 + j))
        (s := range 1) (t := range n) (Finset.range_subset_range.mpr hn)
        (fun j _ _ => (digHi_step (hw j)).le)
      simpa using this
    have := le_of_tendsto hT hle
    linarith

end MedianBounds


==> anc/lean/MedianBounds/Quantile.lean <==
import MedianBounds.LogMeanStar
import Mathlib.Analysis.Calculus.Deriv.Inverse
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Topology.Order.MonotoneContinuity

/-!
# Quantile functions and the log-mean lemma (monotonicity of the log-mean of symmetric quantiles)
-/

namespace MedianBounds
open Real Set Filter Topology

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma CDFHyp.lt_one (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : F y < 1 :=
  lt_of_lt_of_le (hF.strictMono (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr (by linarith))
    (by linarith : y < y + 1)) (hF.le_one (by linarith))

lemma CDFHyp.pos (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : 0 < F y :=
  lt_of_le_of_lt (hF.nonneg (half_pos hy))
    (hF.strictMono (Set.mem_Ioi.mpr (half_pos hy)) (Set.mem_Ioi.mpr hy) (half_lt_self hy))

lemma CDFHyp.continuousOn (hF : CDFHyp b c F) : ContinuousOn F (Ioi 0) :=
  fun x hx => (hF.deriv x hx).continuousAt.continuousWithinAt

lemma CDFHyp.exists_eq (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    ∃ y ∈ Ioi (0 : ℝ), F y = r := by
  obtain ⟨y1, hy1, hFy1⟩ : ∃ y1, 0 < y1 ∧ F y1 < r := by
    have h1 : ∀ᶠ x in 𝓝[>] (0 : ℝ), F x < r := hF.lim0.eventually (gt_mem_nhds hr0)
    have h2 : ∀ᶠ x in 𝓝[>] (0 : ℝ), x ∈ Ioi 0 := self_mem_nhdsWithin
    obtain ⟨y, hy1, hy2⟩ := (h1.and h2).exists
    exact ⟨y, hy2, hy1⟩
  obtain ⟨y2, hy2, hFy2⟩ : ∃ y2, y1 ≤ y2 ∧ r < F y2 := by
    obtain ⟨y, h1, h2⟩ := ((hF.limTop.eventually (lt_mem_nhds hr1)).and (eventually_ge_atTop y1)).exists
    exact ⟨y, h2, h1⟩
  have hcont : ContinuousOn F (Icc y1 y2) :=
    hF.continuousOn.mono (fun x hx => lt_of_lt_of_le hy1 hx.1)
  obtain ⟨y, hy, hFy⟩ := intermediate_value_Icc hy2 hcont ⟨hFy1.le, hFy2.le⟩
  exact ⟨y, lt_of_lt_of_le hy1 hy.1, hFy⟩

end

/-- The quantile function of `F` (meaningful on `(0,1)`). -/
noncomputable def Qf (F : ℝ → ℝ) (r : ℝ) : ℝ := Function.invFunOn F (Ioi 0) r

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma Q_spec (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    0 < Qf F r ∧ F (Qf F r) = r :=
  Function.invFunOn_pos (hF.exists_eq hr0 hr1)

lemma Q_F (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : Qf F (F y) = y := by
  have h := Q_spec hF (hF.pos hy) (hF.lt_one hy)
  exact hF.strictMono.injOn h.1 (Set.mem_Ioi.mpr hy) h.2

lemma Q_strictMono (hF : CDFHyp b c F) : StrictMonoOn (Qf F) (Ioo 0 1) := by
  intro r hr s hs hrs
  have h1 := Q_spec hF hr.1 hr.2
  have h2 := Q_spec hF hs.1 hs.2
  by_contra h
  push Not at h
  have := hF.strictMono.monotoneOn h2.1 h1.1 h
  rw [h1.2, h2.2] at this
  linarith

lemma Q_image (hF : CDFHyp b c F) : Qf F '' Ioo 0 1 = Ioi 0 := by
  ext y
  constructor
  · rintro ⟨r, hr, rfl⟩; exact (Q_spec hF hr.1 hr.2).1
  · intro hy; exact ⟨F y, ⟨hF.pos hy, hF.lt_one hy⟩, Q_F hF hy⟩

lemma Q_continuousAt (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    ContinuousAt (Qf F) r :=
  (Q_strictMono hF).continuousAt_of_image_mem_nhds (Ioo_mem_nhds hr0 hr1)
    (by rw [Q_image hF]; exact Ioi_mem_nhds (Q_spec hF hr0 hr1).1)

lemma hasDerivAt_Q (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    HasDerivAt (Qf F) (gd b c (Qf F r))⁻¹ r :=
  HasDerivAt.of_local_left_inverse (Q_continuousAt hF hr0 hr1)
    (hF.deriv _ (Q_spec hF hr0 hr1).1) (gd_pos hF.hc (Q_spec hF hr0 hr1).1).ne'
    (by filter_upwards [Ioo_mem_nhds hr0 hr1] with s hs; exact (Q_spec hF hs.1 hs.2).2)

end

/-! ### The log-mean of symmetric quantiles -/

/-- `ℓ(t) = LM(Q(½+t), Q(½−t))`. -/
noncomputable def ellf (F : ℝ → ℝ) (t : ℝ) : ℝ :=
  (Qf F (1 / 2 + t) - Qf F (1 / 2 - t)) / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))

lemma ell_alg {X Y fX fY : ℝ} (hX : 0 < X) (hY : 0 < Y) (hfX : fX ≠ 0) (hfY : fY ≠ 0)
    (hd : log X - log Y ≠ 0) :
    ((fX⁻¹ - -fY⁻¹) * (log X - log Y) - (X - Y) * (fX⁻¹ / X - -fY⁻¹ / Y)) / (log X - log Y) ^ 2
      = (exp (-(log X - log Y)) * A (log X - log Y) / fX - B (log X - log Y) / fY)
        / (log X - log Y) ^ 2 := by
  set d := log X - log Y with hd'
  have hXY : X = exp d * Y := by
    rw [hd', exp_sub, exp_log hX, exp_log hY]; field_simp
  clear_value d
  subst hXY
  have hE := (exp_pos d).ne'
  unfold A B
  rw [exp_neg]
  field_simp
  ring

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma quantile_pair (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    0 < Qf F (1 / 2 - t) ∧ Qf F (1 / 2 - t) < Qf F (1 / 2 + t) ∧
      F (Qf F (1 / 2 + t)) + F (Qf F (1 / 2 - t)) = 1 := by
  have hX := Q_spec hF (r := 1 / 2 + t) (by linarith) (by linarith)
  have hY := Q_spec hF (r := 1 / 2 - t) (by linarith) (by linarith)
  refine ⟨hY.1, Q_strictMono hF ⟨by linarith, by linarith⟩ ⟨by linarith, by linarith⟩ (by linarith), ?_⟩
  rw [hX.2, hY.2]; ring

lemma hasDerivAt_ell (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    HasDerivAt (ellf F)
      ((exp (-(log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))) *
          A (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 + t))
        - B (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 - t)))
        / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) ^ 2) t := by
  obtain ⟨hY0, hYX, -⟩ := quantile_pair hF ht0 ht1
  have hX0 : 0 < Qf F (1 / 2 + t) := lt_trans hY0 hYX
  have hX : HasDerivAt (fun s => Qf F (1 / 2 + s)) (gd b c (Qf F (1 / 2 + t)))⁻¹ t := by
    have := (hasDerivAt_Q hF (r := 1 / 2 + t) (by linarith) (by linarith)).comp t
      ((hasDerivAt_id' t).const_add (1 / 2))
    exact this.congr_deriv (by ring)
  have hY : HasDerivAt (fun s => Qf F (1 / 2 - s)) (-(gd b c (Qf F (1 / 2 - t)))⁻¹) t := by
    have := (hasDerivAt_Q hF (r := 1 / 2 - t) (by linarith) (by linarith)).comp t
      ((hasDerivAt_id' t).const_sub (1 / 2))
    exact this.congr_deriv (by ring)
  have hd : log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)) ≠ 0 := by
    have := log_lt_log hY0 hYX; linarith
  have h := (hX.sub hY).div ((hX.log hX0.ne').sub (hY.log hY0.ne')) hd
  have e := ell_alg hX0 hY0 (gd_pos (b := b) hF.hc hX0).ne' (gd_pos (b := b) hF.hc hY0).ne' hd
  exact h.congr_deriv e

/-- The sign of `ℓ'`:  it is positive, by `(★)`. -/
lemma ell_deriv_pos (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    0 < (exp (-(log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))) *
          A (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 + t))
        - B (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 - t)))
        / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) ^ 2 := by
  obtain ⟨hY0, hYX, hsum⟩ := quantile_pair hF ht0 ht1
  set X := Qf F (1 / 2 + t)
  set Y := Qf F (1 / 2 - t)
  have hX0 : 0 < X := lt_trans hY0 hYX
  have hst := star hF hY0 hYX hsum
  rw [log_div hX0.ne' hY0.ne'] at hst
  set d := log X - log Y with hd'
  have hdpos : 0 < d := by have := log_lt_log hY0 hYX; linarith
  have hXY : X = exp d * Y := by
    rw [hd', exp_sub, exp_log hX0, exp_log hY0]; field_simp
  have hfY := gd_pos (b := b) hF.hc hY0
  have hfX := gd_pos (b := b) hF.hc hX0
  have hratio : gd b c X = gd b c Y * exp ((b - 1) * d - (X - Y)) := by
    rw [hXY, gd_ratio hY0]; congr 2; ring
  have hA := A_pos hdpos
  have hB := B_pos hdpos
  -- B fX < e^{-d} A fY
  have hkey : B d * gd b c X < exp (-d) * A d * gd b c Y := by
    have h1 : exp ((b - 1) * d - (X - Y)) < exp (Lam d + -d) := exp_lt_exp.mpr (by linarith)
    rw [exp_add, Lam, exp_log (div_pos hA hB)] at h1
    rw [hratio]
    calc B d * (gd b c Y * exp ((b - 1) * d - (X - Y)))
        < B d * (gd b c Y * (A d / B d * exp (-d))) := by gcongr
      _ = exp (-d) * A d * gd b c Y := by field_simp
  apply div_pos _ (by positivity)
  rw [div_sub_div _ _ hfX.ne' hfY.ne']
  apply div_pos _ (by positivity)
  linarith

/-- **Log-mean lemma.** `ℓ(t) = LM(Q(½+t), Q(½−t))` is strictly increasing on `(0, ½)`. -/
theorem ell_strictMono (hF : CDFHyp b c F) : StrictMonoOn (ellf F) (Ioo 0 (1 / 2)) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioo 0 (1 / 2))
  · exact fun x hx => (hasDerivAt_ell hF hx.1 hx.2).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioo] at hx
    rw [(hasDerivAt_ell hF hx.1 hx.2).deriv]
    exact ell_deriv_pos hF hx.1 hx.2

end

end MedianBounds


==> anc/lean/MedianBounds/RatioForm.lean <==
import MedianBounds.BetaFacts

/-!
# The ratio form `g(α)/(g(α)+g(β))`

* `lem_special` — if `g(α)/(g(α)+g(β))` is the Beta median for all shapes, then
  `g(α)/g(1) = 1/(2^(1/α) − 1)`.
* `thm_no_g` — no function `g` gives the Beta median in that form for all `0 < α < β`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- From the median of `Beta(α,1)`:  `g(α)/g(1) = 1/(2^(1/α) − 1)`. -/
lemma ratio_left {g : ℝ → ℝ} {α : ℝ} (hα : 0 < α)
    (h : cdf (betaMeasure α 1) (g α / (g α + g 1)) = 1 / 2) :
    g α / g 1 = 1 / (2 ^ (1 / α) - 1) := by
  obtain ⟨hx0, hx1⟩ := beta_median_mem hα one_pos h
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  rw [cdf_beta_left hα hx0 hx1] at h
  have hx : g α / (g α + g 1) = (1 / 2) ^ (1 / α) := by
    rw [← rpow_rpow_inv hx0.le hα.ne', h, one_div α]
  have hs : g α + g 1 ≠ 0 := by
    intro h0; rw [h0, div_zero] at hx0; exact lt_irrefl 0 hx0
  have h1 : g 1 ≠ 0 := by
    intro h0
    rw [h0, add_zero] at hx1 hx0
    rcases eq_or_ne (g α) 0 with h2 | h2
    · rw [h2, div_zero] at hx0; exact lt_irrefl 0 hx0
    · rw [div_self h2] at hx1; exact lt_irrefl 1 hx1
  set q := (1 / 2 : ℝ) ^ (1 / α)
  rw [div_eq_iff hs] at hx
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  have key : g α * (1 - q) = q * g 1 := by linear_combination hx
  rw [hinv, eq_div_iff hd.ne']
  field_simp
  linarith

/-- From the median of `Beta(1,β)`:  `g(β)/g(1) = 1/(2^(1/β) − 1)`. -/
lemma ratio_right {g : ℝ → ℝ} {β : ℝ} (hβ : 0 < β)
    (h : cdf (betaMeasure 1 β) (g 1 / (g 1 + g β)) = 1 / 2) :
    g β / g 1 = 1 / (2 ^ (1 / β) - 1) := by
  obtain ⟨hx0, hx1⟩ := beta_median_mem one_pos hβ h
  obtain ⟨hq0, hq1, hqβ, hinv⟩ := half_rpow_facts hβ
  rw [cdf_beta_right hβ hx0 hx1] at h
  have h' : (1 - g 1 / (g 1 + g β)) ^ β = 1 / 2 := by linarith
  have hx : 1 - g 1 / (g 1 + g β) = (1 / 2) ^ (1 / β) := by
    rw [← rpow_rpow_inv (x := 1 - g 1 / (g 1 + g β)) (by linarith) hβ.ne', h', one_div β]
  have hs : g 1 + g β ≠ 0 := by
    intro h0; rw [h0, div_zero] at hx0; exact lt_irrefl 0 hx0
  have h1 : g 1 ≠ 0 := by
    intro h0; rw [h0, zero_div] at hx0; exact lt_irrefl 0 hx0
  set q := (1 / 2 : ℝ) ^ (1 / β)
  have hx' : g 1 = (1 - q) * (g 1 + g β) := by
    rw [← hx]; field_simp; ring
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  have key : g β * (1 - q) = q * g 1 := by linear_combination -hx'
  rw [hinv, eq_div_iff hd.ne']
  field_simp
  linarith

/-- **Lemma (special case).** If `ν_B(α,β) = g(α)/(g(α)+g(β))` for all `α, β > 0`, then
`g(α)/g(1) = 1/(2^(1/α) − 1)`. -/
theorem lem_special {g : ℝ → ℝ}
    (hg : ∀ α β : ℝ, 0 < α → 0 < β → cdf (betaMeasure α β) (g α / (g α + g β)) = 1 / 2)
    {α : ℝ} (hα : 0 < α) : g α / g 1 = 1 / (2 ^ (1 / α) - 1) :=
  ratio_left hα (hg α 1 hα one_pos)

/-- **Theorem (non-existence).** No function `g` satisfies
`ν_B(α,β) = g(α)/(g(α)+g(β))` for all `0 < α < β`. -/
theorem thm_no_g :
    ¬ ∃ g : ℝ → ℝ, ∀ α β : ℝ, 0 < α → α < β →
      cdf (betaMeasure α β) (g α / (g α + g β)) = 1 / 2 := by
  rintro ⟨g, hg⟩
  have h1 := ratio_left (g := g) (α := 1 / 2) (by norm_num) (hg _ _ (by norm_num) (by norm_num))
  have h2 := ratio_right (g := g) (β := 2) two_pos (hg 1 2 one_pos one_lt_two)
  have h3 := hg (1 / 2) 2 (by norm_num) (by norm_num)
  set r := √2 with hr_def
  have hr : r ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hr0 : 0 < r := Real.sqrt_pos.mpr (by norm_num)
  have hr1 : 1 < r := by nlinarith
  have e1 : (2 : ℝ) ^ (1 / (1 / 2 : ℝ)) = 4 := by norm_num [rpow_two]
  have e2 : (2 : ℝ) ^ (1 / 2 : ℝ) = r := by rw [hr_def, Real.sqrt_eq_rpow]
  rw [e1] at h1
  rw [e2] at h2
  have hg1 : g 1 ≠ 0 := by intro h0; rw [h0, div_zero] at h1; norm_num at h1
  have ha : g (1 / 2) = g 1 / 3 := by
    field_simp at h1; linarith
  have hb : g 2 = g 1 / (r - 1) := by
    have : r - 1 ≠ 0 := by linarith
    rw [div_eq_div_iff hg1 this] at h2; field_simp; linarith
  set x := (r - 1) / (r + 2) with hx_def
  have hx : g (1 / 2) / (g (1 / 2) + g 2) = x := by
    rw [ha, hb, hx_def]
    have : r - 1 ≠ 0 := by linarith
    have : r + 2 ≠ 0 := by linarith
    field_simp
    ring_nf
    have h2r : 2 + r ≠ 0 := by linarith
    field_simp
    ring
  have hx0 : 0 < x := div_pos (by linarith) (by linarith)
  have hx1 : x < 1 := by rw [hx_def, div_lt_one (by linarith)]; linarith
  rw [hx, cdf_beta_half_two hx0 hx1] at h3
  -- with s = √x:  (3/2) s − (1/2) x s = 1/2, so s (3 − x) = 1 and x (3 − x)^2 = 1
  have hs : x ^ (1 / 2 : ℝ) = √x := (Real.sqrt_eq_rpow x).symm
  have h32 : x ^ (3 / 2 : ℝ) = x * √x := by
    rw [show (3 / 2 : ℝ) = 1 + 1 / 2 by norm_num, rpow_add hx0, rpow_one, hs]
  rw [hs, h32] at h3
  have hsq : √x ^ 2 = x := Real.sq_sqrt hx0.le
  have hcub : x * (3 - x) ^ 2 = 1 := by
    have h4 : √x * (3 - x) = 1 := by linarith
    calc x * (3 - x) ^ 2 = (√x * (3 - x)) ^ 2 := by rw [mul_pow, hsq]
      _ = 1 := by rw [h4]; norm_num
  -- clear denominators:  (r − 1)(2r + 7)^2 = (r + 2)^3
  have hpoly : (r - 1) * (2 * r + 7) ^ 2 = (r + 2) ^ 3 := by
    have hr2 : r + 2 ≠ 0 := by linarith
    rw [hx_def] at hcub
    field_simp at hcub
    linear_combination hcub
  -- reduce with r^2 = 2: 15 r = 21, so r = 7/5, contradicting r^2 = 2
  have h15 : 15 * r = 21 := by linear_combination hpoly - (3 * r + 18) * hr
  have : r = 7 / 5 := by linarith
  rw [this] at hr
  norm_num at hr

end MedianBounds


==> anc/lean/MedianBounds/TailPairing.lean <==
import MedianBounds.Quantile

/-!
# The tail-pairing function `D` is positive on `(0, ½)`

`X ~ F_X` (density `gd a ca`), `Y ~ F_Y` (density `gd b cb`), scale `s = m_a / m_b ∈ (0,1)`.
`D(t) = 1 − F_X(s·Q_Y(½+t)) − F_X(s·Q_Y(½−t))`.
-/

namespace MedianBounds
open Real Set Filter Topology

/-! ### A generic single-crossing lemma -/

theorem pos_of_single_crossing {D D' ℓ : ℝ → ℝ} {h q : ℝ}
    (hcont : ContinuousOn D (Ico 0 h)) (hderiv : ∀ t ∈ Ioo 0 h, HasDerivAt D (D' t) t)
    (hℓ : StrictMonoOn ℓ (Ioo 0 h))
    (hpos : ∀ t ∈ Ioo 0 h, ℓ t < q → 0 < D' t) (hneg : ∀ t ∈ Ioo 0 h, q < ℓ t → D' t < 0)
    (h0 : D 0 = 0) (hlim : Tendsto D (𝓝[<] h) (𝓝 0)) : ∀ t ∈ Ioo 0 h, 0 < D t := by
  intro t ht
  by_cases hc : ℓ t ≤ q
  · have hmono : StrictMonoOn D (Icc 0 t) := by
      apply strictMonoOn_of_deriv_pos (convex_Icc 0 t)
      · exact hcont.mono (fun x hx => ⟨hx.1, lt_of_le_of_lt hx.2 ht.2⟩)
      · intro x hx
        rw [interior_Icc] at hx
        have hx' : x ∈ Ioo 0 h := ⟨hx.1, lt_trans hx.2 ht.2⟩
        rw [(hderiv x hx').deriv]
        exact hpos x hx' (lt_of_lt_of_le (hℓ hx' ht hx.2) hc)
    have := hmono ⟨le_rfl, ht.1.le⟩ ⟨ht.1.le, le_rfl⟩ ht.1
    rwa [h0] at this
  · push Not at hc
    have hanti : StrictAntiOn D (Ico t h) := by
      apply strictAntiOn_of_deriv_neg (convex_Ico t h)
      · exact hcont.mono (fun x hx => ⟨le_trans ht.1.le hx.1, hx.2⟩)
      · intro x hx
        rw [interior_Ico] at hx
        have hx' : x ∈ Ioo 0 h := ⟨lt_trans ht.1 hx.1, hx.2⟩
        rw [(hderiv x hx').deriv]
        exact hneg x hx' (lt_trans hc (hℓ ht hx' hx.1))
    set t' := (t + h) / 2
    have ht1 : t < t' := by simp only [t']; linarith [ht.2]
    have ht2 : t' < h := by simp only [t']; linarith [ht.2]
    have h1 : D t' < D t := hanti ⟨le_rfl, ht.2⟩ ⟨ht1.le, ht2⟩ ht1
    have h2 : 0 ≤ D t' := by
      refine le_of_tendsto hlim ?_
      filter_upwards [Ioo_mem_nhdsLT ht2] with x hx
      exact (hanti.antitoneOn ⟨ht1.le, ht2⟩ ⟨le_trans ht1.le hx.1.le, hx.2⟩ hx.1.le)
    linarith

/-! ### The density ratio `ϱ` -/

lemma gd_exp {b c y : ℝ} (hy : 0 < y) : gd b c y = c * exp ((b - 1) * log y - y) := by
  unfold gd
  rw [rpow_def_of_pos hy, mul_assoc, ← exp_add]
  congr 2; ring

/-- `ϱ(y) = s f_X(s y) / f_Y(y)`. -/
noncomputable def rho (a ca b cb s y : ℝ) : ℝ := s * gd a ca (s * y) / gd b cb y

lemma rho_eq {a ca b cb s y : ℝ} (hcb : 0 < cb) (hs : 0 < s) (hy : 0 < y) :
    rho a ca b cb s y = s * ca / cb * exp ((a - 1) * log s) * exp ((a - b) * log y + (1 - s) * y) := by
  unfold rho
  rw [gd_exp (mul_pos hs hy), gd_exp hy, log_mul hs.ne' hy.ne']
  have e : exp ((a - 1) * (log s + log y) - s * y) = exp ((a - 1) * log s) *
      exp ((a - b) * log y + (1 - s) * y) * exp ((b - 1) * log y - y) := by
    rw [← exp_add, ← exp_add]; congr 1; ring
  rw [e]
  have := exp_pos ((b - 1) * log y - y)
  field_simp

section
variable {a ca b cb s : ℝ} {FX FY : ℝ → ℝ}

/-- Sign of `ϱ(Y) − ϱ(X)` vs. the log-mean. -/
lemma rho_sign (hca : 0 < ca) (hcb : 0 < cb) (hs : 0 < s) (hs1 : s < 1) {X Y : ℝ}
    (hY : 0 < Y) (hYX : Y < X) :
    ((X - Y) / (log X - log Y) < (b - a) / (1 - s) → 0 < rho a ca b cb s Y - rho a ca b cb s X) ∧
    ((b - a) / (1 - s) < (X - Y) / (log X - log Y) → rho a ca b cb s Y - rho a ca b cb s X < 0) := by
  have hX : 0 < X := lt_trans hY hYX
  have hd : 0 < log X - log Y := by have := log_lt_log hY hYX; linarith
  have h1s : 0 < 1 - s := by linarith
  rw [rho_eq hcb hs hX, rho_eq hcb hs hY]
  have hK : 0 < s * ca / cb * exp ((a - 1) * log s) := by positivity
  constructor
  · intro h
    rw [div_lt_div_iff₀ hd h1s] at h
    have : exp ((a - b) * log X + (1 - s) * X) < exp ((a - b) * log Y + (1 - s) * Y) :=
      exp_lt_exp.mpr (by nlinarith)
    have := mul_lt_mul_of_pos_left this hK
    linarith
  · intro h
    rw [div_lt_div_iff₀ h1s hd] at h
    have : exp ((a - b) * log Y + (1 - s) * Y) < exp ((a - b) * log X + (1 - s) * X) :=
      exp_lt_exp.mpr (by nlinarith)
    have := mul_lt_mul_of_pos_left this hK
    linarith

/-- The tail-pairing function. -/
noncomputable def Dfun (FX FY : ℝ → ℝ) (s t : ℝ) : ℝ :=
  1 - FX (s * Qf FY (1 / 2 + t)) - FX (s * Qf FY (1 / 2 - t))

lemma hasDerivAt_Qplus (hY : CDFHyp b cb FY) {t : ℝ} (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (fun s => Qf FY (1 / 2 + s)) (gd b cb (Qf FY (1 / 2 + t)))⁻¹ t := by
  have := (hasDerivAt_Q hY (r := 1 / 2 + t) (by linarith) (by linarith)).comp t
    ((hasDerivAt_id' t).const_add (1 / 2))
  exact this.congr_deriv (by ring)

lemma hasDerivAt_Qminus (hY : CDFHyp b cb FY) {t : ℝ} (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (fun s => Qf FY (1 / 2 - s)) (-(gd b cb (Qf FY (1 / 2 - t)))⁻¹) t := by
  have := (hasDerivAt_Q hY (r := 1 / 2 - t) (by linarith) (by linarith)).comp t
    ((hasDerivAt_id' t).const_sub (1 / 2))
  exact this.congr_deriv (by ring)

lemma hasDerivAt_D (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {t : ℝ}
    (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (Dfun FX FY s)
      (rho a ca b cb s (Qf FY (1 / 2 - t)) - rho a ca b cb s (Qf FY (1 / 2 + t))) t := by
  have hXp := (Q_spec hY (r := 1 / 2 + t) (by linarith) (by linarith)).1
  have hYp := (Q_spec hY (r := 1 / 2 - t) (by linarith) (by linarith)).1
  have h1 := (hX.deriv _ (mul_pos hs hXp)).comp t ((hasDerivAt_Qplus hY ht0 ht1).const_mul s)
  have h2 := (hX.deriv _ (mul_pos hs hYp)).comp t ((hasDerivAt_Qminus hY ht0 ht1).const_mul s)
  have h : HasDerivAt (Dfun FX FY s) _ t := ((hasDerivAt_const t (1 : ℝ)).sub h1).sub h2
  refine h.congr_deriv ?_
  unfold rho
  have := gd_pos (b := b) hY.hc hXp
  have := gd_pos (b := b) hY.hc hYp
  field_simp
  ring

lemma continuousAt_D (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {t : ℝ}
    (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) : ContinuousAt (Dfun FX FY s) t :=
  (hasDerivAt_D hX hY hs ht0 ht1).continuousAt

lemma Q_tendsto_one (hF : CDFHyp b cb FY) : Tendsto (Qf FY) (𝓝[<] 1) atTop := by
  rw [tendsto_atTop]
  intro M
  have hM : 0 < max M 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  filter_upwards [Ioo_mem_nhdsLT (hF.lt_one hM)] with r hr
  have hr0 : 0 < r := lt_trans (hF.pos hM) hr.1
  have h := Q_spec hF hr0 hr.2
  by_contra hc
  push Not at hc
  have h3 := hF.strictMono.monotoneOn h.1 (Set.mem_Ioi.mpr hM) (le_trans hc.le (le_max_left _ _))
  rw [h.2] at h3
  linarith [hr.1]

lemma Q_tendsto_zero (hF : CDFHyp b cb FY) : Tendsto (Qf FY) (𝓝[>] 0) (𝓝[>] 0) := by
  rw [tendsto_nhdsWithin_iff]
  refine ⟨?_, ?_⟩
  · rw [tendsto_order]
    refine ⟨fun a' ha' => ?_, fun a' ha' => ?_⟩
    · filter_upwards [Ioo_mem_nhdsGT (zero_lt_one' ℝ)] with r hr
      exact lt_trans ha' (Q_spec hF hr.1 hr.2).1
    · filter_upwards [Ioo_mem_nhdsGT (hF.pos ha')] with r hr
      have hr1 : r < 1 := lt_trans hr.2 (hF.lt_one ha')
      have h := Q_spec hF hr.1 hr1
      by_contra hc
      push Not at hc
      have h3 := hF.strictMono.monotoneOn (Set.mem_Ioi.mpr ha') h.1 hc
      rw [h.2] at h3
      linarith [hr.2]
  · filter_upwards [Ioo_mem_nhdsGT (zero_lt_one' ℝ)] with r hr
    exact (Q_spec hF hr.1 hr.2).1

lemma D_tendsto (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    Tendsto (Dfun FX FY s) (𝓝[<] (1 / 2)) (𝓝 0) := by
  -- upper quantile → ∞
  have hp : Tendsto (fun t : ℝ => 1 / 2 + t) (𝓝[<] (1 / 2)) (𝓝[<] 1) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun t : ℝ => 1 / 2 + t) (𝓝 (1 / 2)) (𝓝 (1 / 2 + 1 / 2)) :=
        tendsto_const_nhds.add tendsto_id
      norm_num at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with t (ht : t < 1 / 2)
      change 1 / 2 + t < 1; linarith
  have hm : Tendsto (fun t : ℝ => 1 / 2 - t) (𝓝[<] (1 / 2)) (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun t : ℝ => 1 / 2 - t) (𝓝 (1 / 2)) (𝓝 (1 / 2 - 1 / 2)) :=
        tendsto_const_nhds.sub tendsto_id
      norm_num at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with t (ht : t < 1 / 2)
      change 0 < 1 / 2 - t; linarith
  have hsm : Tendsto (fun y : ℝ => s * y) (𝓝[>] 0) (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun y : ℝ => s * y) (𝓝 0) (𝓝 (s * 0)) := tendsto_const_nhds.mul tendsto_id
      rw [mul_zero] at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with y (hy : 0 < y)
      exact mul_pos hs hy
  have hu := hX.limTop.comp ((Q_tendsto_one hY).comp hp |>.const_mul_atTop hs)
  have hl := hX.lim0.comp (hsm.comp ((Q_tendsto_zero hY).comp hm))
  have := (tendsto_const_nhds (x := (1 : ℝ))).sub hu |>.sub hl
  norm_num at this
  exact this

/-- **Sign of the pairing function.** `D > 0` on `(0, ½)`. -/
theorem D_pos (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) (hs1 : s < 1)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : ∀ t ∈ Ioo 0 (1 / 2 : ℝ), 0 < Dfun FX FY s t := by
  refine pos_of_single_crossing (D' := fun t => rho a ca b cb s (Qf FY (1 / 2 - t)) -
      rho a ca b cb s (Qf FY (1 / 2 + t))) (ℓ := ellf FY) (q := (b - a) / (1 - s))
    ?_ ?_ (ell_strictMono hY) ?_ ?_ ?_ (D_tendsto hX hY hs)
  · intro t ht
    exact (continuousAt_D hX hY hs (by linarith [ht.1]) ht.2).continuousWithinAt
  · intro t ht
    exact hasDerivAt_D hX hY hs (by linarith [ht.1]) ht.2
  · intro t ht h
    obtain ⟨hY0, hYX, -⟩ := quantile_pair hY ht.1 ht.2
    exact (rho_sign hX.hc hY.hc hs hs1 hY0 hYX).1 h
  · intro t ht h
    obtain ⟨hY0, hYX, -⟩ := quantile_pair hY ht.1 ht.2
    exact (rho_sign hX.hc hY.hc hs hs1 hY0 hYX).2 h
  · unfold Dfun
    norm_num
    rw [hmed]; norm_num

end

end MedianBounds


==> anc/lean/MedianBounds/WHEdge.lean <==
import MedianBounds.KermanWH

/-!
# The Wilson–Hilferty bound on the edges through shape 1

On the edge `β = 1` the beta median is `ν_B(α,1) = 2^{-1/α}`, and with `u = 1/α` the comparison
`ν_B2(α,1)` vs `ν_B(α,1)` is the comparison of `2^u` with `R(u) = 1 + (512/729)·u/(1 − u/9)³`
(`whR`).  Let `D(u) = log R(u) − u log 2` (`whD`).  Then `D″` has the sign of `−P(u)` with
`P(u) = 2106 − 468u − 1024u² − 108u³ + 6u⁴`, which is strictly decreasing on `[0, 9]` with one root
`u* ∈ (1.1, 1.2)`.  So `D` is strictly concave on `[0, u*]` and strictly convex on `[u*, 9)`, with
`D(0) = D(1) = 0`, `D(2) < 0 < D(5/2)`.

* `whD_signs` — `D < 0` on `(1, u₁)`, `D > 0` on `(u₁, 9)`, for a unique `u₁ ∈ (2, 5/2)`;
* `thm_nuB2_edge_one` — there is `α₀ ∈ (2/5, 1/2)` with `ν_B2(α₀,1) = ν_B(α₀,1)`,
  `ν_B(α,1) < ν_B2(α,1)` for `α₀ < α < 1`, and `ν_B2(α,1) < ν_B(α,1)` for `1/9 < α < α₀`.
  (Numerically `α₀ ≈ 0.4076`.)  With `thm_nuB2_bound_one` (the edge `α = 1`), this settles
  the Wilson–Hilferty comparison on both edges through shape 1.
-/

namespace MedianBounds
open Real Set Filter Topology

/-- `P(u) = 2106 − 468u − 1024u² − 108u³ + 6u⁴`. -/
noncomputable def whP (u : ℝ) : ℝ := 2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4

/-- `D(u) = log R(u) − u log 2`. -/
noncomputable def whD (u : ℝ) : ℝ := log (whR u) - u * log 2

noncomputable def whR1 (u : ℝ) : ℝ := 512 / 729 * (1 + 2 * u / 9) / (1 - u / 9) ^ 4
noncomputable def whR2 (u : ℝ) : ℝ := 512 / 729 * (2 / 3 + 2 * u / 27) / (1 - u / 9) ^ 5

lemma whR_pos {u : ℝ} (h0 : 0 ≤ u) (h9 : u < 9) : 0 < whR u := by
  have : 0 < 1 - u / 9 := by linarith
  unfold whR; have : 0 ≤ 512 / 729 * u / (1 - u / 9) ^ 3 := by positivity
  linarith

lemma hasDerivAt_whR {u : ℝ} (h9 : u < 9) : HasDerivAt whR (whR1 u) u := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have h := (((hasDerivAt_id u).const_mul (512 / 729 : ℝ)).div
    (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 3)
    (by simp; positivity)).const_add 1
  convert h using 1
  · funext y; simp only [whR, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]
  · simp only [whR1, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring

lemma hasDerivAt_whR1 {u : ℝ} (h9 : u < 9) : HasDerivAt whR1 (whR2 u) u := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have h := (((hasDerivAt_id u).const_mul (2 / 9)).const_add 1 |>.const_mul (512 / 729 : ℝ)).div
    (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 4)
    (by simp; positivity)
  convert h using 1
  · funext y; simp only [whR1, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]; ring_nf
  · simp only [whR2, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring

lemma hasDerivAt_whD {u : ℝ} (h0 : 0 ≤ u) (h9 : u < 9) :
    HasDerivAt whD (whR1 u / whR u - log 2) u := by
  have h := ((hasDerivAt_whR h9).log (whR_pos h0 h9).ne').sub
    ((hasDerivAt_id u).mul_const (log 2))
  convert h using 1
  · funext y; simp only [whD, Pi.sub_apply, id]
  · simp only [one_mul]

lemma whR_identity {u : ℝ} (h9 : u < 9) :
    whR2 u * whR u - whR1 u * whR1 u = -(512 / 729 * (whP u / 59049)) / (1 - u / 9) ^ 8 := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  simp only [whR1, whR2, whR, whP]
  field_simp
  ring

lemma deriv2_whD {u : ℝ} (h0 : 0 < u) (h9 : u < 9) :
    deriv^[2] whD u = -(512 / 729 * (whP u / 59049)) / (1 - u / 9) ^ 8 / whR u ^ 2 := by
  have heq : deriv whD =ᶠ[𝓝 u] fun v => whR1 v / whR v - log 2 := by
    filter_upwards [Ioo_mem_nhds h0 h9] with y hy
    exact (hasDerivAt_whD hy.1.le hy.2).deriv
  have hd : HasDerivAt (fun v => whR1 v / whR v - log 2)
      ((whR2 u * whR u - whR1 u * whR1 u) / whR u ^ 2) u :=
    ((hasDerivAt_whR1 h9).div (hasDerivAt_whR h9) (whR_pos h0.le h9).ne').sub_const (log 2)
  change deriv (deriv whD) u = _
  rw [heq.deriv_eq, hd.deriv, whR_identity h9]

lemma whP_strictAnti : StrictAntiOn whP (Icc 0 9) := by
  intro x hx y hy hxy
  obtain ⟨hx0, hx9⟩ := hx
  obtain ⟨hy0, hy9⟩ := hy
  have e : whP x - whP y = (y - x) * (468 + 1024 * (x + y) + 108 * (x ^ 2 + x * y + y ^ 2)
      - 6 * (x + y) * (x ^ 2 + y ^ 2)) := by unfold whP; ring
  have hq : 0 < 468 + 1024 * (x + y) + 108 * (x ^ 2 + x * y + y ^ 2)
      - 6 * (x + y) * (x ^ 2 + y ^ 2) := by
    nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ 18 - x - y)
      (by positivity : (0 : ℝ) ≤ x ^ 2 + y ^ 2), mul_nonneg hx0 hy0]
  have : 0 < whP x - whP y := by rw [e]; exact mul_pos (by linarith) hq
  linarith

lemma strictConcave_three {s : Set ℝ} {f : ℝ → ℝ} (h : StrictConcaveOn ℝ s f) {x y z : ℝ}
    (hx : x ∈ s) (hz : z ∈ s) (hxy : x < y) (hyz : y < z) :
    (z - y) / (z - x) * f x + (y - x) / (z - x) * f z < f y := by
  have hzx : 0 < z - x := by linarith
  have := h.2 hx hz (ne_of_lt (hxy.trans hyz))
    (div_pos (by linarith : 0 < z - y) hzx) (div_pos (by linarith : 0 < y - x) hzx)
    (by field_simp; ring)
  have e : (z - y) / (z - x) * x + (y - x) / (z - x) * z = y := by field_simp; ring
  simp only [smul_eq_mul] at this
  rwa [e] at this

lemma strictConvex_three {s : Set ℝ} {f : ℝ → ℝ} (h : StrictConvexOn ℝ s f) {x y z : ℝ}
    (hx : x ∈ s) (hz : z ∈ s) (hxy : x < y) (hyz : y < z) :
    f y < (z - y) / (z - x) * f x + (y - x) / (z - x) * f z := by
  have hzx : 0 < z - x := by linarith
  have := h.2 hx hz (ne_of_lt (hxy.trans hyz))
    (div_pos (by linarith : 0 < z - y) hzx) (div_pos (by linarith : 0 < y - x) hzx)
    (by field_simp; ring)
  have e : (z - y) / (z - x) * x + (y - x) / (z - x) * z = y := by field_simp; ring
  simp only [smul_eq_mul] at this
  rwa [e] at this

/-- The sign pattern of `D` on `(1, 9)`:  one zero `u₁ ∈ (2, 5/2)`, negative before, positive after. -/
lemma whD_signs : ∃ u₁ : ℝ, 2 < u₁ ∧ u₁ < 5 / 2 ∧ whD u₁ = 0 ∧
    (∀ u, 1 < u → u < u₁ → whD u < 0) ∧ (∀ u, u₁ < u → u < 9 → 0 < whD u) := by
  -- the inflection point u* of D:  the root of P in [1.1, 1.2]
  have hPcont : Continuous whP := by unfold whP; fun_prop
  obtain ⟨us, ⟨hus1, hus2⟩, hPus⟩ : ∃ us ∈ Icc (11 / 10 : ℝ) (6 / 5), whP us = 0 :=
    intermediate_value_Icc' (by norm_num) hPcont.continuousOn
      ⟨by unfold whP; norm_num, by unfold whP; norm_num⟩
  have hPpos : ∀ u, 0 ≤ u → u < us → 0 < whP u := fun u h0 h =>
    hPus ▸ whP_strictAnti ⟨h0, by linarith⟩ ⟨by linarith, by linarith⟩ h
  have hPneg : ∀ u, us < u → u ≤ 9 → whP u < 0 := fun u h h9 =>
    hPus ▸ whP_strictAnti ⟨by linarith, by linarith⟩ ⟨by linarith, h9⟩ h
  have hcontD : ∀ u, 0 ≤ u → u < 9 → ContinuousAt whD u := fun u h0 h9 =>
    (hasDerivAt_whD h0 h9).continuousAt
  have hconc : StrictConcaveOn ℝ (Icc 0 us) whD := by
    apply strictConcaveOn_of_deriv2_neg (convex_Icc 0 us)
    · exact fun x hx => (hcontD x hx.1 (by linarith [hx.2])).continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [deriv2_whD hx.1 (by linarith [hx.2])]
      have hw : 0 < 1 - x / 9 := by linarith [hx.2]
      have := hPpos x hx.1.le hx.2
      have := whR_pos hx.1.le (by linarith [hx.2])
      apply div_neg_of_neg_of_pos _ (by positivity)
      apply div_neg_of_neg_of_pos _ (by positivity)
      have : 0 < 512 / 729 * (whP x / 59049) := by positivity
      linarith
  have hconv : StrictConvexOn ℝ (Ico us 9) whD := by
    apply strictConvexOn_of_deriv2_pos (convex_Ico us 9)
    · exact fun x hx => (hcontD x (by linarith [hx.1]) hx.2).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      rw [deriv2_whD (by linarith [hx.1]) hx.2]
      have hw : 0 < 1 - x / 9 := by linarith [hx.2]
      have hP := hPneg x hx.1 hx.2.le
      have := whR_pos (by linarith [hx.1]) hx.2
      apply div_pos _ (by positivity)
      apply div_pos _ (by positivity)
      nlinarith
  have hD0 : whD 0 = 0 := by simp [whD, whR]
  have hD1 : whD 1 = 0 := by simp only [whD, whR]; norm_num
  have hlog4 : 2 * log 2 = log 4 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, log_pow]; push_cast; ring
  have hlog32 : 5 * log 2 = log 32 := by
    rw [show (32 : ℝ) = 2 ^ 5 by norm_num, log_pow]; push_cast; ring
  have hD2 : whD 2 < 0 := by
    have : whR 2 = 1367 / 343 := by unfold whR; norm_num
    simp only [whD, this]
    have := log_lt_log (by norm_num : (0 : ℝ) < 1367 / 343) (by norm_num : (1367 / 343 : ℝ) < 4)
    linarith
  have hD52 : 0 < whD (5 / 2) := by
    have e : whR (5 / 2) = 12437 / 2197 := by unfold whR; norm_num
    simp only [whD, e]
    have := log_lt_log (by norm_num : (0 : ℝ) < 32)
      (by norm_num : (32 : ℝ) < (12437 / 2197) ^ 2)
    rw [log_pow] at this
    push_cast at this
    linarith
  -- D(u*) < 0 and D < 0 on (1, u*]
  have hneg1 : ∀ u, 1 < u → u ≤ us → whD u < 0 := by
    intro u hu hus
    have := strictConcave_three hconc (x := 0) (y := 1) (z := u) ⟨le_rfl, by linarith⟩
      ⟨by linarith, hus⟩ one_pos hu
    rw [hD0, hD1, mul_zero, zero_add, sub_zero, sub_zero] at this
    have hu0 : 0 < u := by linarith
    have : whD u / u < 0 := by
      have e : (1 - 0) / u * whD u = whD u / u := by ring
      linarith [e]
    exact (div_neg_iff.mp this).resolve_left (fun h => absurd h.2 (not_lt.mpr hu0.le)) |>.1
  have hDus : whD us < 0 := hneg1 us (by linarith) le_rfl
  -- the zero u₁ ∈ (2, 5/2)
  obtain ⟨u₁, ⟨h21, h22⟩, hDu1⟩ : ∃ u₁ ∈ Icc (2 : ℝ) (5 / 2), whD u₁ = 0 :=
    intermediate_value_Icc (by norm_num)
      (fun x hx => (hcontD x (by linarith [hx.1]) (by linarith [hx.2])).continuousWithinAt)
      ⟨hD2.le, hD52.le⟩
  have h2u : 2 < u₁ := lt_of_le_of_ne h21 (fun h => by rw [← h] at hDu1; linarith)
  have hu52 : u₁ < 5 / 2 := lt_of_le_of_ne h22 (fun h => by rw [h] at hDu1; linarith)
  refine ⟨u₁, h2u, hu52, hDu1, ?_, ?_⟩
  · intro u hu hu1
    rcases le_or_gt u us with h | h
    · exact hneg1 u hu h
    · have := strictConvex_three hconv (x := us) (y := u) (z := u₁) ⟨le_rfl, by linarith⟩
        ⟨by linarith, by linarith⟩ h hu1
      rw [hDu1, mul_zero, add_zero] at this
      have : 0 < (u₁ - u) / (u₁ - us) := div_pos (by linarith) (by linarith)
      nlinarith
  · intro u hu hu9
    have := strictConvex_three hconv (x := us) (y := u₁) (z := u) ⟨le_rfl, by linarith⟩
      ⟨by linarith, hu9⟩ (by linarith) hu
    rw [hDu1] at this
    have hA : 0 < (u - u₁) / (u - us) := div_pos (by linarith) (by linarith)
    have hB : 0 < (u₁ - us) / (u - us) := div_pos (by linarith) (by linarith)
    nlinarith

/-- `ν_B2(α,1) − ν_B(α,1)` has the sign of `2^{1/α} − R(1/α)`, for `α > 1/9`. -/
lemma nuB2_sub_nuB_edge {α : ℝ} (hα : 1 / 9 < α) :
    ∃ k : ℝ, 0 < k ∧ nuB2 α 1 - nuB α 1 = k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) := by
  have hα0 : 0 < α := by linarith
  set u := 1 / α with hu
  have hu0 : 0 < u := by positivity
  have hu9 : u < 9 := by rw [hu, div_lt_iff₀ hα0]; linarith
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hα0
  set q := (1 / 2 : ℝ) ^ (1 / α) with hq
  have hw : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hw.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have hune : u ≠ 0 := hu0.ne'
  have hG1 : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
  have hG : nuGamma2 α = (1 - u / 9) ^ 3 / u := by unfold nuGamma2; rw [hu]; field_simp
  have hGpos : 0 < nuGamma2 α := by rw [hG]; positivity
  have hGR : nuGamma2 α * (whR u - 1) = 512 / 729 := by
    rw [hG]; unfold whR; field_simp; ring
  refine ⟨q * nuGamma2 α / (nuGamma2 α + 512 / 729), by positivity, ?_⟩
  rw [nuB_one_right hα0, ← hq]
  unfold nuB2
  rw [hG1, hinv]
  have hqne : q ≠ 0 := hq0.ne'
  have hs : nuGamma2 α + 512 / 729 ≠ 0 := by positivity
  have hRne : whR u ≠ 0 := (whR_pos hu0.le hu9).ne'
  have hGne : nuGamma2 α ≠ 0 := hGpos.ne'
  rw [← hGR]
  field_simp
  linear_combination q * (mul_inv_cancel₀ hRne)

/-- **Wilson–Hilferty on the edge `β = 1`.** There is `α₀ ∈ (2/5, 1/2)` (numerically `0.4076`)
such that `ν_B2(α,1) > ν_B(α,1)` for `α₀ < α < 1`, `ν_B2(α,1) < ν_B(α,1)` for `1/9 < α < α₀`,
and they are equal at `α₀`. -/
theorem thm_nuB2_edge_one :
    ∃ α₀ : ℝ, 2 / 5 < α₀ ∧ α₀ < 1 / 2 ∧ nuB2 α₀ 1 = nuB α₀ 1 ∧
      (∀ α, α₀ < α → α < 1 → nuB α 1 < nuB2 α 1) ∧
      (∀ α, 1 / 9 < α → α < α₀ → nuB2 α 1 < nuB α 1) := by
  obtain ⟨u₁, h2, h52, hD0, hneg, hpos⟩ := whD_signs
  have hu₁ : 0 < u₁ := by linarith
  -- D < 0 ↔ R < 2^u, D > 0 ↔ 2^u < R, D = 0 ↔ equal
  have hexp : ∀ u : ℝ, (2 : ℝ) ^ u = exp (u * log 2) := fun u => by
    rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), mul_comm]
  have key : ∀ u, 0 < u → u < 9 →
      (whD u < 0 → whR u < 2 ^ u) ∧ (0 < whD u → 2 ^ u < whR u) ∧ (whD u = 0 → 2 ^ u = whR u) := by
    intro u h0 h9
    have hR := whR_pos h0.le h9
    rw [hexp, ← exp_log hR]
    unfold whD
    refine ⟨fun h => exp_lt_exp.mpr (by linarith), fun h => exp_lt_exp.mpr (by linarith),
      fun h => by congr 1; linarith⟩
  have conv : ∀ α : ℝ, 1 / 9 < α → 1 / α < 9 := fun α hα => by
    rw [div_lt_iff₀ (by linarith)]; linarith
  refine ⟨1 / u₁, ?_, ?_, ?_, ?_, ?_⟩
  · rw [lt_div_iff₀ hu₁]; linarith
  · rw [div_lt_iff₀ hu₁]; linarith
  · have hα : 1 / 9 < 1 / u₁ := by rw [lt_div_iff₀ hu₁]; linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα
    rw [one_div_one_div] at e
    have := (key u₁ hu₁ (by linarith)).2.2 hD0
    rw [this, sub_self, mul_zero] at e
    linarith
  · intro α hα hα1
    have hα0 : 0 < α := lt_trans (by positivity) hα
    have h9u : (1 : ℝ) / 9 < 1 / u₁ := by rw [lt_div_iff₀ hu₁]; linarith
    have hα9 : (1 : ℝ) / 9 < α := by linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα9
    have hu1 : 1 < 1 / α := by rw [lt_div_iff₀ hα0]; linarith
    have hu2 : 1 / α < u₁ := by rw [div_lt_iff₀ hα0]; rw [div_lt_iff₀ hu₁] at hα; linarith
    have := (key (1 / α) (by positivity) (by linarith)).1 (hneg _ hu1 hu2)
    have : 0 < k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) := mul_pos hk (by linarith)
    linarith
  · intro α hα9 hα
    have hα0 : 0 < α := by linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα9
    have hu2 : u₁ < 1 / α := by rw [lt_div_iff₀ hα0]; rw [lt_div_iff₀ hu₁] at hα; linarith
    have := (key (1 / α) (by positivity) (conv α hα9)).2.1 (hpos _ hu2 (conv α hα9))
    have : k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) < 0 := mul_neg_of_pos_of_neg hk (by linarith)
    linarith

/-- **Conjecture (Wilson–Hilferty upper bound).** `ν_B(α,β) < ν_B2(α,β)` for `1 ≤ α < β`.
Stated only, not assumed anywhere:  numerically it holds for all `β > α` once `α ≳ 0.615`.
Proved here on the edge `α = 1` (`thm_nuB2_bound_one_strict`). -/
def NuB2Conjecture : Prop := ∀ α β : ℝ, 1 ≤ α → α < β → nuB α β < nuB2 α β

end MedianBounds


==> anc/lean/README.md <==
# Theorems 1 and 2 in Lean 4 + Mathlib

Formal proofs of the two theorems of R. F. Lyon, "Analytic and optimized approximations to the median of the gamma
distribution":  Form A's and Form C's end functions bound the median.  With `x = 1/α`,

* **Theorem 1** (`GammaMedian.theorem1`):  `log 2 − 1/3 < A(α) < e^(−γ)` for all `α > 0`, where `A(α) = 2^x ν_Γ(α) − α`.
* **Theorem 2** (`GammaMedian.theorem2`):  `e^(−γ) < C(α) < log 2` for all `α > 0`, where
  `C(α) = ν_Γ(α)(2^x − 1 − c x²)`, `c = (log 2/2 − 1/3) log 2`.

The median is paper 1's `nuGamma α`, the unique `m` with `cdf (gammaMeasure α 1) m = 1/2` in Mathlib's gamma measure.
Library `MedianBounds` is a copy of the Lean library of R. F. Lyon, "On the median of the beta distribution in relation
to the median of the gamma distribution" (arXiv:2610.39202, "paper 1" below), on which this one builds.

## Hypotheses

Both theorems depend only on Lean's standard axioms (`propext`, `Classical.choice`, `Quot.sound`), plus these named
hypotheses for published facts that are not yet in Mathlib:

| Hypothesis | Content | Source |
|---|---|---|
| `BergPedersen` (paper 1) | `ν_Γ(α) − α` is nonincreasing, and `ν_Γ(α) > α − 1/3` | Berg and Pedersen 2006; Chen and Rubin 1986 |
| `TangentFacts.convex` | `ν_Γ` is convex on `(0, ∞)` | Berg and Pedersen 2008 |
| `TangentFacts.slope_half`, `.slope_one` | `ν_Γ'(1/2) ∈ (0.858367, 0.858368)`, `ν_Γ'(1) ∈ (0.968044, 0.968045)` | the paper's formulas, evaluated |
| `TangentFacts.value_half` | `ν_Γ(1/2) > 0.227468` | `ν_Γ(1/2) = erf⁻¹(1/2)²` |
| `AdellJodra` | `ν_Γ(k) < k − 1/3 + 8/(405(k − 1))` for integers `k ≥ 3` | Adell and Jodrá 2008, 2009 |

Theorem 1 uses `BergPedersen` and `TangentFacts`; Theorem 2 uses `TangentFacts` and `AdellJodra`.  Everything else is
proved, including all numerical checks.

## What is proved without hypotheses

| Lean name | Statement | Region |
|---|---|---|
| `A_gt_of_le_035` | `A > log 2 − 1/3` (bound L4) | `α ≤ 0.35` |
| `A_lt_of_lt_one` | `A < e^(−γ)` (bounds U3, U5, and Fred Akalin's lemma) | `α < 1` |
| `akalin` | `log Γ(α + 2) < α log(α + e^(−γ)) + log(1 + α − α² log 2)` | `0 < α ≤ 1` |
| `C_gt_of_le_04` | `C > e^(−γ)` (L4) | `α ≤ 0.4` |
| `C_gt_of_one_le` | `C > e^(−γ)` (L10, paper 1's Theorem 3) | `α ≥ 1` |
| `C_lt_log_two_of_le_one` | `C < log 2` (U7) | `α ≤ 1` |
| `nu_lt_alpha_log_two` | `ν_Γ(α) < α log 2` (U3) | `α < 1` |
| `nu_pow_gt_L4`, `half_gt_U5` | the two incomplete-gamma bounds behind L4 and U5 | all `α` |
| `logGamma_one_add_ge` | `log Γ(1 + α) ≥ −γ α + (π²/12) α² − (ζ(3)/3) α³` | `α ≥ 0` |
| `logGamma_two_add_le` | `log Γ(2 + α) ≤ (1 − γ) α + (ζ(2) − 1) α²/2 − (ζ(3) − 1) α³/3 + (ζ(4) − 1) α⁴/4` | `α ≥ 0` |
| `euler_gt`, `euler_lt` | `0.5768 < γ < 0.57745` | |
| `zeta3_gt`, `zeta3_lt` | `1.1975 < ζ(3) < 1.20207` | |
| `nu_two_lt` | `ν_Γ(2) < 1.67835` | |

The remaining regions use the hypotheses:  `A_gt_mid` (tangent lines L9 and L3, `0.35 ≤ α ≤ 1`), `A_gt_of_one_le` and
`A_lt_of_one_le` (`α ≥ 1`, `BergPedersen`), `C_gt_mid` (`0.4 ≤ α ≤ 1`, via Theorem 1), and `C_lt_on_1` through
`C_lt_on_9` and `C_lt_of_ge_10` (chords U8, `α ≥ 1`).

## Where the Lean proofs differ from the paper's

* **`log Γ` without derivatives.**  Both series bounds on `log Γ` come from Euler's limit formula
  (`BohrMollerup.tendsto_log_gamma`) with `log(1 + u) ≤ u − u²/2 + u³/3` or `≥ u − u²/2 + u³/3 − u⁴/4`, term by term.
* **Fred Akalin's lemma.**  `log Γ(α + 2)` is first replaced by the quartic above.  The paper's argument then runs on the
  resulting elementary function `H ≤ F`:  `H(0) = H'(0) = 0`; `H''' < 0` on `[0, 1]`, checked on six subintervals from
  monotone pieces; so `h = α H' − 2H < 0`, `H/α²` decreases, and `H(α) > α² H(1) > 0`.  Here `H(1) > 0.0116`, against
  `F(1) = 0.0201`.
* **`γ` from both sides.**  `γ < H₁₃ − log 13.5` because `H_n − log(n + 1/2)` decreases to `γ`.
  `γ > H₁₆ − log 16 − 1/32` because `H_n − log n − 1/(2n)` increases to `γ`.
* **Theorem 2 for `0.4 ≤ α ≤ 1`.**  Instead of "`D` is decreasing," on `[s, t]` `D ≥ 1 − 2^(−1/t)(1 + c/s²)` (the
  same seven intervals; the smallest margin is 0.0176).
* **Theorem 2 for `α ≥ 1`.**  Instead of the convexity of `U` and tangent lines, Taylor's theorem with remainder gives
  `2^x − 1 − c x² ≤ log 2 · W(x)`, with `W` a degree-8 polynomial with rational coefficients; its `x²` coefficient is
  exactly `1/3`.  The chord times `W` is a polynomial in `x`, bounded term by term on 36 short intervals for
  `1 ≤ α ≤ 10` (`piece`).  For `α ≥ 10`, `(α − 1/3 + 0.0242/α) W(1/α) < 1` (`tail_poly`).
* **`ℓ` convex.**  `ell_sub_line_convex` proves the convexity from `ℓ''`, as in the paper.

## Files

| File | Contents |
|---|---|
| `GammaMedian/FormA.lean` | `A`, Theorem 1 for `α ≥ 1`, `ν_Γ(1) = log 2` |
| `GammaMedian/FormC.lean` | `C`, U3, Theorem 2 at the ends where paper 1's Theorem 3 suffices, `C = (A + α) D` |
| `GammaMedian/CdfBounds.lean` | `P(α, x) < x^α/Γ(α + 1)` and `> (x^α/Γ(α + 1))(1 − α x/(α + 1))`; L4 and U5 |
| `GammaMedian/LogGamma.lean` | the cubic lower bound on `log Γ(1 + α)` |
| `GammaMedian/Constants.lean` | bounds on `γ`, `ζ(3)`, `log(3/2)`, `√2` |
| `GammaMedian/SmallAlpha.lean` | Theorem 1, lower bound, `α ≤ 0.35` |
| `GammaMedian/Tangents.lean` | `TangentFacts`; Theorem 1, lower bound, `0.35 ≤ α ≤ 1` |
| `GammaMedian/Akalin.lean` | Fred Akalin's lemma; Theorem 1, upper bound, `α < 1`; `theorem1` |
| `GammaMedian/FormCLower.lean` | Theorem 2, lower bound, `α ≤ 1` |
| `GammaMedian/FormCUpper.lean` | `AdellJodra`, `ν_Γ(2)`; Theorem 2, upper bound, `α ≥ 1`; `theorem2` |

## Building

Lean `v4.35.0-rc3` and Mathlib `v4.35.0-rc3` (pinned in `lean-toolchain` and `lakefile.toml`):

```
lake exe cache get      # Mathlib's prebuilt .olean files
lake build GammaMedian
```

`#print axioms GammaMedian.theorem1` and `#print axioms GammaMedian.theorem2` report only the three standard axioms.  The build
also warns about the one `sorry` in paper 1's library (`MedianBounds/NuB4Conjecture.lean`, paper 1's conjecture), which
neither theorem uses.


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c55e6e786f49471c72fbddbec5415808896aec1e",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0-rc3",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fb13df72ecefd8ddbf9291021d7f33a8673eb57b",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "29ff470276c725ae01505d55b17148c18fc7dfd3",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e81a29bda33a6b257bd37557a6aa6aebe175d96",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c643bbb3c24f8a25f9c14e3a6b1ceb13d01f3de1",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a90fbf7b02ff06a0deebf74088dff9e5fe02c9ea",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "37b0ba0b26109cf9f9c541f0f9557e50cfa1a3b9",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3b7c8101932390d60e92a3f3d917901d5b5a773b",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "843844fa601dd56767b1eb22b7ada5b64d5e567a",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0-rc3",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "median_theorems",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "gamma_median_lean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["MedianBounds", "GammaMedian"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = false # Mathlib house-style linters (line length etc.) off
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.35.0-rc3"

[[lean_lib]]
name = "MedianBounds"

[[lean_lib]]
name = "GammaMedian"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0-rc3


==> anc/python/build_notebook.py <==
"""Build gamma_median_notebook.ipynb from gamma_median_core.py and gamma_median_figures.py (the single sources)."""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))


def code(src):
    return {"cell_type": "code", "metadata": {}, "execution_count": None, "outputs": [],
            "source": src.splitlines(keepends=True)}


def md(src):
    return {"cell_type": "markdown", "metadata": {}, "source": src.splitlines(keepends=True)}


core = open(os.path.join(HERE, "gamma_median_core.py"), encoding="utf-8").read()
figs = open(os.path.join(HERE, "gamma_median_figures.py"), encoding="utf-8").read()
twop = open(os.path.join(HERE, "gamma_median_twopiece.py"), encoding="utf-8").read()
cbnd = open(os.path.join(HERE, "gamma_median_cbounds.py"), encoding="utf-8").read()
abnd = open(os.path.join(HERE, "gamma_median_abounds.py"), encoding="utf-8").read()
sgn = open(os.path.join(HERE, "gamma_median_signed.py"), encoding="utf-8").read()
sgns = open(os.path.join(HERE, "gamma_median_signed_set.py"), encoding="utf-8").read()

cells = [
    md("# Pareto-optimized interpolated approximations to the gamma median\n\n"
       "Reproduces every fit, table, and figure for the paper.  Three forms, each interpolating between the "
       "$\\alpha \\to 0$ and $\\alpha \\to \\infty$ behavior of the median $\\nu_\\Gamma(\\alpha)$ "
       "with an interpolator $g(\\alpha)$ rising from 0 to 1:\n\n"
       "* **Form A** (key `A`):  $\\nu_{\\Gamma A} = 2^{-1/\\alpha}(A + \\alpha)$, $A = (1-g)e^{-\\gamma} + g(\\log 2 - 1/3)$ (Lyon 2021, 2023)\n"
       "* **Form B** (key `F1`):  $\\displaystyle \\nu_{\\Gamma B} = \\frac{(1-g)e^{-\\gamma} + g\\log 2}{2^{1/\\alpha} - 1}$ "
       "($g = 1$ is paper 1's $\\nu_{\\Gamma 4}$)\n"
       "* **Form C** (key `F2`):  $\\displaystyle \\nu_{\\Gamma C} = \\frac{(1-g)e^{-\\gamma} + g\\log 2}{2^{1/\\alpha} - 1 - c\\alpha^{-2}}$, "
       "$c = (\\log 2/2 - 1/3)\\log 2$\n\n"
       "Interpolators, all in division form (each parameter a scale on the $\\alpha$ axis), squashing a polynomial "
       "$S = \\alpha/a_1 + (\\alpha/a_2)^2 + \\cdots + (\\alpha/a_m)^m$ to $[0, 1]$:\n\n"
       "* arctan of a polynomial, $g = \\frac{2}{\\pi}\\arctan S$, degree 1 to 4;\n"
       "* rationals $g = S/Q$, with $Q$ sharing the top term of $S$ and each lower term absent, free, or tied, "
       "e.g. $g = \\dfrac{\\alpha/a_1 + (\\alpha/a_2)^2}{1 + \\alpha/b_1 + (\\alpha/a_2)^2}$;\n"
       "* arctan of a rational in Bode form, $g = \\frac{2}{\\pi}\\arctan S$, with $S = \\alpha/a_0$ times "
       "first-order factors $(1 + \\alpha/z)$ and second-order sections $1 + 2\\zeta\\alpha/w + (\\alpha/w)^2$ "
       "(corner $w$, damping $\\zeta$; complex roots for $\\zeta < 1$) in the numerator and denominator;\n"
       "* none ($g = 0$ or $g = 1$) for the zero-parameter cases.\n\n"
       "Each is fitted to minimize the worst error $\\max(|\\hat\\nu - \\nu|, |\\hat\\nu/\\nu - 1|)$ "
       "over $\\alpha \\ge 0.001$, in float64, with up to 6 fitted parameters.\n\n"
       "The first two cells write the modules; edit them there and rerun.\n"),
    code("%%writefile gamma_median_core.py\n" + core),
    code("%%writefile gamma_median_figures.py\n" + figs),
    code("%%writefile gamma_median_twopiece.py\n" + twop),
    code("%%writefile gamma_median_abounds.py\n" + abnd),
    code("%%writefile gamma_median_cbounds.py\n" + cbnd),
    code("%%writefile gamma_median_signed.py\n" + sgn),
    code("%%writefile gamma_median_signed_set.py\n" + sgns),
    code("%matplotlib inline\n"
         "import importlib, os, sys, time\n"
         "import numpy as np\n"
         "import matplotlib.pyplot as plt\n"
         "sys.path.insert(0, os.getcwd())\n"
         "import gamma_median_core as P, gamma_median_figures as F\n"
         "importlib.reload(P); importlib.reload(F)\n"
         "os.makedirs('figures', exist_ok=True)\n"
         "for d in ('figures', 'tables'):         # the paper's figures and table bodies go to ../draft\n"
         "    os.makedirs(os.path.join('..', 'draft', d), exist_ok=True)\n\n"
         "def show(fig, name):\n"
         "    fig.savefig(f'figures/{name}.pdf')\n"
         "    fig.savefig(f'figures/{name}.png')\n"
         "    plt.show()\n\n"
         "def family_best(rs, form, kind):\n"
         "    fr = P.family_frontier(rs, form, kind)\n"
         "    return min((r for n, r in fr.items() if n > 0), key=lambda r: r['loss'])\n"),
    code("import numpy, scipy, matplotlib, mpmath\n"
         "print('Python', sys.version.split()[0], '| NumPy', numpy.__version__, '| SciPy', scipy.__version__,\n"
         "      '| Matplotlib', matplotlib.__version__, '| mpmath', mpmath.__version__)"),
    md("## Float64 accuracy of the true median\n"
       "Relative error of `scipy.special.gammaincinv` against a 40-digit mpmath root, down to $\\alpha = 0.001$."),
    code("for a, m, e in P.check_float64():\n    print(f'alpha = {a:<8g} median = {m:<24.17g} rel. error = {e:+.1e}')"),
    md("## Fits\n"
       "Every structure for every form (495 fits; the paper uses the 471 that are rationals or end functions):  differential evolution (three seeds) on a 600-point log grid "
       "over $[10^{-3}, 10^{5}]$ plus 60 points over $[10^5, 10^{30}]$, Nelder–Mead polish, then two refinement passes "
       "adding the worst points of a 100 001 + 2000-point check grid.  Above $\\alpha = 10^5$ the median comes from its "
       "large-$\\alpha$ series and the error from `err_large()`, written in terms of $1 - g$ so that it stays accurate "
       "in float64 however large $\\alpha$ is; the grid runs to $10^{30}$ because some rational structures can otherwise "
       "hide a transition far beyond the fitted range.  Losses reported are maxima over the check grid.  "
       "This takes about two and a half hours on 2 cores (much less on a multi-core machine); with `RERUN = False` the saved `fits.json` is loaded instead."),
    code("RERUN = False\n"
         "t0 = time.time()\n"
         "if RERUN or not os.path.exists('fits.json'):\n"
         "    P.run_all(out_json='fits.json')\n"
         "results_all = P.load_results('fits.json')\n"
         "results_all = P.with_exact1(results_all)   # zero-constant entries: scale set by g(1) = g*(1) (computed, not fitted)\n"
         "import gamma_median_twopiece as T\n"
         "RERUN_ENDS_SET = False   # rational structures with their ends set from g* (about five hours); else load twopiece.json\n"
         "if RERUN_ENDS_SET or not os.path.exists('twopiece.json'):\n"
         "    D_old = T.load('twopiece.json')[0] if os.path.exists('twopiece.json') else []\n"
         "    T.save('twopiece.json', D_old, [{k: v for k, v in r.items() if k != 'interp'} for r in T.run_ends_set()])\n"
         "D_fits, es_fits = T.load('twopiece.json')\n"
         "results_all = P.with_ends_set(results_all, es_fits)\n"
         "results = F.displayed(results_all)   # arctan-of-rational fits hidden unless F.SHOW_BODE\n"
         "print(f'{len(results_all)} fits, {len(results)} shown ({time.time() - t0:.0f} s)')"),
    md("## Pareto table\nBest minimax error per family and number of fitted parameters "
       "(the zero-constant entries are each family's one-constant interpolator with its scale set by exactness at $\\alpha = 1$, "
       "$g(1) = g^*(1)$; for Form B that forces $g = 1$)."),
    code("F.pareto_table(results)\nprint()\nprint('Zero-parameter cases:')\n"
         "for r in results:\n    if r['n'] == 0:\n"
         "        print(f\"  {P.FORM_LABEL[r['form']]:7s} {r['name']}: {r['loss']:.6g} at alpha = {r['alpha_at_max']:.4g}\")"),
    md("## The end functions alone\nSigned max(|abs|, |rel|) error of $\\nu_0$ ($g = 0$) and $\\nu_\\infty$ ($g = 1$) for each form; "
       "positive values are upper bounds."),
    code("show(F.fig_ends(), 'fig_ends')\nfor r in P.end_results():\n"
         "    print(f\"  {P.FORM_LABEL[r['form']]:7s} g = {r['end']}: {r['loss']:.6g} at alpha = {r['alpha_at_max']:.4g}\")"),
    md("## Signed middle coefficients (paper, Section 4)\n"
       "The paper's interpolators have positive coefficients.  Here every middle coefficient (numerator powers 2 to "
       "$m - 1$, free denominator terms, and any coefficient solved from the conditions on $g^*$) may take either sign, "
       "with the denominator kept free of positive roots, and the best worst error at each number of fitted constants "
       "is compared with the positive-coefficient fits.  Each signed fit also restarts from its positive optimum, so it "
       "cannot do worse.  Refitting takes several hours on 2 cores; with `RERUN_SIGNED = False` the saved "
       "`fits_signed_final.json` and `fits_signed_set.json` are loaded."),
    code("import json\n"
         "import gamma_median_signed as SG, gamma_median_signed_set as SGS\n"
         "RERUN_SIGNED = False\n"
         "if RERUN_SIGNED or not os.path.exists('fits_signed_final.json'):\n"
         "    SG.run('fits_signed.json')\n"
         "    SG.polish('fits_signed.json', 'fits_signed_final.json')\n"
         "if RERUN_SIGNED or not os.path.exists('fits_signed_set.json'):\n"
         "    if os.path.exists('fits_signed_set.json'):\n"
         "        os.remove('fits_signed_set.json')\n"
         "    SGS.run('fits_signed_set.json')\n"
         "signed_rows = SGS.compare(results_all, es_fits, json.load(open('fits_signed_final.json')),\n"
         "                          json.load(open('fits_signed_set.json')))"),
    md("## Global Pareto frontier"),
    code("F.frontier_listing(results)"),
    code("show(F.fig_pareto(results, mode='fitted'), 'fig_pareto')\n"
         "show(F.fig_pareto(results, mode='set'), 'fig_pareto_set')\n"
         "show(F.fig_pareto(results, mode='all'), 'fig_pareto_all')"),
    md("## Ideal interpolators\nThe $g^*(\\alpha)$ that would make each form exact, with the frontier fits overlaid.  "
       "At this scale the fits are indistinguishable from $g^*$, so the next figure shows the difference $g - g^*$."),
    code("front = [r for r in P.global_frontier(results) if r['n'] > 0]\n"
         "show(F.fig_ideal_g(front), 'fig_ideal_g')\n"
         "show(F.fig_g_error(front), 'fig_g_error')"),
    md("## Arctangent interpolators, left out of the paper (paper, Section 4)\n"
       "The paper uses rationals only.  The arctangent fits (of polynomials, and of rationals in Bode form) stay in "
       "`fits.json` and `twopiece.json`; this compares them with the rationals at each number of fitted constants, and "
       "gives the one-scale arctangent of Lyon (2021) for Form A and where each arctangent family stops improving.  "
       "The ideal inner function $S^* = \\tan(\\pi g^*/2)$ divided by $\\alpha$ shows why:  for Form A it has an interior "
       "maximum, which no sum of positive powers can follow."),
    code("atan_numbers = F.arctan_comparison()\n"
         "P.INCLUDE_ARCTAN = True\n"
         "show(F.fig_inner(F.inner_overlay(P.load_results('fits.json'))), 'fig_inner')\n"
         "P.INCLUDE_ARCTAN = False"),
    md("## Error profiles of the frontier models"),
    code("for r in P.global_frontier(results):\n"
         "    show(F.fig_profile(r), f\"fig_profile_{r['n']}p_{r['form']}_{r['kind']}\")"),
    md("Zero- and one-constant frontier models in the paper's linear style:"),
    code("fr = {r['n']: r for r in P.global_frontier(results)}\nshow(F.fig_profiles_linear([fr[0], fr[1]]), 'fig_profiles_n01')"),
    md("## Best model in each family at each parameter count"),
    code("for form in P.FORMS:\n    for kind in F.KINDS_ALL:\n"
         "        for n, r in P.family_frontier(results, form, kind).items():\n"
         "            if n == 0:\n                continue\n"
         "            pr = ', '.join(f'{k} = {v:.6g}' for k, v in P.params_readable(r).items())\n"
         "            print(f\"{P.FORM_LABEL[form]:7s} {kind:8s} n={n}  {r['loss']:.6f}  alt={r['alternations']}  {r['name']}\\n        {pr}\")"),
    md("## Robustness checks:  other losses\n"
       "The same search fitted to minimax $|\\text{abs}| + |\\text{rel}|$ (`sum`), relative error (`rel`) and "
       "absolute error (`abs`).  Each check takes about as long as the main fit; with `RERUN_CHECKS = False` the "
       "saved `fits_<loss>.json` files are loaded.  Figures go to `figures/<loss>_loss/`.  The cross table scores "
       "each loss's frontier models under all four losses (max = the paper's loss)."),
    code("RERUN_CHECKS = False\n"
         "checks = {'max': results}\n"
         "for loss in ('sum', 'rel', 'abs'):\n"
         "    fn = f'fits_{loss}.json'\n"
         "    if RERUN_CHECKS or not os.path.exists(fn):\n"
         "        P.run_all(loss=loss, out_json=fn)\n"
         "    checks[loss] = F.displayed(P.with_exact1(P.load_results(fn)))\n"
         "F.cross_table(checks)\n"
         "print('Co-mathematician used the sum loss:')\n"
         "F.comath_comparison(checks['sum'])"),
    code("for loss in ('sum', 'rel', 'abs'):\n"
         "    rs = checks[loss]\n"
         "    d = f'{loss}_loss'\n"
         "    os.makedirs(f'figures/{d}', exist_ok=True)\n"
         "    print(f'===== fitted to {P.LOSS_LABEL[loss]} =====')\n"
         "    F.pareto_table(rs)\n    print()\n    F.frontier_listing(rs)\n"
         "    show(F.fig_pareto(rs), f'{d}/fig_pareto')\n"
         "    fr = [r for r in P.global_frontier(rs) if r['n'] > 0]\n"
         "    show(F.fig_ideal_g(fr), f'{d}/fig_ideal_g')\n"
         "    show(F.fig_g_error(fr), f'{d}/fig_g_error')\n"
         "    for r in P.global_frontier(rs):\n"
         "        show(F.fig_profile(r), f\"{d}/fig_profile_{r['n']}p_{r['form']}_{r['kind']}\")"),
    md("## The two-piece Form D (not in the paper)\n"
       "Form D is the beta -> infinity limit of paper 1's nu_B10:  a two-piece formula with a branch at alpha = 1.  "
       "Fits with its ends set (exact a, b and c = c_inf) or fitted (a, b, c fitted too); with "
       "`RERUN_FORM_D = False` the fits saved in `twopiece.json` are loaded."),
    code("RERUN_FORM_D = False\n"
         "if RERUN_FORM_D or not D_fits:\n"
         "    D_fits = T.run_D()\n"
         "    T.save('twopiece.json', D_fits, [{k: v for k, v in r.items() if k != 'interp'} for r in es_fits])\n"
         "fits_noset = [r for r in results_all if r.get('ends') != 'set']\n"
         "show(F.fig_twopiece(fits_noset, D_fits, es_fits), 'fig_twopiece')\n"
         "F.numbers_twopiece(fits_noset, D_fits, es_fits)"),
    md("## Analytic interpolators (paper, Section 4)\n"
       "The models with no fitted constants:  each form's end functions, and for each set of conditions from $g^*$ "
       "(value at 1, slope at 0, large-$\\alpha$ coefficient $K$) the structure with every scale set and the smallest "
       "worst relative error.  Worst relative, absolute, sum, and max errors over all $\\alpha > 0$, with mpmath checks.  "
       "Writes `tab_analytic_rows.tex`, `fig_analytic.pdf`, and `fig_ABC_ideal_g.pdf` into `../draft`."),
    code("analytic = F.write_analytic_outputs(es_fits, '../draft')\n"
         "show(F.fig_analytic(F.best_analytic(analytic)), 'fig_analytic')\n"
         "F.numbers_analytic(analytic)\n"
         "F.numbers_closed_forms_and_counts(results_all, es_fits)\n"
         "F.numbers_numerators()\n"
         "F.numbers_initializers(results)\n"
         "show(F.fig_numerators_and_ideal_g(F.best_analytic(analytic)), 'fig_ABC_ideal_g')"),
    md("## Form A's ends are bounds (paper, Appendix A)\n"
       "Interval-arithmetic checks, at 50 digits, of every numerical step in the shorter proof that "
       "$\\log 2 - 1/3 < A(\\alpha) < e^{-\\gamma}$ for all $\\alpha > 0$ (Lyon 2023), including the constants in "
       "Fred Akalin's lemma.  The slopes of the median at $\\alpha = 1/2$ and $1$ are also compared with numerical "
       "derivatives.  Then draws the bounds in the box, Figure `fig_abox`."),
    code("import gamma_median_abounds as AB\nassert AB.certify()\n"
         "fig = F.fig_abox()\n"
         "fig.savefig('../draft/figures/fig_abox.pdf')\n"
         "show(fig, 'fig_abox')"),
    md("## Form C's ends are bounds (paper, Appendix B)\n"
       "Interval-arithmetic checks, at 50 digits, of every numerical step in the proof that "
       "$e^{-\\gamma} < C(\\alpha) < \\log 2$ for all $\\alpha > 0$."),
    code("import gamma_median_cbounds as CB\nassert CB.certify()\n"
         "fig = F.fig_cbox()\n"
         "fig.savefig('../draft/figures/fig_cbox.pdf')\n"
         "show(fig, 'fig_cbox')"),
    md("## Paper outputs\n"
       "Writes the paper's figures (PDF) and table bodies into `../draft/figures` and `../draft/tables`, which "
       "the paper includes, so the paper always matches these fits; then prints every number quoted in the text."),
    code("print(F.write_paper_outputs(results_all, '../draft'))"),
    code("F.numbers_quoted(results_all, checks)"),
    md("## High-precision spot check\nLoss of each frontier model at its worst $\\alpha$, with the true median "
       "from mpmath at 40 digits."),
    code("for r in P.global_frontier(results):\n"
         "    if r['alpha_at_max'] == 0:\n"
         "        print(f\"n = {r['n']}: worst error {r['loss']:.8f} is the limit as alpha -> 0 (analytic: L/E - 1 = {P.L/P.E - 1:.8f} for Form B)\")\n"
         "        continue\n"
         "    lm = P.loss_mp(r, r['alpha_at_max'])\n"
         "    print(f\"n = {r['n']}: float64 {r['loss']:.8f}, mpmath {lm:.8f} at alpha = {r['alpha_at_max']:.5g}\")"),
]

nb = {"cells": cells,
      "metadata": {"kernelspec": {"display_name": "Python 3", "language": "python", "name": "python3"},
                   "language_info": {"name": "python"}},
      "nbformat": 4, "nbformat_minor": 5}
out = os.path.join(HERE, "gamma_median_notebook.ipynb")
json.dump(nb, open(out, "w", encoding="utf-8"), indent=1, ensure_ascii=False)
print("wrote", out)


==> anc/python/fits.json <==
[
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.4050262428995266,
   3.679307963005946,
   0.02181578231847414,
   2.278844246124,
   -0.8467754044623339,
   1.3948250541398368
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 4.265697002410889,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5520084968643793,
   -0.47542018431227306,
   -0.8012028658058836,
   -0.7179707041508492,
   -0.8893569298533092,
   -0.7678329766448023
  ],
  "loss_type": "max",
  "tail_loss": 6.561950935740635e-05,
  "loss": 6.568076364321662e-05,
  "alpha_at_max": 0.10335226529063775,
  "alternations": 7,
  "seconds": 128.79334425926208,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6003964697765971,
   -1.1491216346189381,
   -1.0492429914584687,
   -0.7391335061016822,
   -1.829609183805157,
   -1.0424558975591578
  ],
  "loss_type": "max",
  "tail_loss": 0.00027407638092219466,
  "loss": 0.00027407638092265474,
  "alpha_at_max": 2.8845628102960514,
  "alternations": 7,
  "seconds": 136.22784566879272,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5854950257926774,
   -2.1358169664515376,
   -1.7318901060691223,
   4.0,
   -3.999999999999992,
   0.6522819247541666
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240410572280314,
  "alpha_at_max": 0.5325985748490621,
  "alternations": 2,
  "seconds": 11.106446027755737,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   0.9105548198907174,
   -3.396036232177477,
   -1.7815611027222866,
   6.982205933600925,
   -2.403605868148231,
   -0.5603001760035822
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 10.962118148803711,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.36828227802245916,
   2.292172313135832,
   -0.7519824890385685,
   1.0184257806626973,
   3.263697259776158,
   5.863646736668619
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000266768314424573,
  "alpha_at_max": 8.065661656633209,
  "alternations": 5,
  "seconds": 26.591017246246338,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5571246810606361,
   -0.35700200340803373,
   -0.9589672280093854,
   -0.8571807864857303,
   -1.128761578493751,
   -0.9587223977052086
  ],
  "loss_type": "max",
  "tail_loss": 9.010174489265665e-05,
  "loss": 9.021029650577014e-05,
  "alpha_at_max": 2.5109611887956547,
  "alternations": 7,
  "seconds": 132.3568103313446,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5181324791955938,
   -0.6570427024423726,
   2.4176864677057868,
   -0.026878960933167877,
   -0.5571265797630386,
   0.8961338965568313
  ],
  "loss_type": "max",
  "tail_loss": 0.0003039417601302663,
  "loss": 0.0003354975783786962,
  "alpha_at_max": 0.06540335094488951,
  "alternations": 6,
  "seconds": 57.86452102661133,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5408414987383127,
   2.495797954011836,
   -0.8527271816718964,
   -0.799890695329643,
   2.2454645613469655,
   -1.003168663280087
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010644847442933322,
  "alpha_at_max": 3.3524321738503753,
  "alternations": 5,
  "seconds": 239.0417218208313,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.7320800399062298,
   0.2996472079237258,
   0.37797187587410336,
   0.4307283800706069,
   0.555375229170813,
   -0.20679391981270445
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00025695569574568644,
  "alpha_at_max": 0.28064673883117364,
  "alternations": 5,
  "seconds": 308.71258425712585,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.672866289683075,
   1.0553923319074414,
   3.2168813959539113,
   5.251717769075357,
   3.987941692543143,
   5.990191699696424
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141313991708037,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 9.480138778686523,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.41223183141474695,
   -0.5298744887511803,
   0.3144726983920832,
   -0.7517257271095565,
   -0.7246722251274275,
   -0.7136121834421008
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001763808621498825,
  "alpha_at_max": 3.4406460683030504,
  "alternations": 6,
  "seconds": 131.0518410205841,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.3653564641292141,
   -1.07738709421276,
   3.9083286783269204,
   -0.9465883817230245,
   -1.6579011302200457,
   -0.9889148373803733
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004239855555072669,
  "alpha_at_max": 0.008741782564005287,
  "alternations": 5,
  "seconds": 114.57954359054565,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.43513588395550784,
   -0.4882685771050288,
   -0.7362341462807253,
   0.06730353642754523,
   -0.6900498173153231,
   -0.7578726987636111
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.006575410623995e-05,
  "alpha_at_max": 0.04289434099967818,
  "alternations": 7,
  "seconds": 145.4219572544098,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.6157976626035975,
   4.0,
   -0.6962921894595202,
   -0.19760311023317684,
   -0.6713488522739515,
   -0.263885933356769
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001370609740585227,
  "alpha_at_max": 0.02000783052152391,
  "alternations": 6,
  "seconds": 186.5660285949707,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.7437212318289639,
   0.658682568456709,
   1.4751750310087046,
   -0.49148025976013,
   4.98818996953552
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.8121156692504883,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   0.4954220134895557,
   5.060206593522235,
   -0.6248405678044797,
   1.109463517644625,
   -0.673213459897974
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.9479472637176514,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5132311153978818,
   -0.6289512003437656,
   -0.46876616663545884,
   -0.2857129061412676,
   -0.46292949556565227
  ],
  "loss_type": "max",
  "tail_loss": 0.0005300362678196668,
  "loss": 0.0005300362678238857,
  "alpha_at_max": 0.020496513833455344,
  "alternations": 6,
  "seconds": 92.19911336898804,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5934259467734686,
   -0.271585917231454,
   -0.5669119917512592,
   4.0,
   3.3214959239937962
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946632667,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 4.728449583053589,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.0965105095928318,
   -0.7497967170676985,
   2.8707528902109143,
   3.9611236368355716,
   2.345151226405073
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 7844273431014828.0,
  "alternations": 1,
  "seconds": 6.289972543716431,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5070859160998613,
   -0.7064292001136591,
   -0.5639361405526216,
   -0.7231184995448763,
   -0.6771538121618519
  ],
  "loss_type": "max",
  "tail_loss": 0.0006344245036588592,
  "loss": 0.0006344245036622453,
  "alpha_at_max": 0.6643546819760057,
  "alternations": 5,
  "seconds": 158.19868397712708,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -1.0239755797496217,
   -0.7002987858236446,
   -0.6967802959015706,
   4.0,
   0.2141331019882884
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256951189466,
  "loss": 0.013240256951189498,
  "alpha_at_max": 642090437172822.8,
  "alternations": 4,
  "seconds": 11.897385835647583,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.6487807404418182,
   -0.1388620783973145,
   1.0949233526651807,
   -0.36651044113973474,
   2.295736406410158
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002690493295530727,
  "alpha_at_max": 0.1332661956215559,
  "alternations": 5,
  "seconds": 123.64215207099915,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.36828227549227144,
   2.292172315658457,
   -0.7519824887988935,
   1.0184257804071133,
   3.5391447998794976
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002667683148831429,
  "alpha_at_max": 8.065661656633209,
  "alternations": 5,
  "seconds": 92.46617865562439,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5386830071679469,
   -0.6201844382386381,
   3.991630747792112,
   2.5117906720743273,
   3.9509942361848185
  ],
  "loss_type": "max",
  "tail_loss": 0.0007271487320300585,
  "loss": 0.0007406018230502465,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 4,
  "seconds": 15.148300409317017,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5605118800344281,
   -0.2646145376292893,
   -0.9902332696737907,
   -0.8843765258693072,
   -1.1766110638990976
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00011646438424642059,
  "alpha_at_max": 3.2888192062537875,
  "alternations": 6,
  "seconds": 89.87938642501831,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.517971986943761,
   -0.6646849710011666,
   -0.1924901651520691,
   0.013508964813129277,
   -0.5816961639493131
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003375662474964791,
  "alpha_at_max": 0.015351824607478741,
  "alternations": 6,
  "seconds": 143.86001539230347,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5175353133287094,
   -0.6808582757384535,
   -0.35815059315497844,
   -0.6313787432907313,
   -0.6806557763343605
  ],
  "loss_type": "max",
  "tail_loss": 0.00034312429052618665,
  "loss": 0.000343124290597574,
  "alpha_at_max": 0.06564475019516997,
  "alternations": 6,
  "seconds": 78.800297498703,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.7327086337419831,
   0.09101600430775607,
   0.6806993176249434,
   1.0496977995785441,
   0.8588264587615384
  ],
  "loss_type": "max",
  "tail_loss": 0.00027072454985060945,
  "loss": 0.0002707245498538846,
  "alpha_at_max": 0.1312683420389904,
  "alternations": 6,
  "seconds": 128.332998752594,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   0.701426164897027,
   3.9240712640885462,
   5.860097990002195,
   -0.6551371116738768,
   1.0578414613844411
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013165994756099142,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 125.38821744918823,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.6728662894285123,
   1.0553923313290376,
   2.5562071710542367,
   5.472904284219872,
   3.973380625900336
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141314098228385,
  "alpha_at_max": 0.2232543861616744,
  "alternations": 3,
  "seconds": 11.415481805801392,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4507988644610714,
   -0.4323741600287788,
   3.899960319638587,
   -0.5756927974788455,
   -0.50894260356469
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001423452646948986,
  "alpha_at_max": 0.15377296911811728,
  "alternations": 4,
  "seconds": 34.92469835281372,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4432485202076451,
   -0.31804226586563894,
   -0.6691012092422206,
   -0.11583424972678322,
   -0.6571109918105551
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00040397423461446813,
  "alpha_at_max": 0.9083223489878536,
  "alternations": 5,
  "seconds": 191.00116634368896,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3587287567111898,
   -0.6939994090618976,
   3.3629663453113214,
   1.7174669834749263,
   -0.7013107465420358
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284576053619,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 22.850653409957886,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.4352882161305407,
   -0.4917985032868327,
   -0.7379489441849365,
   -0.6971788556258611,
   -0.7599554386757563
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.150736750733856e-05,
  "alpha_at_max": 0.04295759903537566,
  "alternations": 6,
  "seconds": 57.80406093597412,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.615832040420162,
   -0.697183030850135,
   -0.19838702738861422,
   -0.672190765750103,
   -0.26437282338706314
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00013640805630199537,
  "alpha_at_max": 0.5927615158904127,
  "alternations": 6,
  "seconds": 123.57456469535828,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.3334913198404763,
   3.942476280336682,
   -0.8016255513705715,
   1.4163917629453253
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0206754207611084,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.5414912665077707,
   -0.6584324407200302,
   0.4305011749653058,
   1.4189742463031054
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1221487522125244,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7865481695953438,
   1.558682297835249,
   3.8250813874809033,
   -0.5720146225222069
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.2680017948150635,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7685988671512414,
   1.0912945048477432,
   -0.5843125813664747,
   2.7544481893705415
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.175858736038208,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7670185144501382,
   3.817713653823965,
   -0.3665957414963681,
   0.33579116157899414
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1573827266693115,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4729735668902628,
   -0.6972989091949073,
   0.034331752904987134,
   1.3274073096422834
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.410224199295044,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.108597502926678,
   -1.908854069082081,
   -3.999680656364994,
   3.999950632744455
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946642881,
  "loss": 0.013240256946642912,
  "alpha_at_max": 642090437172822.8,
  "alternations": 2,
  "seconds": 1.9288926124572754,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.2545842183756144,
   -1.732266347450119,
   -4.0,
   -2.169290486927984
  ],
  "loss_type": "max",
  "tail_loss": 0.0005711350471435672,
  "loss": 0.0006528517815940216,
  "alpha_at_max": 0.01987192777291337,
  "alternations": 4,
  "seconds": 7.243046283721924,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.16398309727711233,
   -0.7039390157362926,
   2.7574410765362587,
   -0.7039390157356078
  ],
  "loss_type": "max",
  "tail_loss": 0.010371295676044445,
  "loss": 0.01037200367973834,
  "alpha_at_max": 0.33953144362317195,
  "alternations": 3,
  "seconds": 10.585643768310547,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7291736860311306,
   -0.5796717552810554,
   -0.8236184607656754,
   -1.2095805844890892
  ],
  "loss_type": "max",
  "tail_loss": 0.003967521491369752,
  "loss": 0.003967538149116767,
  "alpha_at_max": 0.1450507571109142,
  "alternations": 4,
  "seconds": 6.595269680023193,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5976241268326423,
   -0.5972625016160111,
   3.5604339509137235,
   -0.3496726956370457
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 5.809221566998726e+26,
  "alternations": 2,
  "seconds": 1.744600772857666,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.507180562885078,
   -0.6415976275407613,
   -0.4057957554957481,
   -0.6288468449126883
  ],
  "loss_type": "max",
  "tail_loss": 0.000632963385536367,
  "loss": 0.0006329633855366446,
  "alpha_at_max": 0.020770167552806987,
  "alternations": 5,
  "seconds": 13.44090461730957,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.8027894158943352,
   0.07123942316559351,
   0.7649935792613545,
   0.7449078177511836
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.9928560256958008,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.751982489038384,
   1.0184257806623196,
   -0.3682822780228058,
   2.292172313134131
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00026676831442284943,
  "alpha_at_max": 0.05896034281627875,
  "alternations": 5,
  "seconds": 3.5836098194122314,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.7352504910503088,
   -0.3036882755016509,
   -0.20544847109599687,
   2.5058005186710823
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00030669972567265447,
  "alpha_at_max": 0.13189854354798497,
  "alternations": 5,
  "seconds": 14.436851263046265,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.737533941576759,
   -0.3839722636324262,
   2.1531857132090066,
   0.08803816204032014
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003270959274148666,
  "alpha_at_max": 0.1319228423955356,
  "alternations": 5,
  "seconds": 3.8445305824279785,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7134399908520754,
   0.9741264772357295,
   -0.41156632369675505,
   -0.0010378501419635608
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003995372631073746,
  "alpha_at_max": 0.299999133271615,
  "alternations": 5,
  "seconds": 4.143908977508545,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7246754273455478,
   -0.387739642890432,
   -0.034339937899611886,
   3.058844691026319
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047281728582513347,
  "alpha_at_max": 8.924009008123372,
  "alternations": 4,
  "seconds": 3.9968602657318115,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5386830071677718,
   -0.6201844382387722,
   3.5400764430800393,
   3.1637337225037125
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007406018230451394,
  "alpha_at_max": 0.1649833052714873,
  "alternations": 3,
  "seconds": 3.3328351974487305,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.6897583854452162,
   -0.7354932830160907,
   -0.885035279643896,
   -0.26165263045822706
  ],
  "loss_type": "max",
  "tail_loss": 0.003940443941694349,
  "loss": 0.00394044888204359,
  "alpha_at_max": 0.14337716869091843,
  "alternations": 4,
  "seconds": 6.021332263946533,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.8109575043754713,
   -1.444041424861587,
   -3.0797143540443885,
   -1.8142981309258548
  ],
  "loss_type": "max",
  "tail_loss": 0.0005740226083996158,
  "loss": 0.0005740226084007816,
  "alpha_at_max": 0.16398344276265378,
  "alternations": 5,
  "seconds": 6.53986120223999,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3446046837142336,
   3.738222853088335,
   -0.7139673424858504,
   -0.48942381470654484
  ],
  "loss_type": "max",
  "tail_loss": 0.013051647686161127,
  "loss": 0.013055470010394421,
  "alpha_at_max": 0.2902685610499054,
  "alternations": 3,
  "seconds": 9.584766864776611,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7031813655774428,
   4.0,
   -0.6510797494516355,
   -0.8330007628301821
  ],
  "loss_type": "max",
  "tail_loss": 2.1158297336398846e-11,
  "loss": 0.00523275604379303,
  "alpha_at_max": 0.03455890711745153,
  "alternations": 3,
  "seconds": 4.418635606765747,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5172549548339246,
   -0.6908109518114107,
   -0.4126904305145108,
   -0.6610631735866617
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00034664291497432664,
  "alpha_at_max": 0.06575367034620004,
  "alternations": 5,
  "seconds": 8.37495231628418,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5386830239912435,
   -0.620184417246463,
   1.8175049616082066,
   -0.6201844173767982
  ],
  "loss_type": "max",
  "tail_loss": 0.0005622258050995699,
  "loss": 0.0007406022303886317,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 37.222856283187866,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.7328983652271039,
   0.054936826626073285,
   0.6775918589050447,
   0.5994872250193732
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002748716837077464,
  "alpha_at_max": 5.9047294040698715,
  "alternations": 5,
  "seconds": 15.915143251419067,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   3.0328835116842354,
   4.853904717730878,
   -0.672866289683075,
   1.0553923319074432
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141313991708037,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 1.9476332664489746,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   1.0856702783002024,
   4.0,
   -0.6656300705331366,
   1.0563777749243433
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013151244368004855,
  "alpha_at_max": 0.07763901198025051,
  "alternations": 3,
  "seconds": 20.21645736694336,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   1.2243655230306385,
   -0.6676196846408996,
   1.0561048998648896,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013148497090060829,
  "alpha_at_max": 0.07763901198025051,
  "alternations": 3,
  "seconds": 43.149837493896484,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6728662894568876,
   1.0553923313934834,
   3.9990486068287128,
   3.9984061441383068
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141314086368983,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 7.261093378067017,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6492850630954277,
   0.025650767552548352,
   3.907596534039408,
   3.665643085747845
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002611214177742521,
  "alpha_at_max": 3.0055226139077864,
  "alternations": 3,
  "seconds": 2.5662267208099365,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5042152244185041,
   -0.3917462595206877,
   3.905342602792609,
   3.9424329483641953
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00521501312574263,
  "alpha_at_max": 2.1136837083356204,
  "alternations": 3,
  "seconds": 3.90527081489563,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4625277866731521,
   -0.7777606293419023,
   -0.5638354442275046,
   -0.7542061928414436
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005485501894926248,
  "alpha_at_max": 0.08242899408473052,
  "alternations": 4,
  "seconds": 5.60334038734436,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.1806138015559156,
   -1.7948620282883063,
   -3.999999999689219,
   -2.350007607515902
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012520624393498325,
  "alpha_at_max": 0.09372166599369083,
  "alternations": 4,
  "seconds": 6.132325649261475,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3892421683463157,
   4.0,
   -0.6132428080103044,
   -0.5774180367526388
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003079604037813932,
  "alpha_at_max": 0.2571816628529899,
  "alternations": 3,
  "seconds": 5.8350605964660645,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5720322702601304,
   3.9667177112718695,
   -0.21403209319122912,
   -0.5221401395598823
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009193310108427166,
  "alpha_at_max": 0.05395106225151279,
  "alternations": 3,
  "seconds": 4.246720314025879,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3587287576103314,
   -0.6939994071081963,
   3.4272009519768796,
   -0.7013107431904197
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284417273963,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 4.87396240234375,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4490837195357731,
   -0.2563970725502584,
   -0.6828653241559757,
   -0.6573005845965663
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005128704689786994,
  "alpha_at_max": 1.8995030708601537,
  "alternations": 4,
  "seconds": 19.448405504226685,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.6028933564558722,
   0.25475269514927956,
   9.999999999992534,
   -0.9445153918650195
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0011454337174884204,
  "alpha_at_max": 2.455613430477687,
  "alternations": 3,
  "seconds": 8.416107416152954,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.7815279045128549,
   -0.4572768663573883,
   3.2609155873706133
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7313761711120605,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.7155774231286194,
   1.2820997005255645,
   -0.5444092694081624
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639398,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.8440630435943604,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.6039586773441146,
   3.0411470131361624,
   -0.7137153207609765
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6046340465545654,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.8121488124169947,
   -0.4658048723018444,
   0.19381186277890894
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8443937301635742,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.507677244762072,
   -0.5991891054121699,
   -0.33677138314805094
  ],
  "loss_type": "max",
  "tail_loss": 0.0006412241038010746,
  "loss": 0.0006412241038022959,
  "alpha_at_max": 0.6647219194030342,
  "alternations": 4,
  "seconds": 2.8438189029693604,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.914628508604919,
   -3.9999999999999067,
   -1.4271980726995301
  ],
  "loss_type": "max",
  "tail_loss": 0.0134852932100053,
  "loss": 0.013485293210006244,
  "alpha_at_max": 0.03574374062644809,
  "alternations": 3,
  "seconds": 2.579838275909424,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.34091173190182855,
   -0.6283486511850089,
   -0.053924830578443564
  ],
  "loss_type": "max",
  "tail_loss": 0.016413646948985283,
  "loss": 0.016413928545305434,
  "alpha_at_max": 0.08945404837788692,
  "alternations": 3,
  "seconds": 3.402590751647949,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.9829674693504864,
   -1.1769041273239336,
   -1.9482502176512164
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9206361770629883,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.37550460689115744,
   -0.7484380032079565,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256957438856,
  "loss": 0.013240256957438887,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 1.2428669929504395,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.8692177425163587,
   2.5279113698643387,
   -0.8692177425017562
  ],
  "loss_type": "max",
  "tail_loss": 0.01358619600801697,
  "loss": 0.013586738894779016,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 3.527578592300415,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.081685117519926,
   -1.8032217943386797,
   -4.0
  ],
  "loss_type": "max",
  "tail_loss": 0.0024650754632137284,
  "loss": 0.010401962819622579,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.628028154373169,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.844213997399231,
   -1.7002580204616389,
   -3.570592087082548
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1942026615142822,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.311267247544621,
   3.9999966276603227,
   -0.6117222780311382
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256918870374,
  "loss": 0.01966172724761428,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 2.1235854625701904,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.14325988211415286,
   -0.7379929194858539,
   1.3488236130877205
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 1.0714823154056284e+20,
  "alternations": 1,
  "seconds": 0.8960328102111816,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6691375687568847,
   -0.13933015050984127,
   -0.5476799882783663
  ],
  "loss_type": "max",
  "tail_loss": 0.005030315159371135,
  "loss": 0.005030315159371579,
  "alpha_at_max": 0.043523117929898346,
  "alternations": 4,
  "seconds": 2.714519500732422,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6266250988812692,
   0.6637826028406666,
   -0.722523583947658
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8394651412963867,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.2730597869273263,
   -1.2852586374914825,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 0.01324059135832123,
  "loss": 0.013240591358321261,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 2.8513875007629395,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.738733681315847,
   -0.39083577468832353,
   2.193674940466389
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003467071473599592,
  "alpha_at_max": 0.053044456019419324,
  "alternations": 4,
  "seconds": 2.0017499923706055,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6922632503191611,
   0.9467114079136444,
   -0.4521150346677069
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006213366974505494,
  "alpha_at_max": 2.4147935101502327,
  "alternations": 4,
  "seconds": 2.0613718032836914,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.3908357746883211,
   2.193674940466453,
   -0.7387336813158503
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00034670714736007024,
  "alpha_at_max": 0.13236098791988343,
  "alternations": 4,
  "seconds": 1.9402666091918945,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.7246754262631561,
   -0.3877396486479421,
   -0.03433992443737121
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047281724922921506,
  "alpha_at_max": 8.924009008123372,
  "alternations": 4,
  "seconds": 2.56084942817688,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5337154097728765,
   -0.6287750108144385,
   -0.5412048089542361
  ],
  "loss_type": "max",
  "tail_loss": 0.0006241627958342155,
  "loss": 0.0006241627958346596,
  "alpha_at_max": 0.16134666757775792,
  "alternations": 4,
  "seconds": 2.749218463897705,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.9693426217779038,
   -3.999999999999063,
   -2.3196922114173346
  ],
  "loss_type": "max",
  "tail_loss": 0.010234727854168735,
  "loss": 0.010234727854168766,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 3.053961753845215,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.34433924657537646,
   -0.7144029747317517,
   -0.4900770561787968
  ],
  "loss_type": "max",
  "tail_loss": 0.013051635296382647,
  "loss": 0.013056050849863166,
  "alpha_at_max": 0.29000133690540697,
  "alternations": 3,
  "seconds": 3.2583773136138916,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7032503774982555,
   -0.651373790511605,
   -0.8334392262002697
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00523275807357193,
  "alpha_at_max": 0.16969928011830804,
  "alternations": 3,
  "seconds": 3.6361677646636963,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6648707967160463,
   -0.580163915491536,
   -0.04285981606106594
  ],
  "loss_type": "max",
  "tail_loss": 0.004206758948496259,
  "loss": 0.004206758948496289,
  "alpha_at_max": 642090437172822.8,
  "alternations": 4,
  "seconds": 2.751734972000122,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.8080770663404659,
   -0.7531506438043132,
   -0.8755326535380555
  ],
  "loss_type": "max",
  "tail_loss": 0.01573569629031385,
  "loss": 0.015739803238337347,
  "alpha_at_max": 0.21324556124748598,
  "alternations": 3,
  "seconds": 8.87075400352478,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.9581153036238241,
   -1.8223668773080963,
   -3.9999999999943983
  ],
  "loss_type": "max",
  "tail_loss": 0.005343794109436528,
  "loss": 0.01552868613983227,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.600271701812744,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.7589258246655342,
   -1.4014136049157704,
   -2.968802498229248
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006605027645052441,
  "alpha_at_max": 0.061342292144722026,
  "alternations": 4,
  "seconds": 3.44299578666687,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.24462347581817018,
   3.921808956991791,
   -0.5861031904452683
  ],
  "loss_type": "max",
  "tail_loss": 4.7510773093506486e-11,
  "loss": 0.026450251721094498,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 1.882598638534546,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.08491118985416554,
   -0.7335569458833944,
   3.9293209876961375
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.015506860327771488,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.0430171489715576,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6850417234150108,
   3.9999950458353863,
   -0.5208417293748095
  ],
  "loss_type": "max",
  "tail_loss": 5.2024107244363904e-11,
  "loss": 0.005461497658499459,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 1.9316685199737549,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5386830071676755,
   -0.6201844382389022,
   3.904770604568654
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 2.4837565422058105,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.7127802608142257,
   -0.1353095642280414,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 1.7159713774361762e-06,
  "loss": 0.0009223603789481061,
  "alpha_at_max": 0.0963829023623971,
  "alternations": 3,
  "seconds": 2.4917328357696533,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   2.23745568374285,
   -0.6723598241865624,
   1.0554606795997123
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013142002292519939,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 33.39246869087219,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6728662894578632,
   1.055392331395727,
   3.9999819521989926
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141314085944877,
  "alpha_at_max": 0.2232543861616744,
  "alternations": 3,
  "seconds": 6.211242914199829,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.6653560052713727,
   1.056415565135677,
   1.0696553214785751
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013151640641004825,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 31.33447289466858,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.6492850630954072,
   0.025650767552245674,
   3.9708167055526724
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002611214177741017,
  "alpha_at_max": 0.2339483572560853,
  "alternations": 3,
  "seconds": 1.5539264678955078,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.35872875761057266,
   -0.6939994071075726,
   -0.7013107431891421
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 2.604055881500244,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.046518992261236,
   -3.9999999999917897,
   -2.6934913625954797
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006422615881209293,
  "alpha_at_max": 0.016823641296003364,
  "alternations": 3,
  "seconds": 2.867532968521118,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.38913661994470705,
   -0.6139230004881403,
   -0.5782801042205216
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0030800893693861964,
  "alpha_at_max": 0.25675564457275346,
  "alternations": 3,
  "seconds": 2.9466593265533447,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5720322695869035,
   -0.21403208913333838,
   -0.5221401362625882
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009193310070912064,
  "alpha_at_max": 0.2606633665442947,
  "alternations": 3,
  "seconds": 2.5879268646240234,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.4593507242952758,
   -0.7372766623672098,
   -0.6982737297896489
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005864592940683089,
  "alpha_at_max": 0.869841251753655,
  "alternations": 4,
  "seconds": 3.1838836669921875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.418226256788973,
   -1.1990280726796276,
   -1.4586450641503808
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010720440524383257,
  "alpha_at_max": 0.0961523714698338,
  "alternations": 3,
  "seconds": 3.762181043624878,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.8891149993595386,
   -1.741155666365497,
   -4.0
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02507812695207523,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.727597236633301,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.193528460261709,
   -0.7922895462320164,
   -1.7730696613219714
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004169898384337345,
  "alpha_at_max": 2.5718166285298985,
  "alternations": 4,
  "seconds": 3.572767496109009,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.1651105201368773,
   3.999983737058358,
   -0.4303938709497686
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03839052109391883,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.0926716327667236,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.2230814356856546,
   -0.6118253269298903,
   3.977018819499483
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025057060714175128,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.4327526092529297,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5814775191116082,
   3.9999658571449634,
   -0.3341064484391192
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009393133781463114,
  "alpha_at_max": 0.9334262284269044,
  "alternations": 3,
  "seconds": 2.150735855102539,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5042152244215867,
   -0.39174625951769915,
   3.9962159295950004
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005215013125703253,
  "alpha_at_max": 2.1136837083356204,
  "alternations": 3,
  "seconds": 2.3224921226501465,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.5732020444678474,
   -1.2411742491073996,
   -1.1071835849757226
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008472671187216285,
  "alpha_at_max": 0.019262825924740355,
  "alternations": 4,
  "seconds": 3.391723394393921,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.8604427642824103,
   1.6567104227503417
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013280001188030311,
  "alpha_at_max": 266.931606362429,
  "alternations": 3,
  "seconds": 0.7351994514465332,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.5648440134888819,
   -0.6156686620412866
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.3138086795806885,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7875449956353116,
   -0.5106853406922123
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.32334399223327637,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8601439792670734,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.020660643445085558,
  "alpha_at_max": 0.05199002185528622,
  "alternations": 2,
  "seconds": 0.5648250579833984,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.8715492571408543,
   1.1758377883996878
  ],
  "loss_type": "max",
  "tail_loss": 0.013469229506190505,
  "loss": 0.01346922950619156,
  "alpha_at_max": 0.03575691153316328,
  "alternations": 3,
  "seconds": 0.659001350402832,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.1626992796376307,
   -0.7047921443696985
  ],
  "loss_type": "max",
  "tail_loss": 0.002479700439155186,
  "loss": 0.010373290746350516,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 0.6771883964538574,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.23429859305917144,
   -0.8262818485039789
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.36244630813598633,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.9625319687975222,
   -0.7679416357836204
  ],
  "loss_type": "max",
  "tail_loss": 0.02169318371989215,
  "loss": 0.021693183719892373,
  "alpha_at_max": 0.04261083061436334,
  "alternations": 3,
  "seconds": 0.8787422180175781,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.9129638978134076,
   -3.9999999999951874
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013611016986340596,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.7548322677612305,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.3112672480110579,
   -0.611722278033898
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.019661727223295067,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 0.7869603633880615,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.622169274829282,
   -0.6499005563050622
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.36379218101501465,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.999986593775135,
   -0.8621097377717425
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256941714212,
  "loss": 0.029669072620507997,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.6055665016174316,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8692177425584501,
   3.9068861823658807
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013586738892350736,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.8130528926849365,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.8184764320328626,
   1.2544147367622067
  ],
  "loss_type": "max",
  "tail_loss": 7.573386362480505e-13,
  "loss": 0.00509572871670283,
  "alpha_at_max": 0.032186962942566386,
  "alternations": 3,
  "seconds": 0.5274460315704346,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.7127904197042825,
   -0.42400286337379733
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009218989692826213,
  "alpha_at_max": 2.401485672836947,
  "alternations": 3,
  "seconds": 0.735022783279419,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.77338194427452,
   -0.3346503015878569
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0021979952759005397,
  "alpha_at_max": 2.222286254328206,
  "alternations": 3,
  "seconds": 0.6524763107299805,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8224617105938975,
   3.9786498051745847
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.024382442952381678,
  "alpha_at_max": 0.061546023737131625,
  "alternations": 2,
  "seconds": 0.5861961841583252,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.9535181191990814,
   -0.6377621402033002
  ],
  "loss_type": "max",
  "tail_loss": 0.010219876398591399,
  "loss": 0.010219876398594119,
  "alpha_at_max": 0.02852331512299011,
  "alternations": 3,
  "seconds": 0.7564127445220947,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.08491118985705831,
   -0.7335569458842168
  ],
  "loss_type": "max",
  "tail_loss": 0.00532960054733439,
  "loss": 0.015506860327770822,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 0.779449462890625,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5386830071676665,
   -0.6201844382389188
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 0.7042620182037354,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.0500070577394798,
   -1.0454155959696927
  ],
  "loss_type": "max",
  "tail_loss": 0.01657790934091774,
  "loss": 0.01657790934091863,
  "alpha_at_max": 0.15556790385405983,
  "alternations": 3,
  "seconds": 0.7555243968963623,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.886385650739598,
   -3.9999999999977325
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01648400303288089,
  "alpha_at_max": 0.04474247457721604,
  "alternations": 2,
  "seconds": 0.5957214832305908,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.24462347680746183,
   -0.586103190274565
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02645025167981241,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 0.9870293140411377,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.6850417232521244,
   -0.5208417301687569
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005461497645940172,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 0.7955560684204102,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.9999935364879278,
   -0.8242860156003966
  ],
  "loss_type": "max",
  "tail_loss": 6.3954952445044455e-12,
  "loss": 0.033674700441233774,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 0.4561798572540283,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8293606367797599,
   3.9043480437073947
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01646270429927421,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.6713526248931885,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.6728662896830758,
   1.0553923319074416
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013141313991708037,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 0.4873688220977783,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.6492850630953773,
   0.025650767551653658
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0026112141777386534,
  "alpha_at_max": 3.0055226139077864,
  "alternations": 3,
  "seconds": 0.5916171073913574,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.6626056185995668,
   0.10901394672525687
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0036870049683537243,
  "alpha_at_max": 0.0646606401682997,
  "alternations": 3,
  "seconds": 0.591987133026123,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7053493259493215,
   3.9762817167219584
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.037199157751438894,
  "alpha_at_max": 0.3727691814196857,
  "alternations": 2,
  "seconds": 0.5543265342712402,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -1.0690001425998334,
   -1.3851259208075795
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006405379552121726,
  "alpha_at_max": 0.44299619910036403,
  "alternations": 3,
  "seconds": 0.7735867500305176,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.22308143567795052,
   -0.6118253269278658
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02505706071417413,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 0.6942441463470459,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5042152244215699,
   -0.39174625951772446
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005215013125702059,
  "alpha_at_max": 2.1136837083356204,
  "alternations": 3,
  "seconds": 0.8071544170379639,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.1990280730591487,
   -1.4586450646640252
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01072044052375265,
  "alpha_at_max": 0.44299619910036403,
  "alternations": 3,
  "seconds": 0.7764327526092529,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.8031855096641292,
   -3.999999999976966
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02611505287018623,
  "alpha_at_max": 0.4159489190410385,
  "alternations": 2,
  "seconds": 0.6838376522064209,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.1651105211023705,
   -0.43039387081678376
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03839052102570639,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 0.7472751140594482,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.5814775189990337,
   -0.33410645011676166
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009393133765319694,
  "alpha_at_max": 0.24911506965638644,
  "alternations": 3,
  "seconds": 0.8735017776489258,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.9998951627464407,
   -0.7132894200889783
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05018884437136206,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 0.5405621528625488,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.7045962836236423,
   3.904194130506964
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02609339605491856,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.5556502342224121,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.9557388074949817
  ],
  "loss_type": "max",
  "tail_loss": 0.02663273850600717,
  "loss": 0.02663273850601211,
  "alpha_at_max": 0.08960247378023212,
  "alternations": 2,
  "seconds": 0.18339753150939941,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8601439792670769
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.020660643445086002,
  "alpha_at_max": 0.22661048485078386,
  "alternations": 2,
  "seconds": 0.1810464859008789,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.9701012193295911
  ],
  "loss_type": "max",
  "tail_loss": 0.03359279250795094,
  "loss": 0.03359279250795266,
  "alpha_at_max": 0.06582638416409022,
  "alternations": 2,
  "seconds": 0.19059491157531738,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8692177425584411
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013586738892351291,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.1727275848388672,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.862109737859033
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02966907261871643,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.21749663352966309,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.8821469314468215
  ],
  "loss_type": "max",
  "tail_loss": 0.01586546966732949,
  "loss": 0.015865469667329442,
  "alpha_at_max": 3309330408496176.0,
  "alternations": 2,
  "seconds": 0.18653392791748047,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8224617105938938
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.024382442952382233,
  "alpha_at_max": 0.061546023737131625,
  "alternations": 2,
  "seconds": 0.16511082649230957,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.8912946093278842
  ],
  "loss_type": "max",
  "tail_loss": 0.024401983675082173,
  "loss": 0.02440198367508219,
  "alpha_at_max": 1047104449351844.2,
  "alternations": 2,
  "seconds": 0.17928504943847656,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8293606367797537
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016462704299274766,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.20203614234924316,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.8242860157122668
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03367470043765497,
  "alpha_at_max": 0.28570642042231004,
  "alternations": 2,
  "seconds": 0.17087745666503906,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.6647612965689575
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003958099470269261,
  "alpha_at_max": 0.06581425961276477,
  "alternations": 2,
  "seconds": 0.1829206943511963,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.7053493259492614
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.037199157751448775,
  "alpha_at_max": 0.0808351037390068,
  "alternations": 2,
  "seconds": 0.16614341735839844,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.6372262524669771
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.015666642059620983,
  "alpha_at_max": 0.4014209182043213,
  "alternations": 2,
  "seconds": 0.16908645629882812,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.7045962836236425
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02609339605491856,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.17910170555114746,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.7132894202681226
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05018884436387239,
  "alpha_at_max": 0.35803047937631965,
  "alternations": 2,
  "seconds": 0.1564180850982666,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.0073473453521728516,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.006474018096923828,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.005527496337890625,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.0076105594635009766,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 0.20164563634027316,
  "alpha_at_max": 2628997087308414.5,
  "alternations": 1,
  "seconds": 0.012736320495605469,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "max",
  "loss": 0.3578924808576256,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.007638692855834961,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.21750834976942207,
   3.989381646458826,
   -0.3414627554789085
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04211833556283029,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 1.876373529434204,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3663797206658195,
   3.9353736041824856,
   -0.5478931058985675
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02339049780343272,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 2.2113912105560303,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.31188856418227373,
   3.999339185209032,
   -0.5043240946657754
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03009334887714954,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 1.883115291595459,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.2230814356855032,
   -0.6118253269298433,
   2.7583749581069936
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025057060714176682,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.094005584716797,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.22221229676968068,
   -0.6570719321751612,
   3.9496823324994113
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 8551336234199864.0,
  "alternations": 1,
  "seconds": 1.0149157047271729,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.08491118985502719,
   -0.7335569458836404,
   2.872409607389604
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.015506860327771488,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.460822582244873,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7014323856447651,
   1.6979040401715473,
   -0.5744810276816406
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9282252788543701,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6028368431591693,
   0.16209452075295375,
   -0.17868914770663313
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011859205674018103,
  "alpha_at_max": 1.0993095479250272,
  "alternations": 3,
  "seconds": 4.199864149093628,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7304157368625764,
   3.9999886508133446,
   -0.4710214852182891
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008531600568323361,
  "alpha_at_max": 0.7144963260755135,
  "alternations": 3,
  "seconds": 2.7695581912994385,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.2537732976958984,
   -0.7513858070021922,
   2.190862747230259
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.014775037765503,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5042152244215651,
   -0.39174625951775105,
   3.9333333333333544
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005215013125702457,
  "alpha_at_max": 2.1136837083356204,
  "alternations": 3,
  "seconds": 2.6892948150634766,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.21750835067078028,
   3.9979271468763304,
   -0.34146275550110156
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04211833547579491,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 1.8487610816955566,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5386830071676639,
   -0.6201844382389162,
   3.044722729441264
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007406018230420308,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 2.40069842338562,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.36637972125630247,
   3.902782352512301,
   -0.5478931058552912
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946636941,
  "loss": 0.023390497767536766,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 2.045302152633667,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3118885646950884,
   3.9026181206432056,
   -0.5043240947424665
  ],
  "loss_type": "max",
  "tail_loss": 3.552713678800501e-15,
  "loss": 0.030093348844044687,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 1.8077828884124756,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.16511052109643698,
   -0.4303938708271327,
   3.78861884955903
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03839052102571394,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.3949546813964844,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.31126724801174166,
   -0.611722278032925,
   2.755860942326037
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01966172722329329,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 2.5583784580230713,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6084286360889313,
   3.99540308820001,
   -0.2971320103015269
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012128908690204443,
  "alpha_at_max": 0.9346306090115205,
  "alternations": 3,
  "seconds": 2.2653284072875977,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.24462347681660146,
   -0.5861031902632974,
   2.895514670198419
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026450251679818848,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 2.745302677154541,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7268459186200221,
   -0.19499645252153347,
   -0.5435362420924701
  ],
  "loss_type": "max",
  "tail_loss": 0.008347381834647782,
  "loss": 0.00834738183464856,
  "alpha_at_max": 0.2042490287304487,
  "alternations": 4,
  "seconds": 2.1493797302246094,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7304157368832891,
   3.912099140025905,
   -0.4710214858768189
  ],
  "loss_type": "max",
  "tail_loss": 4.551914400963142e-15,
  "loss": 0.008531600566641595,
  "alpha_at_max": 0.044643681386926544,
  "alternations": 3,
  "seconds": 2.0322959423065186,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7210000080492107,
   -0.47415647185563703,
   -0.6085661290543314
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0506350994110107,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5814775189990453,
   -0.33410645011675,
   3.0731365392846515
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009393133765319028,
  "alpha_at_max": 0.051980445821353936,
  "alternations": 3,
  "seconds": 2.7613234519958496,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6850417232521195,
   -0.5208417301687526,
   3.203764268676168
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005461497645939728,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 2.6895506381988525,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.2106311426804053,
   3.675414254490068,
   -0.667135710843306
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06567357742257185,
  "alpha_at_max": 0.3499451670283573,
  "alternations": 2,
  "seconds": 2.7145180702209473,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4008333268060204,
   4.0,
   -0.7935671122273442
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639217,
  "loss": 0.04031119438405417,
  "alpha_at_max": 0.2525340827012769,
  "alternations": 2,
  "seconds": 2.7583515644073486,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.7132894200890638,
   3.442197151070772
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05018884437135851,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 1.6150622367858887,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.8621097377717457,
   2.626342048155286
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.029669072620507997,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 1.5969350337982178,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999990564272812,
   -0.8242860156003956,
   3.8491295752101853
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.033674700441233774,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 1.7738912105560303,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7045962836236341,
   3.9858655964505227,
   3.157994868493461
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02609339605491945,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 1.602142333984375,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8692177425584435,
   3.902688594249266,
   2.606107229470452
  ],
  "loss_type": "max",
  "tail_loss": 0.0033528393575576465,
  "loss": 0.01358673889235118,
  "alpha_at_max": 0.20368544678367292,
  "alternations": 2,
  "seconds": 1.5543098449707031,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.29531517393907747,
   4.0,
   -0.7782940660103208
  ],
  "loss_type": "max",
  "tail_loss": 1.6653345369377348e-16,
  "loss": 0.04485168512305604,
  "alpha_at_max": 0.28147511160321054,
  "alternations": 2,
  "seconds": 9.297450065612793,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7045962836236428,
   3.9217527163128487,
   3.2090392643994923
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02609339605491834,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 1.482288122177124,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8293606367797505,
   3.996483909658845,
   2.6567193839708994
  ],
  "loss_type": "max",
  "tail_loss": 0.008244143611035704,
  "loss": 0.01646270429927499,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.6259620189666748,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8293606367797575,
   3.899565146691846,
   2.7426172952355357
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016462704299274322,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.5624868869781494,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8692177425584497,
   3.9088363609956858,
   2.8896451951331845
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013586738892350736,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 1.7362582683563232,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.38508576800130534,
   3.8126673412620256,
   -0.6577275396201736,
   -0.639206288046594
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004919111995930758,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 5.258644104003906,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3994047056857142,
   3.9999983454812225,
   -0.5792972994471531,
   -0.23906993610910635
  ],
  "loss_type": "max",
  "tail_loss": 0.01801269557349061,
  "loss": 0.01802330410913444,
  "alpha_at_max": 0.3407846307267858,
  "alternations": 3,
  "seconds": 5.2179319858551025,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.40527634689828224,
   4.0,
   -0.6616502243385409,
   -0.5078546414707792
  ],
  "loss_type": "max",
  "tail_loss": 0.014311421364293975,
  "loss": 0.014311900346771322,
  "alpha_at_max": 0.2858643512589064,
  "alternations": 3,
  "seconds": 5.202532052993774,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0848169749201855,
   1.4746421447843545,
   -1.3924562110255638,
   -1.929440029777676
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.5909645557403564,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.526738252367934,
   -0.3903915778836176,
   -0.5865585419518053,
   -0.6548853223705471
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00022288692437477664,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 7.640859127044678,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.38508994434831045,
   2.438586552423491,
   -0.6576924392647818,
   -0.6391616255500787
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004919100798594145,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 5.043490409851074,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.005345890078251259,
   -0.739023816450977,
   -0.5032315530399223,
   3.9972137715313005
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946641216,
  "loss": 0.013240256946641247,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 1.8453922271728516,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.41550319719705636,
   -0.0950135260938473,
   -0.26846588843792046,
   -0.38588065747882105
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002676934228688116,
  "alpha_at_max": 4.607231130428716,
  "alternations": 4,
  "seconds": 21.5330171585083,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5793543525287403,
   3.9999986737998263,
   -0.11705475093287016,
   -0.514979124056816
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010193604249470143,
  "alpha_at_max": 1.658670039183294,
  "alternations": 3,
  "seconds": 4.57667088508606,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6587173888681042,
   3.5958427783027993,
   -0.5528797700145205,
   -0.5603877202379794
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.6777255535125732,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7036809644711974,
   3.635011093086508,
   -0.2833569211018734,
   -0.6249075371933516
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007700656835443187,
  "alpha_at_max": 0.9348027901901268,
  "alternations": 3,
  "seconds": 4.239431858062744,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3587287576105595,
   -0.6939994071075992,
   2.9286761143629234,
   -0.701310743189187
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 4.678242444992065,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.27901060363272334,
   -0.5813318063698794,
   3.9899660536061052,
   1.4273195169609618
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 1.1078418347592834e+16,
  "alternations": 2,
  "seconds": 2.4173800945281982,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.522290139925976,
   -0.6493030255663773,
   0.046415167092075,
   -0.5515868512598814
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00040080820052468497,
  "alpha_at_max": 13.581883470565419,
  "alternations": 5,
  "seconds": 5.4611122608184814,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.28852528235670094,
   -0.5024694399898153,
   -0.6077423404387099,
   -0.43488714202417983
  ],
  "loss_type": "max",
  "tail_loss": 0.014204037358760524,
  "loss": 0.014210487307964037,
  "alpha_at_max": 0.30138386635449693,
  "alternations": 3,
  "seconds": 24.820063829421997,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6025602812806858,
   1.9174842450836902,
   -0.6658658425606281,
   3.998817661467414
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639717,
  "loss": 0.013240256946639748,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4819011688232422,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7024943674136587,
   3.999460506190808,
   -0.5666108803674088,
   -0.2648388850219757
  ],
  "loss_type": "max",
  "tail_loss": 0.006409038421925195,
  "loss": 0.006409038421926194,
  "alpha_at_max": 0.51541849679912,
  "alternations": 4,
  "seconds": 5.441833257675171,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.41901600200196676,
   -0.5231929543991738,
   -0.06231371776772703,
   -0.5486301593177455
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012898741721981057,
  "alpha_at_max": 10.206574266727708,
  "alternations": 5,
  "seconds": 6.574676036834717,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.2447311197706075,
   -2.1441293806104453,
   -1.7936932378494586,
   -2.774015750615403
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.8195090293884277,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4887249180174447,
   -0.03752652046742354,
   -0.7208057349615984,
   -0.7035591131635694
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001968010525123187,
  "alpha_at_max": 0.25685025427459224,
  "alternations": 4,
  "seconds": 17.32281470298767,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5191339474187681,
   -0.6429767557960466,
   -0.30928319836503804,
   -0.6549160501711848
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003227324635886042,
  "alpha_at_max": 0.1499408608788862,
  "alternations": 5,
  "seconds": 7.297746419906616,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5959905694253784,
   2.3439482083923515,
   -0.666064489744091,
   3.99848137075588
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639717,
  "loss": 0.013240256946639748,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.147315502166748,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.45037890535912123,
   -0.4342672052763734,
   -0.5723782463184781,
   -0.5046659997260524
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014234227271097133,
  "alpha_at_max": 0.33198617605105485,
  "alternations": 4,
  "seconds": 9.121838569641113,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5386830071709743,
   -0.6201844382356902,
   2.2459519089348055,
   3.9025645016553163
  ],
  "loss_type": "max",
  "tail_loss": 0.0003587846649850124,
  "loss": 0.0007406018231390643,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 3.618245840072632,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.38534427094125656,
   3.9153276252001117,
   -0.6556194918138019,
   -0.6365240559050711
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004918776095091282,
  "alpha_at_max": 0.6777039235743454,
  "alternations": 3,
  "seconds": 4.5884809494018555,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.39940470734229017,
   4.0,
   -0.5792972944745698,
   -0.2390699293694679
  ],
  "loss_type": "max",
  "tail_loss": 0.018012695569878945,
  "loss": 0.01802330409010877,
  "alpha_at_max": 0.3407846307267858,
  "alternations": 3,
  "seconds": 5.003014802932739,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4047364227794262,
   1.733302054375799,
   -0.6635098420361615,
   -0.5103342568281933
  ],
  "loss_type": "max",
  "tail_loss": 0.014311431071716674,
  "loss": 0.014311431071716705,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 5.915122747421265,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4371512886205883,
   2.5793987422531224,
   -0.262168693039175,
   -0.3084639381745611
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002687740131859713,
  "alpha_at_max": 4.568356631285669,
  "alternations": 4,
  "seconds": 4.720752954483032,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.563243677087972,
   -0.22206748451748026,
   -0.4457629797278204,
   -0.4449620109247455
  ],
  "loss_type": "max",
  "tail_loss": 0.0012765224187780144,
  "loss": 0.0012765224188053814,
  "alpha_at_max": 0.1710172820574506,
  "alternations": 5,
  "seconds": 6.413792610168457,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5618850047136081,
   0.08836334612974805,
   -0.5106878290984378,
   -0.49068328447158777
  ],
  "loss_type": "max",
  "tail_loss": 0.0009351437740657276,
  "loss": 0.0009351437740670043,
  "alpha_at_max": 0.13642061404206543,
  "alternations": 5,
  "seconds": 6.074092626571655,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.8797719856112529,
   -2.217640052927107,
   -1.927231190317717,
   -3.0874925322400397
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.8565287590026855,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4088358359864433,
   -0.5738514055979509,
   -0.29909477372140353,
   -0.5583543477278875
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0016680609395895133,
  "alpha_at_max": 6.350384185040412,
  "alternations": 4,
  "seconds": 6.784994602203369,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5793396500498643,
   4.0,
   -0.1160223743845249,
   -0.5148830396825226
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010193670331188228,
  "alpha_at_max": 1.6608101868785672,
  "alternations": 3,
  "seconds": 3.919113874435425,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5408044040871327,
   -0.8521738948881624,
   -0.7995614074531541,
   -1.0025083907172063
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010644170853338408,
  "alpha_at_max": 3.351814689896592,
  "alternations": 5,
  "seconds": 8.080292224884033,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7037309220928348,
   2.5419931675386485,
   -0.2849408535981027,
   -0.625213719708615
  ],
  "loss_type": "max",
  "tail_loss": 3.258193159716427e-10,
  "loss": 0.0077002370741419135,
  "alpha_at_max": 0.9323951375406337,
  "alternations": 3,
  "seconds": 4.028975963592529,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7034169773595692,
   -0.05255180473734032,
   -0.43030859823083395,
   -0.6073908551654148
  ],
  "loss_type": "max",
  "tail_loss": 0.008050574758076134,
  "loss": 0.008050577005069615,
  "alpha_at_max": 0.6441099380654242,
  "alternations": 4,
  "seconds": 5.964039087295532,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1498127948482293,
   -1.435034917552687,
   -0.003917207437046599,
   -2.657361264724755
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.6218628883361816,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5720322695868911,
   -0.21403208913318325,
   3.2130066853566204,
   -0.5221401362625203
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009193310070911065,
  "alpha_at_max": 0.05395106225151279,
  "alternations": 3,
  "seconds": 4.459833383560181,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7030845480446517,
   -0.6506664250345356,
   4.0,
   -0.8323851752732195
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005232763034553556,
  "alpha_at_max": 0.16982436524617442,
  "alternations": 3,
  "seconds": 4.515547275543213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.49381367609793675,
   3.903593354224817,
   -0.7524368879324403,
   -0.7440170362025332
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001991651414943174,
  "alpha_at_max": 0.11011335622084659,
  "alternations": 4,
  "seconds": 7.70803427696228,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6468742318393848,
   -0.631446832683915,
   -0.2584872958276254,
   -0.6296976957050305
  ],
  "loss_type": "max",
  "tail_loss": 0.0033041329882809722,
  "loss": 0.003304132988308847,
  "alpha_at_max": 3.9503902436111584,
  "alternations": 5,
  "seconds": 6.934793710708618,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6086622298704147,
   1.4279131997849484,
   -0.38402490987226034,
   -0.030741742359024667
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012019106282831316,
  "alpha_at_max": 0.8456682000993546,
  "alternations": 3,
  "seconds": 6.672123908996582,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7174052393953526,
   -0.7102810307872219,
   -0.8796096301501485,
   -1.0355379320135354
  ],
  "loss_type": "max",
  "tail_loss": 0.0054576640498471,
  "loss": 0.005457667811697986,
  "alpha_at_max": 0.1251295837889102,
  "alternations": 4,
  "seconds": 7.117757558822632,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7233779578294681,
   2.1490889912916096,
   -0.7224947002048178,
   -0.6596912523961735
  ],
  "loss_type": "max",
  "tail_loss": 8.739248213984752e-11,
  "loss": 0.007161359805713641,
  "alpha_at_max": 0.5058246620031143,
  "alternations": 3,
  "seconds": 4.413458824157715,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6850417270991291,
   -0.5208416963659376,
   1.0940054263780592,
   -0.5208417011570134
  ],
  "loss_type": "max",
  "tail_loss": 0.005458037798428628,
  "loss": 0.005461497846356744,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 4,
  "seconds": 19.545718908309937,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5706938992231576,
   2.532976379038451,
   -1.199262886858881,
   -1.535444303658267
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.9617011547088623,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4567642612928934,
   -0.7452502438574523,
   -0.1901848817310072,
   -0.7156266749895256
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004965893480072259,
  "alpha_at_max": 0.016786494016787726,
  "alternations": 5,
  "seconds": 6.505519390106201,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5665042394440608,
   -1.0368336433019625,
   -0.922766819777089,
   -1.2475168871730435
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016062051521748,
  "alpha_at_max": 0.03680611680248908,
  "alternations": 5,
  "seconds": 7.646882772445679,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.80890924733116,
   3.6621225496945864,
   -1.2741285088941035,
   -1.4799177596996813
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.013199628037700917,
  "alpha_at_max": 0.01964626510127146,
  "alternations": 3,
  "seconds": 6.995666980743408,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3904120199384836,
   3.4395447922140683,
   -1.0881935818766677,
   -1.1222628278761428
  ],
  "loss_type": "max",
  "tail_loss": 0.01962157648920254,
  "loss": 0.019623584085836088,
  "alpha_at_max": 0.13202008255824024,
  "alternations": 3,
  "seconds": 8.832992315292358,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.528801321356597,
   0.4899870954251523,
   -0.9459890689738666,
   -0.8655096709705528
  ],
  "loss_type": "max",
  "tail_loss": 0.025578553733395126,
  "loss": 0.025579898328630835,
  "alpha_at_max": 0.16647920757171536,
  "alternations": 3,
  "seconds": 15.23379921913147,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9667156592048585,
   1.7075460662107838,
   -0.8097791033073907,
   -1.1908703491716324
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00784183411539252,
  "alpha_at_max": 0.017684793782818002,
  "alternations": 4,
  "seconds": 4.524559259414673,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2072752273508631,
   -1.088093457717578,
   -1.1316801201634155,
   -1.634802808530651
  ],
  "loss_type": "max",
  "tail_loss": 0.002858290186390444,
  "loss": 0.0028582901863904997,
  "alpha_at_max": 0.14966491384065753,
  "alternations": 5,
  "seconds": 5.428586721420288,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1538406051462653,
   2.548681664068049,
   -1.0577572520235554,
   -1.4624739767281345
  ],
  "loss_type": "max",
  "tail_loss": 2.5213164889237305e-13,
  "loss": 0.0037580926897461397,
  "alpha_at_max": 0.00989737441913216,
  "alternations": 4,
  "seconds": 4.053855657577515,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.835894337066197,
   2.304077440526875,
   -2.118505376831684,
   -3.463765151123495
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.7081754207611084,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999959776749217,
   -1.4389160465088406,
   -1.133862396713644,
   -1.8957410481416872
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004963942710779875,
  "alpha_at_max": 2.213298552548319,
  "alternations": 4,
  "seconds": 7.092459201812744,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7545742985066033,
   1.3650126549170385,
   -1.146238133356011,
   -1.309355546647188
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012994775684757265,
  "alpha_at_max": 0.09327387078878613,
  "alternations": 3,
  "seconds": 6.300062894821167,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.869217742558394,
   3.385080625509383,
   2.5912239388047498,
   3.3941417568224694
  ],
  "loss_type": "max",
  "tail_loss": 0.005439541373736589,
  "loss": 0.013586738892353845,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 3.068850517272949,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8307658805073426,
   4.0,
   -0.5852907946962005,
   -0.4241775894607911
  ],
  "loss_type": "max",
  "tail_loss": 0.01622143726042341,
  "loss": 0.016221934421610795,
  "alpha_at_max": 0.24678570517562085,
  "alternations": 3,
  "seconds": 4.196242809295654,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.05033547844533,
   -2.0140049439146375,
   -1.685686707401105,
   -2.7513929908130463
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007329977117678244,
  "alpha_at_max": 0.5677537350889764,
  "alternations": 4,
  "seconds": 22.220305681228638,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0827047959784872,
   3.548328268110043,
   -1.322750558234711,
   -3.999999996026798
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.038406349435438636,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 3.9691505432128906,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.15588546464651,
   2.8931785607190115,
   -1.4586526999436296,
   -3.999999999810698
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946638773,
  "loss": 0.019678692712682633,
  "alpha_at_max": 0.3719460920170085,
  "alternations": 2,
  "seconds": 4.116273641586304,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1228735850064675,
   2.6501447195197545,
   -1.438863186224515,
   -3.999999993790033
  ],
  "loss_type": "max",
  "tail_loss": 3.7192471324942744e-15,
  "loss": 0.02646497481326282,
  "alpha_at_max": 0.42989263028083413,
  "alternations": 2,
  "seconds": 4.890743017196655,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1359026438732545,
   -1.7299331884079405,
   3.999997358848741,
   -4.0
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013242069600794215,
  "alpha_at_max": 0.540505353708669,
  "alternations": 2,
  "seconds": 2.261901378631592,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8891149993613272,
   -1.7411556663648629,
   3.78413272834294,
   -4.0
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025078126952074342,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 4.334972620010376,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.9581153035781544,
   -1.8223668772751958,
   1.8629510788561232,
   -3.9999999998983005
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.015528686139837378,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 5.054374694824219,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1029565096121767,
   3.902518012179981,
   -0.4798129159450687,
   -1.4877546774733466
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005652137248346012,
  "alpha_at_max": 0.015183084183278683,
  "alternations": 4,
  "seconds": 4.009206533432007,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.250675840527821,
   3.8850454511824974,
   -0.7781003091871131,
   -1.7039678099269513
  ],
  "loss_type": "max",
  "tail_loss": 3.3306690738754696e-16,
  "loss": 0.0033618290959025465,
  "alpha_at_max": 0.07187204464208828,
  "alternations": 4,
  "seconds": 4.062014102935791,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2305760238799555,
   -0.6353039230161,
   -0.8011481100741076,
   -1.666581236300277
  ],
  "loss_type": "max",
  "tail_loss": 0.003689471910200526,
  "loss": 0.003689471910201636,
  "alpha_at_max": 0.7706904899896112,
  "alternations": 5,
  "seconds": 5.437162637710571,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8187224687448036,
   -1.648070119085304,
   2.169813607998721,
   -3.331883861199275
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4401180744171143,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1935284602211973,
   -0.792289546157771,
   3.9214746738504935,
   -1.773069661207329
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0041698983848774684,
  "alpha_at_max": 0.012178673848912597,
  "alternations": 4,
  "seconds": 4.287412405014038,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7589258246653752,
   -1.4014136049156618,
   3.2459686598617665,
   -2.968802498228925
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006605027645052441,
  "alpha_at_max": 0.005567753505150157,
  "alternations": 4,
  "seconds": 7.331405162811279,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.9021427975691294,
   -2.296631871715481,
   -1.8384019967081873,
   -2.8545043167778372,
   3.549885832813552
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 5.97736120223999,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5267382111479473,
   -0.3903918918941874,
   -0.5865585804141865,
   -0.6548854645710918,
   3.874178837772529
  ],
  "loss_type": "max",
  "tail_loss": 2.0539125955565396e-15,
  "loss": 0.00022288760657374063,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 40.197537660598755,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.42798212437147337,
   -0.20118630640938256,
   -0.7877135175502089,
   -0.7422646816295524,
   -0.7575045742835519
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003017876322029423,
  "alpha_at_max": 2.9539286429602813,
  "alternations": 5,
  "seconds": 56.418837785720825,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1145073312283627,
   1.6866870159071734,
   -0.9884378276603791,
   -1.7562228594317713,
   3.969527440726776
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 2,
  "seconds": 7.5939319133758545,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6823664248775227,
   3.6328711565261993,
   -0.4269531381460838,
   -0.5946590230833726,
   -0.07091048203526382
  ],
  "loss_type": "max",
  "tail_loss": 0.006076291987555216,
  "loss": 0.006076355010872891,
  "alpha_at_max": 0.6291004560274025,
  "alternations": 4,
  "seconds": 25.810648202896118,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4859001781647976,
   3.999995363812813,
   -0.7066829782472726,
   -0.387334418061076,
   -0.6836849778945304
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0019513678998976935,
  "alpha_at_max": 0.11978432778258558,
  "alternations": 4,
  "seconds": 76.51213645935059,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.0586426022230615,
   -2.928377412133486,
   -2.205149711280285,
   0.46124135500364094,
   -3.582101067386661
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 5.082266569137573,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.37991673171277496,
   -0.6277378266558723,
   0.03334751605517991,
   -0.5690590313253887,
   -0.6375395654292311
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008645209525056652,
  "alpha_at_max": 0.08917435977179052,
  "alternations": 6,
  "seconds": 80.16947150230408,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3653525098426641,
   -1.0774130134452085,
   -0.9466029971880159,
   -1.6579549525076342,
   -0.9889343073369463
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004239855135532711,
  "alpha_at_max": 0.31448504654769627,
  "alternations": 5,
  "seconds": 61.24244737625122,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.0657006268904419,
   -1.4872384132372916,
   -1.1286374345567172,
   -2.443771616784132,
   3.8266461363346354
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 6.175415515899658,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5267380722646281,
   -0.3904056400490923,
   -0.5865552495372004,
   3.9971419671756183,
   -0.654884943612358
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00022288939732106883,
  "alpha_at_max": 0.06116176362730675,
  "alternations": 5,
  "seconds": 129.03594207763672,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5181324811483532,
   -0.6570426895538892,
   -0.02687815835564533,
   -0.5571265553727522,
   0.8961562400627779
  ],
  "loss_type": "max",
  "tail_loss": 0.0003039053796865532,
  "loss": 0.00033549755294159933,
  "alpha_at_max": 0.015346169827992948,
  "alternations": 6,
  "seconds": 38.05581855773926,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7331680558573064,
   1.7840879889821366,
   -1.137629162160792,
   -1.468130208623394,
   3.9691668130930697
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 6.8622565269470215,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.41222124585847614,
   -0.5299948247925669,
   -0.7519444509181288,
   -0.7248242589047087,
   -0.7137854682217979
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00017638764767879955,
  "alpha_at_max": 0.5460092497542737,
  "alternations": 6,
  "seconds": 63.44247126579285,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.519133947422276,
   -0.6429767557879148,
   -0.30928319831006496,
   -0.6549160501541839,
   3.299548998592663
  ],
  "loss_type": "max",
  "tail_loss": 1.389777182225771e-12,
  "loss": 0.0003227324635364237,
  "alpha_at_max": 0.015303825321774376,
  "alternations": 5,
  "seconds": 48.59652352333069,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.43601941106346126,
   -0.5276116030472415,
   -0.7595023789735612,
   -0.7315549687226244,
   -0.7526355125086653
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003427560045976552,
  "alpha_at_max": 0.20129825030753246,
  "alternations": 5,
  "seconds": 53.133023262023926,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5433378000425415,
   -0.725621134962706,
   -0.6961554210292747,
   -0.8267847328784202,
   -0.677382478191321
  ],
  "loss_type": "max",
  "tail_loss": 4.417647449567186e-05,
  "loss": 4.4176474495776565e-05,
  "alpha_at_max": 114280205981003.33,
  "alternations": 6,
  "seconds": 83.41750693321228,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5415748642828271,
   -0.8331169909717997,
   -0.7838512246493036,
   -0.9743372177567621,
   -0.8328462275691425
  ],
  "loss_type": "max",
  "tail_loss": 8.20704171182185e-05,
  "loss": 8.207050742736755e-05,
  "alpha_at_max": 0.06881450654742015,
  "alternations": 6,
  "seconds": 74.40570378303528,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.486174024608441,
   2.845329040614173,
   -0.7086427569792728,
   -0.3915656197292396,
   -0.686253076010784
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00195156708266353,
  "alpha_at_max": 0.03008292077724203,
  "alternations": 4,
  "seconds": 52.18517470359802,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.676342881633039,
   -0.7867896354412135,
   -0.4063560850084435,
   -0.9428211932782891,
   -0.7845117183488295
  ],
  "loss_type": "max",
  "tail_loss": 0.0028709015245199088,
  "loss": 0.002870901524524294,
  "alpha_at_max": 0.024259396905587156,
  "alternations": 5,
  "seconds": 36.77979230880737,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.46478323168122726,
   3.9864324965253832,
   -0.21797911470867895,
   0.2559708840197354,
   -0.24952295353304788
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00239856234021043,
  "alpha_at_max": 5.1636880775704705,
  "alternations": 5,
  "seconds": 36.85843467712402,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5632467005746458,
   -0.2220510492587565,
   -0.44574977359119144,
   3.999725702432821,
   -0.4449449287583811
  ],
  "loss_type": "max",
  "tail_loss": 0.0012766400380934684,
  "loss": 0.0012766400380985754,
  "alpha_at_max": 0.054701596289397185,
  "alternations": 5,
  "seconds": 35.910216093063354,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5618873057323264,
   0.08836607731180292,
   -0.5106778235838486,
   3.999999999810149,
   -0.49066952881032555
  ],
  "loss_type": "max",
  "tail_loss": 0.0009352123112610355,
  "loss": 0.0009352125448369719,
  "alpha_at_max": 0.04332314736745019,
  "alternations": 5,
  "seconds": 48.12540912628174,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7035096327674527,
   -0.6524403319110239,
   0.3753134931981944,
   -0.8350554529344512,
   -0.6524417190510113
  ],
  "loss_type": "max",
  "tail_loss": 0.005233039653977756,
  "loss": 0.005233039655782701,
  "alpha_at_max": 0.6086953723349015,
  "alternations": 4,
  "seconds": 154.50188851356506,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7230091442668716,
   -1.62532175141575,
   0.5079513187248148,
   -3.2307607955443434,
   3.3695227040302322
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 5.6327879428863525,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4587637997302483,
   -0.767458793806882,
   -0.20018547266992343,
   -0.5169842983253021,
   -0.7457969564267324
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004887320164939091,
  "alpha_at_max": 0.015337691563988311,
  "alternations": 5,
  "seconds": 50.522010803222656,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.45430272730392973,
   -0.7635316252742403,
   -0.631942661141969,
   -0.7860800562809469,
   -0.7920116251156114
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004102889831328575,
  "alpha_at_max": 3.3878174448748277,
  "alternations": 5,
  "seconds": 134.99424076080322,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5408104944834717,
   -0.8522649885539487,
   -0.799615613651594,
   3.0300946816507386,
   -1.0026170759966098
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010644279103266818,
  "alpha_at_max": 0.45248063785554865,
  "alternations": 5,
  "seconds": 203.37205934524536,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5761425278861122,
   -0.9793932709602834,
   -0.874840320971326,
   -1.1665799196279738,
   -0.936465809780926
  ],
  "loss_type": "max",
  "tail_loss": 0.00015062665168075196,
  "loss": 0.00032112243066184654,
  "alpha_at_max": 0.011492115972032408,
  "alternations": 5,
  "seconds": 67.25117707252502,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5665170855741158,
   -1.0399129754245848,
   -0.9266862107712841,
   -1.253361008796006,
   -1.0402253013027436
  ],
  "loss_type": "max",
  "tail_loss": 0.00010620068328698329,
  "loss": 0.0001605102962978222,
  "alpha_at_max": 0.008453567018043971,
  "alternations": 6,
  "seconds": 59.022838830947876,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.4480302546948909,
   -1.6196505482809456,
   -1.5430804360367194,
   -2.3249830647484515,
   -1.801387098547853
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007893726284903954,
  "alpha_at_max": 2.096235154696677,
  "alternations": 6,
  "seconds": 70.76183795928955,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.3779278734165891,
   -2.2429616409571667,
   -1.854875485650697,
   -3.110574800946255,
   -2.186004057010148
  ],
  "loss_type": "max",
  "tail_loss": 0.0006407809966310629,
  "loss": 0.0006407809966331168,
  "alpha_at_max": 0.09016541792005742,
  "alternations": 5,
  "seconds": 95.9054446220398,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.3573887440220105,
   -2.0645294834764365,
   -1.7291578888957753,
   -2.82973443525272,
   -2.0670047159447638
  ],
  "loss_type": "max",
  "tail_loss": 0.0006199372207358333,
  "loss": 0.0006199372457896812,
  "alpha_at_max": 0.0015348996957323623,
  "alternations": 5,
  "seconds": 70.41619515419006,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1948466590717333,
   0.5903753825469997,
   -1.4588267453843091,
   -3.9996732689705707,
   -1.7171384611950669
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0030923463246033123,
  "alpha_at_max": 0.25765584558780613,
  "alternations": 3,
  "seconds": 30.230789184570312,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1725275726597126,
   0.09039104687143901,
   -1.5356887097533187,
   -4.0,
   -1.6599986484188995
  ],
  "loss_type": "max",
  "tail_loss": 0.013060458157904686,
  "loss": 0.013064876982756601,
  "alpha_at_max": 0.29000133690540697,
  "alternations": 3,
  "seconds": 29.787258863449097,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.082326013717391,
   -1.8026526036723836,
   1.3388022397523616,
   -3.999999999999834,
   -1.802652603672107
  ],
  "loss_type": "max",
  "tail_loss": 0.007817918006944535,
  "loss": 0.010400686630649414,
  "alpha_at_max": 0.04913149734337547,
  "alternations": 2,
  "seconds": 48.31305980682373,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1089300426418929,
   3.964856679138723,
   -0.332089067776112,
   -1.5111565117579677,
   -1.0999111139299131
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005558250630900763,
  "alpha_at_max": 0.09544649834106539,
  "alternations": 4,
  "seconds": 28.918246269226074,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.2540711993794749,
   2.4433228294372884,
   -0.9033160154086177,
   -1.6731288690227426,
   -1.317045450073373
  ],
  "loss_type": "max",
  "tail_loss": 2.1651569426239803e-12,
  "loss": 0.0031949737802330347,
  "alpha_at_max": 0.20545655415261718,
  "alternations": 4,
  "seconds": 31.603745460510254,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.2497470178221608,
   -1.0200189147757763,
   -1.0799523565048026,
   -1.4399765294292397,
   -1.5521356123733774
  ],
  "loss_type": "max",
  "tail_loss": 0.0027938471177751945,
  "loss": 0.0027938471177755275,
  "alpha_at_max": 0.5320102503303766,
  "alternations": 5,
  "seconds": 56.46998453140259,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1364255044916507,
   -1.7312696287695801,
   3.9999999783852314,
   -4.0,
   -0.8278598168695175
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256911115411,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 7.090415000915527,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.180613800857243,
   -1.7948620278160927,
   2.300172384122227,
   -3.9999999982837746,
   -2.3500076068110465
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012520624393941304,
  "alpha_at_max": 0.0199526231496888,
  "alternations": 4,
  "seconds": 38.68207621574402,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7485073533914792,
   1.492565142518243,
   -1.300316745573846,
   -3.022965910704232,
   -1.460908941253971
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047128809759233725,
  "alpha_at_max": 0.29561059800813067,
  "alternations": 5,
  "seconds": 32.333863496780396,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.2600677450695468,
   -1.7882617254699016,
   -1.288956497675159,
   -3.999999998950363,
   -2.321863397640526
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003644528122908053,
  "alpha_at_max": 0.06528298441586144,
  "alternations": 5,
  "seconds": 98.60479950904846,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.2546114326793805,
   -1.7603599748886662,
   -1.3049264855745668,
   -3.999999999160719,
   -1.751782325977604
  ],
  "loss_type": "max",
  "tail_loss": 0.0006511190950223567,
  "loss": 0.0006511190950351242,
  "alpha_at_max": 0.09001606000762706,
  "alternations": 5,
  "seconds": 69.3727240562439,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7589903918956447,
   -1.4014581415854592,
   1.2492854610639008,
   -2.9689346739200575,
   -1.401458141585214
  ],
  "loss_type": "max",
  "tail_loss": 0.0005116754696042891,
  "loss": 0.0006605255802989429,
  "alpha_at_max": 0.061342292144722026,
  "alternations": 4,
  "seconds": 79.12431335449219,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   1.5641165593156758,
   -1.4554513353619578,
   -1.4651009654980887,
   2.2942502035513463,
   -2.0818102458808148,
   3.5141828612949464
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 2,
  "seconds": 7.756016731262207,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4091507703092228,
   -0.7564100321132153,
   -0.8931634328417203,
   -0.9533140096203356,
   -0.9512649732685355,
   -0.9041640468305716
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00012970017380053989,
  "alpha_at_max": 0.5203792849344514,
  "alternations": 6,
  "seconds": 96.12184691429138,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5267380645232227,
   -0.3904062432636425,
   -0.5865551086080061,
   3.978906436432291,
   -0.6548849275985543,
   2.613562344337249
  ],
  "loss_type": "max",
  "tail_loss": 1.2354117728818892e-11,
  "loss": 0.00022288950360160875,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 190.12510657310486,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.43603292504645885,
   -0.5279719782143192,
   -0.7594366032761066,
   2.7220876300849506,
   -0.731562786045905,
   -0.752641926584201
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003427582811227488,
  "alpha_at_max": 2.944150455032741,
  "alternations": 5,
  "seconds": 190.03206706047058,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5462873350186788,
   -0.754699297296577,
   -0.7127424799332779,
   0.543714621388789,
   -0.8569686034928669,
   -0.7091387596663365
  ],
  "loss_type": "max",
  "tail_loss": 4.052271123189399e-05,
  "loss": 4.052271123334181e-05,
  "alpha_at_max": 3.288213439162481,
  "alternations": 6,
  "seconds": 180.2520251274109,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5438546435096514,
   -0.8638573822395563,
   -0.8022385516864372,
   0.4806287696396917,
   -1.0110972022412918,
   -0.8636000297736492
  ],
  "loss_type": "max",
  "tail_loss": 8.143610382560507e-05,
  "loss": 8.143610383190046e-05,
  "alpha_at_max": 2.574186450357961,
  "alternations": 6,
  "seconds": 211.05673003196716,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.1992477521264813,
   -1.6408805689200463,
   -1.551016059367618,
   -3.9582512173802895,
   -2.3349896814570803,
   -1.8314561100930724
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.818969119071205e-05,
  "alpha_at_max": 0.04542343779910529,
  "alternations": 7,
  "seconds": 141.93425846099854,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -1.7116017388197504,
   -2.8359969346790126,
   -2.299576999734586,
   -3.6664722200235618,
   -3.9999990823221614,
   -2.779082825242827
  ],
  "loss_type": "max",
  "tail_loss": 0.0006399350358490263,
  "loss": 0.0006399350358491374,
  "alpha_at_max": 0.22304885593776116,
  "alternations": 5,
  "seconds": 194.29727745056152,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.7145255172829348
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06627474819283519,
  "alpha_at_max": 0.3283976192504802,
  "alternations": 2,
  "seconds": 0.1671295166015625,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.855098898552983
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.04097810688229542,
  "alpha_at_max": 0.2299746676999238,
  "alternations": 2,
  "seconds": 0.1418170928955078,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.8211312175113147
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.045036842585792436,
  "alpha_at_max": 0.07814118626794472,
  "alternations": 2,
  "seconds": 0.22306299209594727,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.2741285155309594,
   -1.4799177685097908
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.013199628038585431,
  "alpha_at_max": 0.08525502773135443,
  "alternations": 3,
  "seconds": 0.7205555438995361,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.018054214852876,
   -0.9641316045001751
  ],
  "loss_type": "max",
  "tail_loss": 0.02579759817206556,
  "loss": 0.02579759817206584,
  "alpha_at_max": 0.04443856230306221,
  "alternations": 3,
  "seconds": 0.820897102355957,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.113046784378521,
   -1.155573271207003
  ],
  "loss_type": "max",
  "tail_loss": 0.01964501739405866,
  "loss": 0.019645017394059217,
  "alpha_at_max": 0.12820943903880883,
  "alternations": 3,
  "seconds": 0.9631586074829102,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.352298252307836,
   -3.999999966404397
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026093436428795247,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.5931503772735596,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.4346090961423696,
   -3.9999999997781055
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.0135868183369805,
  "alpha_at_max": 0.20368544678367292,
  "alternations": 2,
  "seconds": 0.796602725982666,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.414680498586839,
   -3.9999999628083787
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016462759135330463,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.7889804840087891,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.5350406107684318,
   -3.999999999990561
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.050200892097854055,
  "alpha_at_max": 0.3579645337987462,
  "alternations": 2,
  "seconds": 0.5978531837463379,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.6466768649724985,
   -3.999999999998838
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.029681488037903492,
  "alpha_at_max": 0.23615655239177183,
  "alternations": 2,
  "seconds": 0.7621195316314697,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.6183057500151554,
   -3.999999999999325
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03368557493706015,
  "alpha_at_max": 0.2856537962017576,
  "alternations": 2,
  "seconds": 0.6257684230804443,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.21750835067013455,
   -0.34146275550478783
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.042118335475774815,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 0.6416075229644775,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.3663797212567229,
   -0.5478931058542003
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02339049776753188,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 0.7472701072692871,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.31188856469699017,
   -0.504324094736521
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.030093348844037582,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 0.6588835716247559,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6084286360889255,
   -0.2971320103016424
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012128908690203999,
  "alpha_at_max": 0.055289161041727326,
  "alternations": 3,
  "seconds": 0.8534030914306641,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6742608710660818,
   -0.6121234391312909
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.409116268157959,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7304157368832694,
   -0.47102148587687487
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008531600566641706,
  "alpha_at_max": 0.22795021176693198,
  "alternations": 3,
  "seconds": 0.6868453025817871,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.21063114267450053,
   -0.6671357108450162
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06567357742257651,
  "alpha_at_max": 0.3499451670283573,
  "alternations": 2,
  "seconds": 0.7850058078765869,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.4008333268056433,
   -0.7935671122274874
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.04031119438405284,
  "alpha_at_max": 0.2525340827012769,
  "alternations": 2,
  "seconds": 0.5896656513214111,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.2953151739599675,
   -0.7782940660052413
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04485168512307536,
  "alpha_at_max": 0.28147511160321054,
  "alternations": 2,
  "seconds": 4.785273313522339,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7045962836236455,
   3.2566498107643485
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026093396054918117,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.6088602542877197,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8692177425584515,
   3.493610304197371
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013586738892350736,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.8345320224761963,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8293606367797635,
   3.025456130274433
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01646270429927399,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.6104300022125244,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.8848804723606203,
   -0.7145255172829155
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06627474819283297,
  "alpha_at_max": 0.09880979539411275,
  "alternations": 2,
  "seconds": 0.43586158752441406,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.749264745028129,
   -0.8550988985529251
  ],
  "loss_type": "max",
  "tail_loss": 0.01324025694663894,
  "loss": 0.04097810688228565,
  "alpha_at_max": 0.07101662025641278,
  "alternations": 2,
  "seconds": 0.5750079154968262,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.941603649959985,
   -0.821131217511317
  ],
  "loss_type": "max",
  "tail_loss": 1.6653345369377348e-16,
  "loss": 0.04503684258579199,
  "alpha_at_max": 0.07814118626794472,
  "alternations": 2,
  "seconds": 0.6620075702667236,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7132894202681108,
   2.7912929679198255
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05018884436387039,
  "alpha_at_max": 0.35803047937631965,
  "alternations": 2,
  "seconds": 0.5885908603668213,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8621097378590441,
   2.8022445835002117
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02966907261871532,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.6466865539550781,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8242860157122021,
   2.688640599456216
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03367470043764542,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 0.567427396774292,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.534501987664865,
   -3.9999998568629342,
   -3.1283785008897356
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006405502879768932,
  "alpha_at_max": 0.01685155569198154,
  "alternations": 3,
  "seconds": 2.865321636199951,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.435775126708781,
   -4.0,
   -2.2747549060352577
  ],
  "loss_type": "max",
  "tail_loss": 0.013469282506174018,
  "loss": 0.013469282506176294,
  "alpha_at_max": 0.03575691153316328,
  "alternations": 3,
  "seconds": 2.6297872066497803,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4767598593634546,
   -3.9999999973651708,
   -2.8792559629783363
  ],
  "loss_type": "max",
  "tail_loss": 0.010219936398088714,
  "loss": 0.010219936398088745,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 2.647338628768921,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8996708547996017,
   -3.999999999999357,
   -2.3063249995927335
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010729409718332583,
  "alpha_at_max": 0.09609925038495531,
  "alternations": 3,
  "seconds": 2.6980319023132324,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.7220893591999156,
   -3.999999999999587,
   -1.8456662891266027
  ],
  "loss_type": "max",
  "tail_loss": 0.021700077911279925,
  "loss": 0.021700077911283255,
  "alpha_at_max": 0.17655499138129452,
  "alternations": 3,
  "seconds": 2.8262336254119873,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.7877548821417715,
   -3.999999999976515,
   -2.030666025939013
  ],
  "loss_type": "max",
  "tail_loss": 0.016584343744551977,
  "loss": 0.01658434374455231,
  "alpha_at_max": 0.1554819576033468,
  "alternations": 3,
  "seconds": 2.7327420711517334,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.3522915876221564,
   3.9999259635189444,
   -3.9999866370155877
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026093436431490646,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 1.5387461185455322,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.434605882214477,
   4.0,
   -3.9999935719067174
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013586818339575313,
  "alpha_at_max": 0.20368544678367292,
  "alternations": 2,
  "seconds": 1.9226963520050049,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.414679957492606,
   4.0,
   -3.99999888061575
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016462759135817073,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.575249433517456,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.385085751528124,
   -0.657727581779777,
   -0.6392063330605325
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004919113484665005,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 3.1878154277801514,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3994047059365572,
   -0.5792972994983887,
   -0.23906993585269326
  ],
  "loss_type": "max",
  "tail_loss": 0.018012695562785397,
  "loss": 0.018023304098420567,
  "alpha_at_max": 0.3407846307267858,
  "alternations": 3,
  "seconds": 3.168440818786621,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.2601837481013343,
   -1.7823914157266807,
   -1.2463838785759784,
   -3.999999999999858,
   -2.308716548354436,
   -1.7822714834722422
  ],
  "loss_type": "max",
  "tail_loss": 0.0003617858103696081,
  "loss": 0.00036178581037038526,
  "alpha_at_max": 0.065186850706079,
  "alternations": 6,
  "seconds": 174.33064126968384,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.40497127103328345,
   -0.6627051690244747,
   -0.5092612867511676
  ],
  "loss_type": "max",
  "tail_loss": 0.014311426541168237,
  "loss": 0.014311514961628857,
  "alpha_at_max": 0.2853908204559978,
  "alternations": 3,
  "seconds": 3.612588882446289,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4371512887757197,
   -0.2621686947787546,
   -0.30846393851845105
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002687740107624737,
  "alpha_at_max": 4.568356631285669,
  "alternations": 4,
  "seconds": 3.4356749057769775,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9376440365876908,
   -1.4210193309313075,
   -2.005045490030715
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4418530464172363,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.562476756214681,
   -0.5235326271789381,
   -0.49654481035881803
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009653620784985106,
  "alpha_at_max": 0.13712606071315417,
  "alternations": 4,
  "seconds": 3.468372344970703,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5793428340368922,
   -0.11624653408100456,
   -0.5149038214894999
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010193653142049652,
  "alpha_at_max": 1.660504282511979,
  "alternations": 3,
  "seconds": 3.867947816848755,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7171371290515478,
   -0.538063978725094,
   -0.5908743246628778
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1692078113555908,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7036218762599122,
   -0.2814538739514177,
   -0.6245452286398689
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007701488994003913,
  "alpha_at_max": 0.9375620069258811,
  "alternations": 3,
  "seconds": 2.9615917205810547,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4938136760979369,
   -0.7524368879324419,
   -0.744017036202532
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001991651414943174,
  "alpha_at_max": 0.11011335622084659,
  "alternations": 4,
  "seconds": 3.379099130630493,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5837244050902042,
   -0.6702678361251544,
   3.993088062522876
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639717,
  "loss": 0.013240256946639748,
  "alpha_at_max": 642090437172822.8,
  "alternations": 2,
  "seconds": 0.9531877040863037,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7024943674393398,
   -0.566610880797709,
   -0.2648388855746192
  ],
  "loss_type": "max",
  "tail_loss": 0.006409038420991442,
  "loss": 0.0064090384209917195,
  "alpha_at_max": 0.1841959173694595,
  "alternations": 4,
  "seconds": 3.1867401599884033,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1479650469604268,
   -1.6538295382062764,
   -2.4417125239516033
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.294128656387329,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6086900452681786,
   -0.3854651765211946,
   -0.036050055102036176
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012018975234468376,
  "alpha_at_max": 0.8442673610649531,
  "alternations": 3,
  "seconds": 5.4707863330841064,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7229966578535184,
   -0.7187554912850106,
   -0.6512341271094959
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007164136816887101,
  "alpha_at_max": 0.16295961877047244,
  "alternations": 3,
  "seconds": 3.6050350666046143,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.523769421579891,
   -0.9482189947721211,
   -0.8684598470835427
  ],
  "loss_type": "max",
  "tail_loss": 0.02557764723651912,
  "loss": 0.025581587787110838,
  "alpha_at_max": 0.16595869074375613,
  "alternations": 3,
  "seconds": 4.881763219833374,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   1.2726557636744882,
   -1.2741206725064742,
   -1.4799073572661499
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.013199626996096447,
  "alpha_at_max": 0.08525502773135443,
  "alternations": 3,
  "seconds": 7.137699842453003,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9667156619294651,
   -0.8097791104152108,
   -1.1908703532192244
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007841834026348082,
  "alpha_at_max": 0.08419377840485734,
  "alternations": 4,
  "seconds": 3.209547281265259,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8592965215692976,
   -1.6139289528955678,
   -2.453223305007858
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.2436161041259766,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4120640707637945,
   -1.0852964209791371,
   -1.1184021753212572
  ],
  "loss_type": "max",
  "tail_loss": 0.01962187856397757,
  "loss": 0.01962237259626387,
  "alpha_at_max": 0.13245855103910784,
  "alternations": 3,
  "seconds": 6.858564138412476,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1538406051489996,
   -1.0577572520280403,
   -1.4624739767322934
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003758092689703396,
  "alpha_at_max": 0.04924929296050272,
  "alternations": 4,
  "seconds": 2.7729198932647705,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8692177425583711,
   2.296894961764882,
   3.9994340035697893
  ],
  "loss_type": "max",
  "tail_loss": 0.013534020273501923,
  "loss": 0.013586738892355732,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 3,
  "seconds": 1.6014163494110107,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8293606367801923,
   2.0058143531095776,
   3.0285390603536735
  ],
  "loss_type": "max",
  "tail_loss": 0.01645735255908526,
  "loss": 0.0164627042992338,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 3,
  "seconds": 2.068925380706787,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7544975765777842,
   -1.1463177291070386,
   -1.3094611438697696
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012994818637818262,
  "alpha_at_max": 0.09325669068922482,
  "alternations": 3,
  "seconds": 4.424299716949463,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.0827047965574508,
   -1.3227505585237886,
   -3.999999997185058
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03840634943539567,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.998786449432373,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.1558854647369206,
   -1.4586526999889244,
   -3.9999999999917053
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01967869271267464,
  "alpha_at_max": 0.3719460920170085,
  "alternations": 2,
  "seconds": 2.975858211517334,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1029565096122278,
   -0.47981291594527375,
   -1.4877546774734856
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005652137248346384,
  "alpha_at_max": 2.5970481401614456,
  "alternations": 4,
  "seconds": 3.1226398944854736,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.122873583448125,
   -1.438863185448057,
   -3.9999999906735226
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026464974813362074,
  "alpha_at_max": 0.42989263028083413,
  "alternations": 2,
  "seconds": 3.678010940551758,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.057438309048032,
   -0.8706352581945329,
   -1.470045029978599
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1160190105438232,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.950613969597093,
   -1.2741285155308706,
   -1.479917768509694
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01319962803858532,
  "alpha_at_max": 0.01964626510127146,
  "alternations": 3,
  "seconds": 1.9044370651245117,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.2506758405278031,
   -0.7781003091870917,
   -1.7039678099268971
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0033618290959029906,
  "alpha_at_max": 0.07187204464208828,
  "alternations": 4,
  "seconds": 3.1444594860076904,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.748104177676256,
   -1.113046784377657,
   -1.1555732712061881
  ],
  "loss_type": "max",
  "tail_loss": 0.019645017394066155,
  "loss": 0.019645017394066187,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 2.4262542724609375,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.7503922488034713,
   -1.0180529693115474,
   -0.964130989290654
  ],
  "loss_type": "max",
  "tail_loss": 0.025797598637425923,
  "loss": 0.02579759863808584,
  "alpha_at_max": 0.15110540527328375,
  "alternations": 3,
  "seconds": 4.2353479862213135,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.592306819233427,
   -2.305912485940426,
   -3.999999904578772
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025057091699381417,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 3.118351697921753,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.720900280716427,
   -2.3523959672957684,
   -3.9999999999972324
  ],
  "loss_type": "max",
  "tail_loss": 0.0024796513291526767,
  "loss": 0.010373357091384205,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.854691743850708,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.6382786613328735,
   -2.366714509228675,
   -3.9998723088138295
  ],
  "loss_type": "max",
  "tail_loss": 0.00532963771535816,
  "loss": 0.015506904732157656,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.8848538398742676,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8913860048708306,
   -1.7595967114050968,
   -2.7501513244777005
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4298980236053467,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.4389137612561207,
   -1.1338604708487303,
   -1.8957374758405714
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0049639392128948195,
  "alpha_at_max": 2.213298552548319,
  "alternations": 4,
  "seconds": 3.473865509033203,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.990225984672544,
   -1.5350406107704946,
   -3.9999999999988507
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05020089209785139,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 1.9727745056152344,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.014004944048716,
   -1.6856867074996231,
   -2.751392991011071
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007329977117180864,
  "alpha_at_max": 0.5677537350889764,
  "alternations": 4,
  "seconds": 2.9805097579956055,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.2066749578899967,
   -1.6466768649726302,
   -3.9999999999999973
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946627504,
  "loss": 0.029681488037907267,
  "alpha_at_max": 0.058055049541118856,
  "alternations": 2,
  "seconds": 1.7056405544281006,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.6298204869318558,
   -1.618305750015103,
   -3.9999999999991798
  ],
  "loss_type": "max",
  "tail_loss": 8.326672684688674e-16,
  "loss": 0.03368557493705959,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 1.5622332096099854,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.803185509671791,
   1.9670419039793732,
   -3.999999999999998
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026115052870183564,
  "alpha_at_max": 0.4159489190410385,
  "alternations": 2,
  "seconds": 2.249828815460205,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.9129638978143029,
   1.8241501847091084,
   -3.999999999997881
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013611016986340596,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 2.442497730255127,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8863856507402064,
   2.2332058147857907,
   -3.999999999999538
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016484003032880112,
  "alpha_at_max": 0.2976322585760839,
  "alternations": 2,
  "seconds": 2.276125907897949,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5345011351963658,
   3.9999520703925,
   -3.999998151886919,
   -3.1283773642710897
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006405502880910463,
  "alpha_at_max": 0.01685155569198154,
  "alternations": 3,
  "seconds": 3.598797559738159,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.435774799416186,
   3.9972159113437598,
   -3.999999345407816,
   -2.274754469848899
  ],
  "loss_type": "max",
  "tail_loss": 0.013469282506496372,
  "loss": 0.013469282506496594,
  "alpha_at_max": 0.03575691153316328,
  "alternations": 3,
  "seconds": 3.366732358932495,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4767598477586654,
   3.9987298618527807,
   -3.9999999741504486,
   -2.8792559475074837
  ],
  "loss_type": "max",
  "tail_loss": 0.010219936398243978,
  "loss": 0.010219936398244256,
  "alpha_at_max": 0.02852331512299011,
  "alternations": 3,
  "seconds": 4.286026239395142,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0100841032809194,
   -1.4003548615020946,
   -1.945697558872887,
   3.627321218639919
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.751706838607788,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.44242499001241886,
   -0.7740917826899215,
   -0.6700937717765325,
   -0.7453786245063371
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006284664869624645,
  "alpha_at_max": 0.10246133260947655,
  "alternations": 4,
  "seconds": 11.599848508834839,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.56247675628607,
   -0.5235326270471505,
   -0.49654481027471054,
   3.789549168168322
  ],
  "loss_type": "max",
  "tail_loss": 6.5503158452884236e-15,
  "loss": 0.000965362084429211,
  "alpha_at_max": 0.8968503872512644,
  "alternations": 4,
  "seconds": 11.636809349060059,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4856162822007816,
   -0.7046087649259394,
   -0.38289172787870446,
   -0.6809685654056933
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0019513133612309996,
  "alpha_at_max": 0.12020429897206689,
  "alternations": 4,
  "seconds": 6.045306444168091,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.99317941519825,
   -0.9334733398211443,
   -1.5709760364922336,
   3.984228701615775
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639384,
  "loss": 0.013240256946639415,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.1134450435638428,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.682587459430282,
   -0.43072368519220694,
   -0.596252302501166,
   -0.07592526998078641
  ],
  "loss_type": "max",
  "tail_loss": 0.0060757628033642486,
  "loss": 0.006078484498449388,
  "alpha_at_max": 0.6255182714513118,
  "alternations": 4,
  "seconds": 6.174206495285034,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5090037505921168,
   -1.283764296380776,
   2.4003473937665483,
   -1.7039044920498112
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4993159770965576,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.464783231681138,
   -0.217979114708286,
   0.2559708840205574,
   -0.2495229535326703
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002398562340202379,
  "alpha_at_max": 5.1636880775704705,
  "alternations": 5,
  "seconds": 7.1374945640563965,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4909915917693779,
   -0.906404665938644,
   -0.8030316468141403,
   -0.9348910743492165
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015285211727549264,
  "alpha_at_max": 0.07877710195856802,
  "alternations": 4,
  "seconds": 7.419126987457275,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8584877202610772,
   -1.2498693449951017,
   -1.6524185569641276,
   3.747382269495799
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.0092484951019287,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5624790491755509,
   -0.5235235494186624,
   3.9999998389848614,
   -0.49653135655499336
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009654305457789114,
  "alpha_at_max": 0.04333911114523575,
  "alternations": 4,
  "seconds": 11.537908792495728,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6995603205467016,
   -0.8255089946317842,
   -0.8023385731238462,
   -0.5796757006879807
  ],
  "loss_type": "max",
  "tail_loss": 0.005196499204157212,
  "loss": 0.005196500332651621,
  "alpha_at_max": 0.12906247820605382,
  "alternations": 4,
  "seconds": 7.726315021514893,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.3498343727826385,
   -1.4259111512227498,
   -1.9616540190430718,
   -1.616198230269625
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013571693691554199,
  "alpha_at_max": 0.04755541763152086,
  "alternations": 5,
  "seconds": 6.677545785903931,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8501650232964622,
   -1.8553343095358112,
   -2.8537679415325887,
   3.149206758567769
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.5692527294158936,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1994931664797308,
   -1.1336197172720648,
   -1.5553871954720704,
   -0.9134453490279735
  ],
  "loss_type": "max",
  "tail_loss": 0.0030519465232830556,
  "loss": 0.003051946523283222,
  "alpha_at_max": 0.008037481753344742,
  "alternations": 5,
  "seconds": 6.485071897506714,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.195009689738715,
   -1.458909721297386,
   -4.0,
   -1.7172487131100675
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003092336581494437,
  "alpha_at_max": 0.25765584558780613,
  "alternations": 3,
  "seconds": 6.400174856185913,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.170043510613527,
   -1.472900471985219,
   -4.0,
   -1.3718885696276089
  ],
  "loss_type": "max",
  "tail_loss": 0.01642286796881781,
  "loss": 0.016423546346895357,
  "alpha_at_max": 0.3434946680155935,
  "alternations": 3,
  "seconds": 7.29958176612854,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.17252783085012,
   -1.535688841661409,
   -4.0,
   -1.6599980001910464
  ],
  "loss_type": "max",
  "tail_loss": 0.01306045705552078,
  "loss": 0.013064875882065063,
  "alpha_at_max": 0.29000133690540697,
  "alternations": 3,
  "seconds": 7.5354790687561035,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.104485141437312,
   -2.3532538123332296,
   -1.1951132922822492,
   -3.865628281189371
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.7466802597045898,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1089310573429896,
   -0.3318187487614088,
   -1.5111635141074005,
   -1.0999057228382028
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005558250774109555,
  "alpha_at_max": 3.332728995761379,
  "alternations": 4,
  "seconds": 6.889830827713013,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.253987821280282,
   -0.9038998731947679,
   -1.672529058304263,
   -1.3174403281045932
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00319496201440983,
  "alpha_at_max": 0.7084676103394428,
  "alternations": 4,
  "seconds": 9.101049423217773,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2757793966944466,
   -0.9740690388711752,
   -1.8929736157202544,
   3.999683201510771
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.9100971221923828,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2918859805151404,
   -0.8445533774192133,
   -1.8174882900774816,
   -0.5200548829976421
  ],
  "loss_type": "max",
  "tail_loss": 0.002888490083430506,
  "loss": 0.0028884900835659533,
  "alpha_at_max": 0.06623995061652933,
  "alternations": 5,
  "seconds": 6.042870759963989,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7485073530970032,
   -1.3003167457132931,
   -3.0229659099771786,
   -1.4609089412220486
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047128809793628434,
  "alpha_at_max": 0.0021020352759524587,
  "alternations": 5,
  "seconds": 13.44825291633606,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.7862462719506986,
   -2.3469939768037706,
   -3.999999184611689,
   -2.9004328944677806
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012387280578147752,
  "alpha_at_max": 0.020455024311093552,
  "alternations": 4,
  "seconds": 6.187100172042847,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.064529764430752,
   -1.7291580955015011,
   -2.829734851095785,
   -2.067004996531165
  ],
  "loss_type": "max",
  "tail_loss": 0.0006199371512669583,
  "loss": 0.0006199371513573304,
  "alpha_at_max": 0.16161437982205032,
  "alternations": 5,
  "seconds": 20.726038694381714,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.243083154030045,
   -1.854966577225872,
   -3.1107569836383835,
   -2.186125593836099
  ],
  "loss_type": "max",
  "tail_loss": 0.0006407802683619512,
  "loss": 0.0006407802687535824,
  "alpha_at_max": 0.020077979200726064,
  "alternations": 5,
  "seconds": 29.586280345916748,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.0648050644193034,
   -1.8996708546750147,
   -3.9999999999993654,
   -2.3063249994428303
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010729409718609695,
  "alpha_at_max": 0.09609925038495531,
  "alternations": 3,
  "seconds": 8.739564418792725,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.9129638968913185,
   0.4421203352592045,
   -3.9999999993777067,
   -1.9129638969001017
  ],
  "loss_type": "max",
  "tail_loss": 0.013610994635953721,
  "loss": 0.01361101704044232,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 3,
  "seconds": 8.18655276298523,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5923068789128534,
   -2.3059125306963844,
   3.9999190224399976,
   -3.999999994091594
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02505709169957937,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 4.131524562835693,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8730160019996118,
   -1.5611836843752758,
   -3.9999999996534426,
   -1.9164768221739683
  ],
  "loss_type": "max",
  "tail_loss": 0.015750300222422298,
  "loss": 0.015750300236427983,
  "alpha_at_max": 0.03983272335062572,
  "alternations": 3,
  "seconds": 7.316427707672119,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.720885646176567,
   -2.3523849913397576,
   3.9997019757611776,
   -3.999978048105493
  ],
  "loss_type": "max",
  "tail_loss": 0.0024796513240866735,
  "loss": 0.010373357098379277,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 4.122193336486816,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.638305375486662,
   -2.366734544981151,
   3.9998859401921285,
   -3.999912380275026
  ],
  "loss_type": "max",
  "tail_loss": 0.0053296377086265445,
  "loss": 0.015506904724182702,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 4.079132795333862,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.4521201810243616,
   -1.24453793458918,
   -2.5279247264674822,
   -1.6912288549492076
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.4431753158569336,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1301409171963352,
   -1.5955475273988844,
   -4.0,
   -2.888560348527717
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004176645407821934,
  "alpha_at_max": 2.5680294506673507,
  "alternations": 4,
  "seconds": 7.210982799530029,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.508574576050414,
   -2.053088753268766,
   -3.999999952590221,
   -3.488421042420243
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006616642361405578,
  "alpha_at_max": 0.06127453159070377,
  "alternations": 4,
  "seconds": 7.099621772766113,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.8371622443173461,
   -1.1587396596636017,
   1.7394214384334914,
   -1.469834699768659,
   3.9872770457136673
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 7.706501483917236,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4424478614178585,
   -0.7746334960171025,
   3.999999961987831,
   -0.6710021083516043,
   -0.7461035037429322
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006285144477227167,
  "alpha_at_max": 0.21222668969007816,
  "alternations": 4,
  "seconds": 42.18006634712219,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5624790519072604,
   -0.5235236187199854,
   3.9999670559618252,
   -0.4965313985892253,
   1.8518436203660464
  ],
  "loss_type": "max",
  "tail_loss": 4.2569093805511216e-09,
  "loss": 0.0009654306764855791,
  "alpha_at_max": 0.13712606071315417,
  "alternations": 4,
  "seconds": 38.5653612613678,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.425975744911894,
   -2.106722106118763,
   3.0751606506668576,
   -3.3629291271539175,
   3.5068825866682314
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 5.574267387390137,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7953723147458687,
   -1.3769232194959495,
   -3.1104462942193916,
   -1.8833858452844678,
   -1.5572721671039642
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00036931796816741524,
  "alpha_at_max": 0.08349875499488875,
  "alternations": 5,
  "seconds": 41.88798499107361,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.2954769631766974,
   -0.9939301860995576,
   -1.76843352118736,
   -1.395769911077403,
   -0.7083645726153338
  ],
  "loss_type": "max",
  "tail_loss": 0.0026797403460506186,
  "loss": 0.00267974174018093,
  "alpha_at_max": 0.17282238729497662,
  "alternations": 5,
  "seconds": 53.50177001953125,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.786245866361022,
   -2.346993672573739,
   3.999758839974092,
   -3.9999985761983194,
   -2.9004324888448556
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001238728058226224,
  "alpha_at_max": 0.020455024311093552,
  "alternations": 4,
  "seconds": 41.62605857849121,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.5431141827501142,
   -2.0849382624472503,
   -4.0,
   -3.5436352873137342,
   -2.5453449329924647
  ],
  "loss_type": "max",
  "tail_loss": 0.0005747084127179503,
  "loss": 0.0005747084127221136,
  "alpha_at_max": 0.005942921586155727,
  "alternations": 5,
  "seconds": 44.91566562652588,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.8359884544131493,
   -2.2995750553774523,
   -3.581464750517482,
   -3.999991300885806,
   -2.7790715116111633
  ],
  "loss_type": "max",
  "tail_loss": 0.000639935488934984,
  "loss": 0.0006399354889350581,
  "alpha_at_max": 152373185065963.7,
  "alternations": 5,
  "seconds": 79.99911141395569,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.21750834705400596,
   3.687680584697647,
   3.99903701645713,
   -0.34146275541223287
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.042118335825039765,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 2.7457408905029297,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3663797208179279,
   3.999999620160003,
   4.0,
   -0.547893105887095
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946638107,
  "loss": 0.023390497794192555,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 3.303744316101074,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.311888564183755,
   3.9999894932676336,
   3.90300866877514,
   -0.5043240946660594
  ],
  "loss_type": "max",
  "tail_loss": 3.552713678800501e-15,
  "loss": 0.030093348877054504,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 2.870746612548828,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.16511052013991023,
   3.9999904812400158,
   -0.4303938709444628,
   2.6354032776269274
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03839052109391561,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 3.250420331954956,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.31126724754402185,
   3.999502116925533,
   -0.6117222780304721,
   2.6148491715260125
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01966172724766957,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 3.891721248626709,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.24462347612064717,
   3.9999722141567946,
   -0.5861031903894462,
   3.594620633248261
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.026450251708617367,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 3.453523874282837,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.22308143568880276,
   -0.6118253269306941,
   3.9996791022550746,
   2.917251935286199
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02505706071417757,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 3.281769037246704,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.16269927963581293,
   -0.704792144370866,
   4.0,
   2.589872791226769
  ],
  "loss_type": "max",
  "tail_loss": 0.008893044079959667,
  "loss": 0.01037329074635518,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 4.989934206008911,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.08491118985355026,
   -0.7335569458831968,
   4.0,
   2.6681953615652345
  ],
  "loss_type": "max",
  "tail_loss": 0.008943369780209487,
  "loss": 0.015506860327773486,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 3.222973108291626,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.21435997957008013,
   -0.6672896317517147,
   0.7420433633619901,
   3.974637799038126
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 9594205037000782.0,
  "alternations": 1,
  "seconds": 2.5254592895507812,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.22308143568556596,
   -0.6118253269298678,
   3.975039323210088,
   3.906401954505318
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025057060714175128,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 4.6248462200164795,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.08491118985310783,
   -0.7335569458830942,
   3.9733322361313226,
   3.7972656067162
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01550686032777171,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 3.7459499835968018,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6028960128187975,
   0.16583865804032125,
   4.0,
   -0.1827446528439557
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011857226965508283,
  "alpha_at_max": 1.0928485993735104,
  "alternations": 3,
  "seconds": 5.844682931900024,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7268459186007714,
   3.9999837012618156,
   -0.19499645205204968,
   -0.5435362417776168
  ],
  "loss_type": "max",
  "tail_loss": 0.008347381836326884,
  "loss": 0.008347381836326915,
  "alpha_at_max": 642090437172822.8,
  "alternations": 4,
  "seconds": 3.782944679260254,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7304157368625914,
   3.9999931844477254,
   3.9900750622200003,
   -0.4710214852182554
  ],
  "loss_type": "max",
  "tail_loss": 2.6645352591003757e-15,
  "loss": 0.008531600568323805,
  "alpha_at_max": 0.044643681386926544,
  "alternations": 3,
  "seconds": 3.146794557571411,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5814775191115914,
   3.9999999999996776,
   -0.3341064484393763,
   3.908050576629796
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009393133781460561,
  "alpha_at_max": 0.051980445821353936,
  "alternations": 3,
  "seconds": 3.1104447841644287,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5939671613362574,
   1.153234813181368,
   -0.6218933316109494,
   1.159565753102953
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 1.473722764546843e+18,
  "alternations": 1,
  "seconds": 2.2110562324523926,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6850417234150123,
   3.9999937738300817,
   -0.5208417293748102,
   3.7521044551792837
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005461497658499681,
  "alpha_at_max": 0.7268419753474012,
  "alternations": 3,
  "seconds": 4.169204235076904,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5042152244187235,
   -0.3917462595201511,
   3.9970262821340006,
   3.903997404407038
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005215013125773105,
  "alpha_at_max": 0.2389571335633707,
  "alternations": 3,
  "seconds": 3.6446516513824463,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4636770062440237,
   -0.69914735897064,
   -0.012177521004831484,
   -0.3109584594352725
  ],
  "loss_type": "max",
  "tail_loss": 0.0014528448555965467,
  "loss": 0.0014528448555966617,
  "alpha_at_max": 2.4443309116186556,
  "alternations": 5,
  "seconds": 5.1802918910980225,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.38508577157922846,
   3.5864891418846754,
   2.014041870488837,
   -0.6577274943546909,
   -0.6392062329759945
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00491911207690221,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 17.403120040893555,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.39873671597239374,
   3.9999900350702315,
   3.8866920449902347,
   -0.5815697491933304,
   -0.24217069765610397
  ],
  "loss_type": "max",
  "tail_loss": 0.01801503113820968,
  "loss": 0.018015031138209712,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 15.631816387176514,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5386830071685789,
   -0.6201844382380252,
   3.9997574880039872,
   2.3943252308811998
  ],
  "loss_type": "max",
  "tail_loss": 0.0007190319707133241,
  "loss": 0.0007406018230688982,
  "alpha_at_max": 0.5672310553140942,
  "alternations": 3,
  "seconds": 41.40182828903198,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.40475382146577454,
   3.999650721069557,
   3.291161331564327,
   -0.6634504552597815,
   -0.5102550403762757
  ],
  "loss_type": "max",
  "tail_loss": 0.014311430361520772,
  "loss": 0.014311430361520827,
  "alpha_at_max": 0.28502306108681946,
  "alternations": 3,
  "seconds": 17.292710781097412,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5239140571355514,
   -0.3615311079541672,
   -0.30214119185784066,
   -0.5131117060222397,
   -0.6008698566099291
  ],
  "loss_type": "max",
  "tail_loss": 0.0003333882542736477,
  "loss": 0.0003333882542880806,
  "alpha_at_max": 0.17212343319989995,
  "alternations": 6,
  "seconds": 40.059457540512085,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.41550097202017,
   -0.09503581807647105,
   3.9226863069889806,
   -0.26846662411021827,
   -0.3858874259030769
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00267693425394736,
  "alpha_at_max": 4.607231130428716,
  "alternations": 4,
  "seconds": 128.01797819137573,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5269891793179782,
   -0.3873198562729575,
   0.20184480388653434,
   -0.5828106529773854,
   -0.6520909637635061
  ],
  "loss_type": "max",
  "tail_loss": 0.00021975700015042232,
  "loss": 0.00021975796109141577,
  "alpha_at_max": 0.014785635648664478,
  "alternations": 6,
  "seconds": 75.61274862289429,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.14284937667181,
   -2.974599834740429,
   0.4182728655417849,
   -2.3282106604397956,
   -3.824593303375142
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 12.603369951248169,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4088358153450406,
   3.9512907312652055,
   -0.5738515576242461,
   -0.2990948463086349,
   -0.5583545175768618
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0016680609257056697,
  "alpha_at_max": 6.350384185040412,
  "alternations": 4,
  "seconds": 66.81473207473755,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3852504764866101,
   3.9151820069040286,
   2.158881972077073,
   -0.6563892943508792,
   -0.6375032614748668
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00491878063945228,
  "alpha_at_max": 0.22556930424912652,
  "alternations": 3,
  "seconds": 23.722914695739746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.16269927963606526,
   -0.7047921443706939,
   3.7938107278238187,
   2.6860159657319036,
   3.902669631609916
  ],
  "loss_type": "max",
  "tail_loss": 0.009904280997649506,
  "loss": 0.010373290746354957,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 36.38359475135803,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5408043770934826,
   3.999618640623373,
   -0.8521744471493011,
   -0.7995618372481678,
   -1.0025091958400754
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010644254849467849,
  "alpha_at_max": 0.07203109220183768,
  "alternations": 5,
  "seconds": 196.4962933063507,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5793170027847225,
   3.999998234900223,
   3.99977938738233,
   -0.11421679890197381,
   -0.5147238267701187
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010193677160476899,
  "alpha_at_max": 1.664485437927086,
  "alternations": 3,
  "seconds": 33.45222759246826,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7033543830881042,
   3.9461895848924726,
   -0.051811857484083935,
   -0.4297514966825856,
   -0.6070037172448096
  ],
  "loss_type": "max",
  "tail_loss": 0.008050472414789123,
  "loss": 0.008050746873323744,
  "alpha_at_max": 0.6445847106979701,
  "alternations": 4,
  "seconds": 46.83539962768555,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.28369567855870004,
   -0.5094522787225223,
   1.563824877336657,
   -0.6089016700744867,
   -0.43644714870432516
  ],
  "loss_type": "max",
  "tail_loss": 0.014205419844027845,
  "loss": 0.014205457264074184,
  "alpha_at_max": 0.0793012439714846,
  "alternations": 3,
  "seconds": 177.0464141368866,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7037902281154523,
   3.9983670045421444,
   3.181321389387891,
   -0.28679136560898777,
   -0.6255768611997354
  ],
  "loss_type": "max",
  "tail_loss": 3.8689051962137455e-12,
  "loss": 0.007700061791300339,
  "alpha_at_max": 0.9296511267457929,
  "alternations": 3,
  "seconds": 19.080456972122192,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.0030512380522099,
   -2.135680918473416,
   -1.73186705585188,
   4.0,
   -3.999999993938344
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240437375892533,
  "alpha_at_max": 0.5323043313096852,
  "alternations": 2,
  "seconds": 8.785467147827148,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5720322701811731,
   3.9938131626000217,
   -0.21403209271473755,
   2.759750758751976,
   -0.5221401391730468
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009193310104028907,
  "alpha_at_max": 0.05395106225151279,
  "alternations": 3,
  "seconds": 20.662065029144287,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7033834862987478,
   3.99999781589125,
   -0.6519390816222677,
   3.45978160510791,
   -0.8342834727126169
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005232766700585811,
  "alpha_at_max": 0.03452073230182809,
  "alternations": 3,
  "seconds": 20.490299701690674,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3587287498001721,
   -0.6939994240408337,
   2.2820083297631433,
   1.8864655739115164,
   -0.7013107723799157
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001238628580150336,
  "alpha_at_max": 0.09403293679216586,
  "alternations": 4,
  "seconds": 20.79275894165039,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.522290139930133,
   -0.6493030255586528,
   3.997289091200875,
   0.04641516717821018,
   -0.5515868512547408
  ],
  "loss_type": "max",
  "tail_loss": 2.968181256335356e-13,
  "loss": 0.00040080820059555634,
  "alpha_at_max": 2.2267937823487545,
  "alternations": 5,
  "seconds": 27.117152452468872,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5072420158805355,
   -0.5996341187506908,
   1.828176963290099,
   1.086978256335682,
   -0.3363929200909602
  ],
  "loss_type": "max",
  "tail_loss": 0.0006305547833476144,
  "loss": 0.0006318888605616468,
  "alpha_at_max": 0.02076634189891866,
  "alternations": 6,
  "seconds": 43.19629240036011,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6468709512256914,
   3.9999909501022106,
   -0.6314485049767415,
   -0.25848542045035305,
   -0.6296994106535073
  ],
  "loss_type": "max",
  "tail_loss": 0.0033042088395567326,
  "loss": 0.003304208839559397,
  "alpha_at_max": 0.45498806015004895,
  "alternations": 5,
  "seconds": 39.43451142311096,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.488694879130641,
   -0.03886379317634586,
   3.882583064784873,
   -0.7205801181184395,
   -0.7032732518169622
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001968047447689636,
  "alpha_at_max": 0.25694489883835436,
  "alternations": 4,
  "seconds": 113.01384115219116,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4190159946530114,
   -0.5231929696336285,
   3.9738281247844873,
   -0.062313747025006694,
   -0.548630177041011
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012898742844102973,
  "alpha_at_max": 0.5109754090546759,
  "alternations": 5,
  "seconds": 31.255034923553467,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6850417333056674,
   3.292684945009538,
   -0.5208416940380398,
   1.3369228752980669,
   -0.5208416935263128
  ],
  "loss_type": "max",
  "tail_loss": 0.005461495193818167,
  "loss": 0.005461498347284821,
  "alpha_at_max": 0.1964626510127146,
  "alternations": 3,
  "seconds": 114.96103644371033,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4710236492615476,
   -0.69575010559158,
   -0.1687191153856459,
   -0.4267415811866195,
   -0.7099766539954856
  ],
  "loss_type": "max",
  "tail_loss": 0.0012753103934084464,
  "loss": 0.001275310393415996,
  "alpha_at_max": 1.0725066656157043,
  "alternations": 5,
  "seconds": 63.580952644348145,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.519230092870737,
   -0.6426938655704327,
   0.5261816960895223,
   -0.29833768018832263,
   -0.6540554766301487
  ],
  "loss_type": "max",
  "tail_loss": 0.00032123579516729617,
  "loss": 0.0003214773867378229,
  "alpha_at_max": 0.015298188222621904,
  "alternations": 6,
  "seconds": 63.99847650527954,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.42798222929140495,
   -0.20119273766221488,
   2.419778163351966,
   -0.7877207442980197,
   -0.7422764577453931,
   -0.7575142666148795
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00030178771261418937,
  "alpha_at_max": 2.9539286429602813,
  "alternations": 5,
  "seconds": 125.21339821815491,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5433377999885237,
   3.872677342452238,
   -0.7256211342184784,
   -0.6961554205176215,
   -0.8267847320107068,
   -0.6773824774211484
  ],
  "loss_type": "max",
  "tail_loss": 4.417647482468645e-05,
  "loss": 4.4176474825205784e-05,
  "alpha_at_max": 3.1263673029336982,
  "alternations": 6,
  "seconds": 200.10276675224304,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.541574110400795,
   2.554755681697942,
   -0.8331370137006786,
   -0.7838679536522628,
   -0.9743669177196683,
   -0.832866567981224
  ],
  "loss_type": "max",
  "tail_loss": 8.197292234057851e-05,
  "loss": 8.209389541691259e-05,
  "alpha_at_max": 0.022350127243727032,
  "alternations": 6,
  "seconds": 171.13588738441467,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6763299336582365,
   3.8828292638811934,
   -0.7867504123564819,
   -0.4063247089842731,
   -0.9427324839052855,
   -0.7844725368944607
  ],
  "loss_type": "max",
  "tail_loss": 0.002870900042401703,
  "loss": 0.0028709000424023134,
  "alpha_at_max": 0.024259396905587156,
  "alternations": 5,
  "seconds": 99.88763952255249,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.48618248089768984,
   1.1678528008253033,
   2.2196438915087358,
   -0.7086812951194087,
   -0.39196433046367135,
   -0.686309423127484
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0019516304246343097,
  "alpha_at_max": 0.1193658238933713,
  "alternations": 4,
  "seconds": 226.34118008613586,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.703389531024083,
   3.9999939686834054,
   -0.651964698964772,
   1.5461151040478691,
   -0.8343217723227784,
   -0.651964698992543
  ],
  "loss_type": "max",
  "tail_loss": 0.0050350180998135485,
  "loss": 0.005232767313124276,
  "alpha_at_max": 0.03452073230182809,
  "alternations": 3,
  "seconds": 81.11017155647278,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.37991673171217416,
   -0.6277378266514342,
   3.7771126812878175,
   0.03334751606482749,
   -0.5690590313160308,
   -0.6375395654249487
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008645209525410813,
  "alpha_at_max": 0.21873586604808137,
  "alternations": 6,
  "seconds": 114.65782260894775,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.523913582158873,
   -0.36155019812974376,
   -0.30213204946249594,
   -0.5131047795086572,
   3.9598675559349727,
   -0.6008676297157312
  ],
  "loss_type": "max",
  "tail_loss": 0.0003333969701581063,
  "loss": 0.0003333969701729833,
  "alpha_at_max": 0.019202598433306885,
  "alternations": 6,
  "seconds": 140.8097493648529,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.526988708507768,
   -0.38735225258392597,
   0.2018494051932392,
   -0.58280351163126,
   3.650723525597855,
   -0.6520907000290039
  ],
  "loss_type": "max",
  "tail_loss": 0.0002197644697140566,
  "loss": 0.0002197644698030965,
  "alpha_at_max": 0.014785635648664478,
  "alternations": 6,
  "seconds": 210.10820508003235,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 }
]

==> anc/python/fits_abs.json <==
[
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -3.578466030861651,
   2.268828079601149,
   -0.9623270665767683,
   2.5136049324657175,
   2.955164657218451,
   3.8460090088120573
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.266118049621582,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.36903670311998,
   -0.6902710804772287,
   -0.6208385182610547,
   -0.5859603225651311,
   -0.7921900337072442,
   -0.5864970119551569
  ],
  "loss_type": "abs",
  "tail_loss": 4.8624221655746425e-06,
  "loss": 4.862425356933328e-06,
  "alpha_at_max": 1.5096629612378722,
  "alternations": 6,
  "seconds": 199.1955156326294,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5876480551862955,
   -0.5801035213923651,
   1.3244815514338812,
   0.7050289297496597,
   -0.45724680640733784,
   1.9819651548532937
  ],
  "loss_type": "abs",
  "tail_loss": 3.525056428016482e-05,
  "loss": 3.5277316812805897e-05,
  "alpha_at_max": 0.47432935190882214,
  "alternations": 6,
  "seconds": 162.23469376564026,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.24550688469465026,
   -3.999999999999736,
   -3.002689033396363,
   4.0,
   1.986070996946781,
   2.43357535667288
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387365,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 8.849273204803467,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -3.5705515396546086,
   -2.221243843327575,
   -0.2454925653915634,
   8.186122207569653,
   -1.651817779946835,
   4.170045003887753
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 4.054293870925903,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   3.2007027196074347,
   5.854896336838621,
   -0.49578454804451133,
   2.027113459696615,
   -0.6559607915331577,
   0.7401533460023948
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.355032186702577e-05,
  "alpha_at_max": 0.16635658633926725,
  "alternations": 5,
  "seconds": 45.938931465148926,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5646215373404659,
   -0.6120875409950723,
   2.6953998543904314,
   -0.18479602697471656,
   -0.6161169080063491,
   1.0964940475928762
  ],
  "loss_type": "abs",
  "tail_loss": 1.778470048313663e-05,
  "loss": 1.7784700486491743e-05,
  "alpha_at_max": 0.29977816715823846,
  "alternations": 5,
  "seconds": 267.3914682865143,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5763217418308636,
   -0.60168804976844,
   3.564589202653725,
   1.1388123596961597,
   -0.575990653191123,
   2.781234755267216
  ],
  "loss_type": "abs",
  "tail_loss": 3.0783708006243415e-05,
  "loss": 3.078370802669523e-05,
  "alpha_at_max": 179.67183363311108,
  "alternations": 5,
  "seconds": 160.83817672729492,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.3683446125028656,
   -0.9147009171933076,
   -0.7602241993953343,
   -0.5826933532062768,
   -1.104983109282474,
   -0.9521375666783216
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.738521632001459e-07,
  "alpha_at_max": 15.895712527610117,
  "alternations": 6,
  "seconds": 235.84443640708923,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.7510886304319093,
   -0.6612068274651133,
   -0.3139255294079311,
   0.43589635129472204,
   -0.5053577125746314,
   0.8747874647814056
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.1154505143346778e-06,
  "alpha_at_max": 8.09692282757231,
  "alternations": 6,
  "seconds": 356.5128207206726,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.693609817939737,
   0.9776407067638913,
   3.7265045110947277,
   4.102968334910769,
   3.7656509634297874,
   4.824722261932519
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.300559367436653e-05,
  "alpha_at_max": 0.6479179323052,
  "alternations": 3,
  "seconds": 10.206875801086426,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6297356611186374,
   3.761527565493757,
   2.6659923103350858,
   -0.6680524311305123,
   -0.3130199382278968,
   -0.6078188658571316
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.471514581891436e-05,
  "alpha_at_max": 6.345706772487538,
  "alternations": 5,
  "seconds": 221.58743047714233,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   3.9999997660957476,
   -0.9522991598780441,
   3.921034814375844,
   -0.5842539918033609,
   -1.0941228465766517,
   -0.49925737852883145
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.671930830050591e-05,
  "alpha_at_max": 4.58859787859149,
  "alternations": 4,
  "seconds": 240.54907774925232,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5494256132638464,
   1.0168075021969587,
   -0.714755987426853,
   3.402292064419273,
   -0.6299468707673558,
   -0.6495024740863835
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.545000380643179e-06,
  "alpha_at_max": 0.5870025663924675,
  "alternations": 5,
  "seconds": 150.09690499305725,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   0.04252299277792813,
   3.9999999997621702,
   -1.1969878533371299,
   6.29639278741998,
   -0.852983943146719,
   2.3143721795285073
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.5578674426001406e-06,
  "alpha_at_max": 651.8685070607901,
  "alternations": 5,
  "seconds": 284.9802362918854,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -3.94694475566307,
   1.016174925195597,
   2.777696846845017,
   -2.815157839493211,
   4.480563981481113
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.5573070049285889,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.9999524041414052,
   2.5624169520655062,
   -2.611601401971627,
   0.464245625490983,
   1.1065373962715679
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.4538218975067139,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5174602746237469,
   -0.65431681676893,
   -0.4155893814558104,
   -0.28954129342753426,
   -0.4071266104991479
  ],
  "loss_type": "abs",
  "tail_loss": 1.0863742092692696e-05,
  "loss": 1.0863742092908177e-05,
  "alpha_at_max": 7.476184318968158,
  "alternations": 6,
  "seconds": 185.571706533432,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.454658982570046,
   -4.0,
   -3.0026892524427984,
   3.9999999999610365,
   1.079454802164939
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387476,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 8.288218259811401,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.8059791177511215,
   -1.346191518008709,
   0.7944522574543953,
   3.5772007927298546,
   -2.765440121293068
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 9057774184160678.0,
  "alternations": 1,
  "seconds": 2.1421494483947754,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   1.0574753754535977,
   -1.1806669653958402,
   -0.9579851767893071,
   -1.708975736686577,
   -1.1246976787783503
  ],
  "loss_type": "abs",
  "tail_loss": 1.9202246252236765e-05,
  "loss": 1.920224625345607e-05,
  "alpha_at_max": 4.582684934865593,
  "alternations": 5,
  "seconds": 116.43798303604126,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -3.9979664990905226,
   -3.52187582400907,
   -0.6616596130490775,
   3.756669953787056,
   2.4922174340593517
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.8891587257385254,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   3.977159847051185,
   -0.6559476019469539,
   0.7401477788949573,
   -0.49578423493602264,
   2.0271138081394335
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.3550404687794588e-05,
  "alpha_at_max": 0.3561229809427621,
  "alternations": 5,
  "seconds": 38.749550104141235,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.20467262923080168,
   2.0895624718006185,
   -0.652959356608772,
   0.7345884088907401,
   -0.4369773066489111
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.3933299961667479e-05,
  "alpha_at_max": 0.8105876824647379,
  "alternations": 5,
  "seconds": 138.3060703277588,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5697814135318586,
   -0.6035417229917757,
   3.1485945318705872,
   0.6888025879949186,
   2.1499776966847586
  ],
  "loss_type": "abs",
  "tail_loss": 3.8331720973838745e-05,
  "loss": 3.833172098057683e-05,
  "alpha_at_max": 4.558269515401946,
  "alternations": 5,
  "seconds": 46.450021266937256,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.39470598106232324,
   -0.7069411094455397,
   -0.5184835746045445,
   -0.5960677550884813,
   -0.8037097983954109
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 7.701065086676377e-06,
  "alpha_at_max": 0.34242069152553023,
  "alternations": 5,
  "seconds": 217.828280210495,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6000354045835021,
   -0.6056198035652223,
   -0.18766654245358777,
   0.740474443745407,
   -0.6225098979958549
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.580968737168472e-06,
  "alpha_at_max": 0.1777296968004116,
  "alternations": 5,
  "seconds": 267.1308476924896,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.6262174552563581,
   -0.6772665422423995,
   -0.5127238958768956,
   -0.8020570231418209,
   -0.6772391525572337
  ],
  "loss_type": "abs",
  "tail_loss": 1.5699523586432118e-05,
  "loss": 1.569952369214936e-05,
  "alpha_at_max": 0.4412045677480201,
  "alternations": 5,
  "seconds": 118.21031880378723,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.7225926141840046,
   -0.14202742581744393,
   0.6442513989055895,
   1.35007564972325,
   9.999999998784542
  ],
  "loss_type": "abs",
  "tail_loss": 2.3757519766687274e-05,
  "loss": 2.3757519766814847e-05,
  "alpha_at_max": 107890575144398.2,
  "alternations": 5,
  "seconds": 90.58595561981201,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.23268889434658777,
   3.967291526094318,
   5.847260795791573,
   -0.5027103134487538,
   0.9651542192141129
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.366593607091668e-05,
  "alpha_at_max": 2.832957113257953,
  "alternations": 3,
  "seconds": 136.805566072464,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   2.9650402463783063,
   4.816595814924485,
   -0.6936098185978524,
   0.9776407031624985,
   3.886606798406156
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.300559927789442e-05,
  "alpha_at_max": 0.6479179323052,
  "alternations": 3,
  "seconds": 9.141570329666138,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6831876258492023,
   3.9588581858501235,
   3.4116889886431156,
   -0.48236072553990966,
   -0.365486912870719
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001033225628292731,
  "alpha_at_max": 0.3876144867002412,
  "alternations": 4,
  "seconds": 73.60688138008118,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5871208593078795,
   3.9827370762937266,
   -0.6209338927464694,
   0.2557204540167103,
   -0.5126876066479842
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.9626682580912417e-05,
  "alpha_at_max": 2.6541166105954273,
  "alternations": 5,
  "seconds": 96.0758125782013,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.809459220339296,
   -0.9382727308197104,
   3.5746051978371733,
   3.9028047952722615,
   -1.0192251319151755
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801795505950915e-05,
  "alpha_at_max": 0.8116335670104665,
  "alternations": 3,
  "seconds": 30.1251380443573,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5494583625377067,
   1.237134935481781,
   -0.7147898757604175,
   -0.6299251219984652,
   -0.6494879904875396
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.543617498450979e-06,
  "alpha_at_max": 0.15666067736470102,
  "alternations": 5,
  "seconds": 83.6590793132782,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.43263740089370045,
   -0.8287549400050525,
   2.308167164438056,
   -0.7217472628782845,
   1.441594025689248
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.913885246694142e-07,
  "alpha_at_max": 2.80750151958963,
  "alternations": 6,
  "seconds": 312.11511421203613,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -1.8581963554024696,
   2.5238248751741237,
   -1.8175594320967927,
   0.37987665757536915
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8905429840087891,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.7424036586263156,
   -2.285521172763202,
   -3.2656070188665183,
   0.27921504779702033
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9059016704559326,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   1.3510565862239616,
   -2.451674910142753,
   0.7110180737988658,
   -2.2370506721466126
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.933546781539917,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7424036586263156,
   1.2093199013670228,
   -3.2656070188665183,
   -3.7518942654132843
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9097473621368408,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7424036586263156,
   -2.6078346188041066,
   -3.2656070188665183,
   -3.7518942654132843
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0694477558135986,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7424036586263156,
   -2.6078346188041066,
   -3.2656070188665183,
   -3.7518942654132843
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.394378423690796,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -3.7416006402915496,
   -3.9432392791059,
   -2.451674910142753,
   2.143923568574235
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.2075815200805664,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.1854985275997174,
   -0.9614249658772679,
   -1.7187513791051492,
   -1.1294327184893922
  ],
  "loss_type": "abs",
  "tail_loss": 1.919316734638743e-05,
  "loss": 1.919316734693148e-05,
  "alpha_at_max": 1.1265747159265806,
  "alternations": 5,
  "seconds": 24.5694363117218,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   3.3162137107772454,
   -0.7119013528211998,
   -0.3941723850236367,
   -0.7027962323917165
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003573776157270725,
  "loss": 0.0003573776157273905,
  "alpha_at_max": 0.25661379535801354,
  "alternations": 4,
  "seconds": 47.33939576148987,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -3.697219283959865,
   -1.850828018474692,
   -1.6228623418002384,
   -3.9999998764059943
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003045921499869042,
  "loss": 0.0003045921499870353,
  "alpha_at_max": 2.0923773011470925,
  "alternations": 4,
  "seconds": 6.708701133728027,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -4.0,
   -2.868075279825117,
   3.999088078358027,
   -0.9610993158125274
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946637441,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.9312825202941895,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5717783267997214,
   -0.6366124772744003,
   -0.38637175814854413,
   -0.6246266619030927
  ],
  "loss_type": "abs",
  "tail_loss": 2.7942901188127145e-05,
  "loss": 2.7942901188256487e-05,
  "alpha_at_max": 0.19839010167509927,
  "alternations": 5,
  "seconds": 43.975417375564575,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -3.770625908081456,
   -3.1182250247619647,
   5.0304084083028435,
   2.4880256495929736
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.3689110279083252,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.6559607915331701,
   0.7401533460023686,
   -0.4957845480445091,
   2.0271134596966203
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.3550321867036835e-05,
  "alpha_at_max": 0.16635658633926725,
  "alternations": 5,
  "seconds": 4.021151542663574,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.6905433171512039,
   0.5517252803624084,
   -0.42997550150006064,
   2.1234785238462863
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.493494951899636e-05,
  "alpha_at_max": 15.805200152842584,
  "alternations": 4,
  "seconds": 39.59116816520691,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6906438763140934,
   -0.4321058675549601,
   2.1224935319884626,
   3.9341851392467135
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.487382859450452e-05,
  "alpha_at_max": 15.796468289384553,
  "alternations": 4,
  "seconds": 3.942403554916382,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6356088045291705,
   0.6836680132763457,
   -0.5094985173779323,
   0.5326130248027195
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.9603947376820925e-05,
  "alpha_at_max": 0.9079877723028745,
  "alternations": 5,
  "seconds": 4.383934020996094,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6346273740502131,
   -0.47041557531270617,
   0.21299636817418788,
   3.9210838809817257
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00011805034559218669,
  "alpha_at_max": 2.506340084854448,
  "alternations": 4,
  "seconds": 4.0679566860198975,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5788625135399385,
   -0.6011667785001225,
   0.40011219613730753,
   3.9077603054338304
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.7837244903697045e-05,
  "alpha_at_max": 0.33971912748712896,
  "alternations": 4,
  "seconds": 12.842499256134033,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -3.6821620065954868,
   -1.6671059134329518,
   -3.9999999108585618,
   -1.0014648893455051
  ],
  "loss_type": "abs",
  "tail_loss": 0.0001906916953908766,
  "loss": 0.00019069169539131354,
  "alpha_at_max": 0.5238416190277912,
  "alternations": 4,
  "seconds": 6.807451486587524,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.28802767244595,
   -1.7345602765571857,
   -4.0,
   -2.2878746514153883
  ],
  "loss_type": "abs",
  "tail_loss": 3.15455462117642e-05,
  "loss": 3.1545546211964686e-05,
  "alpha_at_max": 0.9382530827126331,
  "alternations": 4,
  "seconds": 10.519567728042603,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   4.0,
   -0.6719806966648674,
   4.0,
   -0.6719806966648674
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008349882019201917,
  "alpha_at_max": 1.5619962971171808,
  "alternations": 2,
  "seconds": 23.332733154296875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -3.699249348917153,
   3.9018421160286874,
   -1.656907948354465,
   -3.999999561384843
  ],
  "loss_type": "abs",
  "tail_loss": 3.191891195797325e-14,
  "loss": 0.00022551461849661347,
  "alpha_at_max": 2.414348729714154,
  "alternations": 3,
  "seconds": 23.310881853103638,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5997962882709408,
   -0.6046387673822508,
   -0.17349797756132018,
   -0.6200871390608749
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.5128015813186e-06,
  "alpha_at_max": 15.694952295192872,
  "alternations": 5,
  "seconds": 46.24637532234192,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.014011018978069,
   1.3428678964938234,
   -0.2994582960009491,
   0.7610482317987786
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006720195865286827,
  "loss": 0.0006720251480333674,
  "alpha_at_max": 3.794198080584534,
  "alternations": 4,
  "seconds": 24.5258207321167,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.7724220101011343,
   -0.29065499186690363,
   0.5297442858534962,
   -0.3220129898354451
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.14146158151414e-06,
  "alpha_at_max": 1.2823305826560218,
  "alternations": 5,
  "seconds": 15.122349739074707,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   3.719955353652228,
   5.108418900775016,
   -0.6936098176332064,
   0.9776407074812452
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.300559182577835e-05,
  "alpha_at_max": 0.6479179323052,
  "alternations": 3,
  "seconds": 3.2583093643188477,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.282230124143844,
   3.9999998872001075,
   -0.47245806201127577,
   0.9626324206412566
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.380031419877174e-05,
  "alpha_at_max": 0.22853883016402143,
  "alternations": 3,
  "seconds": 40.27735686302185,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.1804577441921856,
   -0.5292230595515355,
   0.9672281826350457,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.355595716836149e-05,
  "alpha_at_max": 2.828785387970134,
  "alternations": 3,
  "seconds": 43.01610445976257,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.693609818209233,
   0.9776407049031408,
   3.9987246224571935,
   3.957907314420754
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.300559627506068e-05,
  "alpha_at_max": 2.8064673883117366,
  "alternations": 3,
  "seconds": 3.066654920578003,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6776062181287307,
   3.9999994580238867,
   4.0,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002515929998895918,
  "alpha_at_max": 0.5175114940297622,
  "alternations": 2,
  "seconds": 2.0949490070343018,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.778765751526787,
   0.2688435581372173,
   1.6814829262982771,
   3.6746929119256615
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00059809809297353,
  "alpha_at_max": 1.1572841363352435,
  "alternations": 3,
  "seconds": 4.110075950622559,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5494818154118527,
   -0.7147976618429798,
   -0.6299035236435944,
   -0.6494629565049556
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.54458134846598e-06,
  "alpha_at_max": 6.767059576741918,
  "alternations": 5,
  "seconds": 16.61708927154541,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.2514465627335564,
   -0.9676091420448745,
   -0.9009019063394956,
   -1.032191671604851
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.88075693464928e-05,
  "alpha_at_max": 0.39199452386455186,
  "alternations": 4,
  "seconds": 18.72267460823059,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   3.9999999884562056,
   3.920825061655607,
   -0.8152098236825502,
   -0.8077312350656733
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016835479687801587,
  "alpha_at_max": 0.516749422561656,
  "alternations": 3,
  "seconds": 4.491672515869141,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7885548257867109,
   4.0,
   1.0618949774154787,
   -0.786893611097252
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000666283611325297,
  "alpha_at_max": 40.67803821690112,
  "alternations": 3,
  "seconds": 5.281620979309082,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   3.9999974811925196,
   -0.9382749578723151,
   3.878642769298748,
   -1.01922736378968
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801745000573166e-05,
  "alpha_at_max": 4.420994758401009,
  "alternations": 3,
  "seconds": 8.271681070327759,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5943828019925739,
   3.368796377094124,
   -0.612778649795196,
   -0.49969702958368994
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.420318694413534e-05,
  "alpha_at_max": 3.649555731120432,
  "alternations": 4,
  "seconds": 25.81186532974243,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.6915791161683951,
   1.6452943509950604,
   2.733357873030285,
   0.807859249675174
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.6313026171505285e-05,
  "alpha_at_max": 8.73534375301245,
  "alternations": 5,
  "seconds": 44.66562461853027,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -2.0539500950130507,
   -0.6922077525934656,
   4.294450801303163
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6147406101226807,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.5627129683950942,
   3.341111209362462,
   1.2169788260812933
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5569417476654053,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.7304156090775402,
   4.783566620389605,
   1.404553369073935
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5499489307403564,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   0.7796629398335417,
   -2.7237376051905615,
   1.5126618656842696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5655927658081055,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5886639069614468,
   -0.579762109940073,
   -0.4586177766213715
  ],
  "loss_type": "abs",
  "tail_loss": 3.427102588593467e-05,
  "loss": 3.5955955676787995e-05,
  "alpha_at_max": 0.2038731344331312,
  "alternations": 4,
  "seconds": 25.41898226737976,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -3.088552378118038,
   2.559670850634575,
   3.6570437476038933
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.779287576675415,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -3.1574061628113084,
   -3.060530213091768,
   3.911520466208458
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7015249729156494,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.33662914823041046,
   -3.2140816863710624,
   -0.3332031538729838
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.619074821472168,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6417423426831834,
   -3.7968811551574677,
   3.035183429336623
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6853728294372559,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7119306062359144,
   -0.39423730349721603,
   -0.7028225880104909
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003573485119136577,
  "loss": 0.0003573485119141389,
  "alpha_at_max": 0.25661379535801354,
  "alternations": 4,
  "seconds": 4.211946964263916,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.017686184127645,
   -1.739048177181665,
   -3.9999999996297273
  ],
  "loss_type": "abs",
  "tail_loss": 0.0007391756843315722,
  "loss": 0.0007391756843317136,
  "alpha_at_max": 0.32210687912834346,
  "alternations": 3,
  "seconds": 3.3032386302948,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.6903619344331595,
   -1.4551664126975714,
   3.7699340042744938
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6770405769348145,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999999999952767,
   -0.12802947236118242,
   -0.5105813563219461
  ],
  "loss_type": "abs",
  "tail_loss": 0.003170137607466539,
  "loss": 0.0031701376074665696,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 2.3991169929504395,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -3.995309029736047,
   -3.977437228837057,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946637441,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.5200273990631104,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.1913285548567156,
   0.050371922005349026,
   -0.3629819772599411
  ],
  "loss_type": "abs",
  "tail_loss": 0.0009650176879272276,
  "loss": 0.0009650176879273128,
  "alpha_at_max": 3.6738379836989403,
  "alternations": 4,
  "seconds": 2.850410223007202,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   2.7045717178336037,
   -1.1059637367725372,
   -0.9284022264059306
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.656674861907959,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -4.0,
   -4.0,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946760287,
  "loss": 0.013240256946760318,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.32584714889526367,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.6906438763153824,
   -0.4321058675540812,
   2.1224935319901035
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.487382859450452e-05,
  "alpha_at_max": 15.796468289384553,
  "alternations": 4,
  "seconds": 2.253833055496216,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6336478538077218,
   0.6674195273245707,
   -0.5116719777960025
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.2643145275846803e-05,
  "alpha_at_max": 0.17519431123127527,
  "alternations": 4,
  "seconds": 2.2000443935394287,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.43210586755451585,
   2.122493531989275,
   -0.690643876314647
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.487382859450452e-05,
  "alpha_at_max": 15.796468289384553,
  "alternations": 4,
  "seconds": 2.3004231452941895,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.634627374050301,
   -0.47041557531265854,
   0.21299636817356393
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001180503455918409,
  "alpha_at_max": 0.6740932835671435,
  "alternations": 4,
  "seconds": 2.504441022872925,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5757233088958575,
   -0.6018520061888273,
   -0.5754174623022353
  ],
  "loss_type": "abs",
  "tail_loss": 3.149963056831018e-05,
  "loss": 3.149963056851793e-05,
  "alpha_at_max": 0.9387717238200779,
  "alternations": 4,
  "seconds": 4.153865337371826,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.7921551973543144,
   -3.999999933285774,
   -1.4623308758366123
  ],
  "loss_type": "abs",
  "tail_loss": 0.00067129884688788,
  "loss": 0.0006712988468880209,
  "alpha_at_max": 0.29631934157803175,
  "alternations": 3,
  "seconds": 3.155622959136963,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999999994920485,
   -0.5669981781381556,
   0.10410042008344353
  ],
  "loss_type": "abs",
  "tail_loss": 0.0023416628553313834,
  "loss": 0.002341662855331414,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 2.506554365158081,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -3.6992497240249795,
   -1.6569080736068487,
   -3.9999999368332992
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00022551461841130096,
  "alpha_at_max": 0.5561603195975926,
  "alternations": 3,
  "seconds": 3.1071581840515137,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.014041204553991,
   -0.2994828970587074,
   0.7764264611888048
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006720755993572802,
  "loss": 0.0006720755993573656,
  "alpha_at_max": 0.9686346487260478,
  "alternations": 4,
  "seconds": 22.809924840927124,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   1.2173949329304534,
   -0.5669758113680233,
   0.10286609591183402
  ],
  "loss_type": "abs",
  "tail_loss": 0.0023414756911975254,
  "loss": 0.002341480779961175,
  "alpha_at_max": 1.1521791184133297,
  "alternations": 3,
  "seconds": 5.893404960632324,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9986715596440585,
   -1.78136212939727,
   -3.9999999644250743
  ],
  "loss_type": "abs",
  "tail_loss": 8.659739592076221e-15,
  "loss": 0.000835263350804266,
  "alpha_at_max": 0.3118315116312958,
  "alternations": 2,
  "seconds": 8.489965677261353,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.284224835230268,
   -1.7359060743936834,
   -3.9999999500214765
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 4.0805063735332556e-05,
  "alpha_at_max": 0.9682778562612496,
  "alternations": 3,
  "seconds": 3.9483730792999268,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.999998932720477,
   4.0,
   -0.5193391675718536
  ],
  "loss_type": "abs",
  "tail_loss": 5.2565674035776055e-11,
  "loss": 0.003452815971585433,
  "alpha_at_max": 0.3305826068282344,
  "alternations": 2,
  "seconds": 1.5749363899230957,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999995993259962,
   -0.6719806966432572,
   3.902561133090626
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008349882021213186,
  "alpha_at_max": 1.5619962971171808,
  "alternations": 2,
  "seconds": 2.007087230682373,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.061670026585397,
   3.9999909107358818,
   -0.2523951963061233
  ],
  "loss_type": "abs",
  "tail_loss": 3.323168407121102e-10,
  "loss": 0.0009212133716682121,
  "alpha_at_max": 5.615132386952506,
  "alternations": 3,
  "seconds": 15.568549394607544,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5788625135523928,
   -0.6011667784967238,
   0.4001121959979548
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.783724490844779e-05,
  "alpha_at_max": 74.77561609862678,
  "alternations": 4,
  "seconds": 10.093645095825195,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.6066634864809777,
   -0.3653478800949671,
   3.999999988784192
  ],
  "loss_type": "abs",
  "tail_loss": 1.2899964322854451e-06,
  "loss": 0.00016574269385944053,
  "alpha_at_max": 4.1183191563775665,
  "alternations": 3,
  "seconds": 3.166379690170288,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.15104211671263978,
   -0.5421868669167687,
   0.9681977291330996
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.350494599946979e-05,
  "alpha_at_max": 0.22845464885518268,
  "alternations": 3,
  "seconds": 34.76305627822876,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6936098182054543,
   0.9776407049192851,
   3.999999224365501
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.3005596246513e-05,
  "alpha_at_max": 0.6479179323052,
  "alternations": 3,
  "seconds": 1.9494659900665283,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.5670984649715936,
   0.9699841398195661,
   -0.08509292598199017
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.340977084474402e-05,
  "alpha_at_max": 2.823059294471281,
  "alternations": 3,
  "seconds": 36.81342339515686,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.6776062181287354,
   4.0,
   3.999909165186353
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00025159299988955096,
  "alpha_at_max": 3.2050883087978406,
  "alternations": 2,
  "seconds": 1.5772945880889893,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   3.9999999761008587,
   -0.938274957895565,
   -1.0192273638129845
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801745000027934e-05,
  "alpha_at_max": 4.420994758401009,
  "alternations": 3,
  "seconds": 7.118743658065796,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.9760303027692813,
   -0.9036674513625361,
   -1.0387422000539672
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.926503947249372e-05,
  "alpha_at_max": 1.0232929922807548,
  "alternations": 4,
  "seconds": 3.0873749256134033,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999999906207284,
   -0.8152098237955827,
   -0.8077312351532298
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001683547967945168,
  "alpha_at_max": 2.375527159005886,
  "alternations": 3,
  "seconds": 9.191147327423096,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7885546614618769,
   1.061911472496586,
   -0.7868934190406133
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006662823978607752,
  "alpha_at_max": 40.67803821690112,
  "alternations": 3,
  "seconds": 3.453655958175659,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5943828007383749,
   -0.6127786561851919,
   -0.49969703499498175
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.420318513413256e-05,
  "alpha_at_max": 0.8174853904833153,
  "alternations": 4,
  "seconds": 4.549886226654053,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.8958447273813186,
   -0.8152168021924353,
   -0.8077414118152996
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001683509515335082,
  "alpha_at_max": 0.516749422561656,
  "alternations": 3,
  "seconds": 48.15069651603699,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   4.0,
   -1.627843124801331,
   -3.9999999111363143
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282979112082233,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 2.0261926651000977,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.9382790015812911,
   3.8298099651986313,
   -1.019231416286301
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801653298193706e-05,
  "alpha_at_max": 4.420994758401009,
  "alternations": 3,
  "seconds": 2.6467950344085693,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999999945082765,
   4.0,
   -0.37308153267367755
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00863532273212118,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 1.6923401355743408,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.9999999990215875,
   -0.4416982222429324,
   3.9663305495062215
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052828924981266024,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 2.102965831756592,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7977978270734849,
   4.0,
   0.5572307258329624
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007339273479436529,
  "alpha_at_max": 21.055230491414285,
  "alternations": 3,
  "seconds": 22.117295026779175,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7787593731606839,
   0.2687641816728954,
   3.9027069712311637
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005980569376670524,
  "alpha_at_max": 0.29171583214170144,
  "alternations": 3,
  "seconds": 9.657861948013306,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.6919677524331234,
   0.7132098780458912,
   0.6414759399128095
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.730735907226148e-05,
  "alpha_at_max": 0.5634819385003906,
  "alternations": 4,
  "seconds": 4.832169771194458,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -1.3112590988112416,
   2.236336833473322
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2310044765472412,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -1.5202318647856177,
   -1.8812844517463718
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2550163269042969,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8763697376883286,
   -1.4015309571278425
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2550969123840332,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -1.8581963554024696,
   -3.9215016913935585
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.27144384384155273,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -4.0,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946829287,
  "loss": 0.013240256946829319,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.10172677040100098,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.03529565427103332,
   -0.6085245814533168
  ],
  "loss_type": "abs",
  "tail_loss": 0.0007386387022487173,
  "loss": 0.0007386387022494567,
  "alpha_at_max": 1.345488530469021,
  "alternations": 3,
  "seconds": 0.8233880996704102,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -1.5202318647856177,
   -1.8812844517463718
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.29838037490844727,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -3.370824605696794,
   3.351599254798325
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.3024125099182129,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -2.206507821813111,
   3.759755079781362
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.307297945022583,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   0.34356920907799005,
   -1.8968883144881405
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2824678421020508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8763697376883286,
   -1.4015309571278425
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.3432588577270508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.1280457236558017,
   -0.5105909837600395
  ],
  "loss_type": "abs",
  "tail_loss": 0.0031700536626909637,
  "loss": 0.0031700536626912013,
  "alpha_at_max": 1.1879550279416524,
  "alternations": 3,
  "seconds": 0.8004899024963379,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.8581963554024696,
   -3.9215016913935585
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.28268933296203613,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.6825565786921568,
   1.6951042403196794
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005698319526143477,
  "alpha_at_max": 8.308449796462119,
  "alternations": 3,
  "seconds": 0.5456688404083252,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.6068118195876415,
   -0.485923639834216
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016547697514145894,
  "alpha_at_max": 0.7496870345287032,
  "alternations": 3,
  "seconds": 0.7169346809387207,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.9394713094593142,
   -0.16782289275567155
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008193480767666791,
  "alpha_at_max": 6.302603698851948,
  "alternations": 3,
  "seconds": 0.6530876159667969,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.6095857598833956,
   3.947632089000436
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001445231035871491,
  "alpha_at_max": 1.3482176240952828,
  "alternations": 2,
  "seconds": 0.5812757015228271,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.6881839121116454,
   1.0756866119037496
  ],
  "loss_type": "abs",
  "tail_loss": 0.000670911607096647,
  "loss": 0.000670911607096774,
  "alpha_at_max": 0.296373930645611,
  "alternations": 3,
  "seconds": 0.876859188079834,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   3.9999999999766906,
   -0.6719806966648681
  ],
  "loss_type": "abs",
  "tail_loss": 8.605148081319847e-07,
  "loss": 0.0008349882019201277,
  "alpha_at_max": 0.31188895840939385,
  "alternations": 2,
  "seconds": 0.6490767002105713,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5681196080456243,
   -0.6038681156174898
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 4.075074904609306e-05,
  "alpha_at_max": 5.139963085927141,
  "alternations": 3,
  "seconds": 0.8591892719268799,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.5670080988838897,
   0.1040909229099718
  ],
  "loss_type": "abs",
  "tail_loss": 0.0023416047969007092,
  "loss": 0.00234160479690074,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 0.8011553287506104,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.7813621412499052,
   -3.999999999988921
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008352633507618615,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 0.6628267765045166,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   4.0,
   -0.5193391687416797
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034528159440497313,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 0.5219724178314209,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.061670001325615,
   -0.25239522203681186
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009212132301123151,
  "alpha_at_max": 5.615132386952506,
  "alternations": 3,
  "seconds": 0.8858635425567627,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   4.0,
   -0.5193514502649268
  ],
  "loss_type": "abs",
  "tail_loss": 5.2561233143677555e-11,
  "loss": 0.003452694636166142,
  "alpha_at_max": 0.3305826068282344,
  "alternations": 2,
  "seconds": 0.4572136402130127,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.6720041047131722,
   3.9175166931162053
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347703861234517,
  "alpha_at_max": 0.3118315116312958,
  "alternations": 2,
  "seconds": 0.7166614532470703,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.6936098176332095,
   0.9776407074812381
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.300559182585813e-05,
  "alpha_at_max": 0.6479179323052,
  "alternations": 3,
  "seconds": 0.7039346694946289,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.6776062181290963,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002515929998806024,
  "alpha_at_max": 3.2050883087978406,
  "alternations": 2,
  "seconds": 0.4926187992095947,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.677606219496854,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002515929757068369,
  "alpha_at_max": 0.5175114940297622,
  "alternations": 2,
  "seconds": 0.5195317268371582,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.4133927500430564,
   3.986783600050455
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006334044507200817,
  "alpha_at_max": 1.9181386661412871,
  "alternations": 2,
  "seconds": 0.5209190845489502,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.9382790015810951,
   -1.0192314162858114
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801653298193706e-05,
  "alpha_at_max": 4.420994758401009,
  "alternations": 3,
  "seconds": 0.889991044998169,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   4.0,
   -0.44169822224302135
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282892498125046,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 0.5575687885284424,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.7787593731593536,
   0.2687641816563143
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005980569376584946,
  "alpha_at_max": 1.1570709763525513,
  "alternations": 3,
  "seconds": 0.8824474811553955,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8152168023192761,
   -0.8077414119135857
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000168350951439874,
  "alpha_at_max": 2.375527159005886,
  "alternations": 3,
  "seconds": 0.9519362449645996,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.627843154415439,
   -3.9999999999948788
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282979111975891,
  "alpha_at_max": 0.4119077848677378,
  "alternations": 2,
  "seconds": 0.6665658950805664,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   4.0,
   -0.37308153390890086
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635322690799547,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 0.5731887817382812,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.7977978177588871,
   0.557229692769694
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007339272489100281,
  "alpha_at_max": 0.30937128414296805,
  "alternations": 3,
  "seconds": 0.8633432388305664,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   4.0,
   -0.37309690932101147
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635189525641608,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 0.45391392707824707,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.4417238401634174,
   3.978155578411953
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282477667057307,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 0.7954576015472412,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013252351779314775,
  "loss": 0.013252351779314806,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.14609241485595703,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -1.8581963554024696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.03988361358642578,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.01325925546537915,
  "loss": 0.01325925546537918,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.113494873046875,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -1.8581963554024696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.04203176498413086,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -1.8581963554024696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.04397225379943848,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -1.4360081468597605
  ],
  "loss_type": "abs",
  "tail_loss": 0.004431918012952563,
  "loss": 0.004431918012952814,
  "alpha_at_max": 0.5636895711632738,
  "alternations": 2,
  "seconds": 0.18618154525756836,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.6095857598834183
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001445231035871491,
  "alpha_at_max": 1.3482176240952828,
  "alternations": 2,
  "seconds": 0.18975114822387695,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -1.6263518941521475
  ],
  "loss_type": "abs",
  "tail_loss": 0.0044912563828573004,
  "loss": 0.004491256382858583,
  "alpha_at_max": 0.5609963039838505,
  "alternations": 2,
  "seconds": 0.22207093238830566,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.6720041047131955
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347703861232207,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 0.16552138328552246,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.5193514514044394
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034526946089295353,
  "alpha_at_max": 0.3305826068282344,
  "alternations": 2,
  "seconds": 0.1997056007385254,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.6776062194972209
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002515929756977266,
  "alpha_at_max": 3.2050883087978406,
  "alternations": 2,
  "seconds": 0.1608736515045166,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.41339275004310916
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006334044507200463,
  "alpha_at_max": 1.9181386661412871,
  "alternations": 2,
  "seconds": 0.17536067962646484,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.8004757676683864
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007623644690964205,
  "alpha_at_max": 0.31361729165129903,
  "alternations": 2,
  "seconds": 0.1623847484588623,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.44172384016342736
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282477667057454,
  "alpha_at_max": 0.4119077848677378,
  "alternations": 2,
  "seconds": 0.16431236267089844,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.3730969105560858
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635189484330012,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 0.164015531539917,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.006035566329956055,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.008720159530639648,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.005759000778198242,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 0.006873448594271173,
  "alpha_at_max": 0.6896678799977386,
  "alternations": 1,
  "seconds": 0.006924867630004883,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 0.20164563634027316,
  "alpha_at_max": 2628997087308414.5,
  "alternations": 1,
  "seconds": 0.010299444198608398,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "abs",
  "loss": 0.013737061247904159,
  "alpha_at_max": 0.7499632803223534,
  "alternations": 1,
  "seconds": 0.005458354949951172,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.702511337985179,
   3.047677132852301,
   -0.6094429682625249
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9016032218933105,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   3.9997311577227244,
   -0.357236367802816
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614243629215652,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 1.8986356258392334,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999999998861412,
   4.0,
   -0.4754292246381704
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004937642067959345,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 1.2270927429199219,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9640554115176201,
   -1.5181590914726257,
   3.8201160207390785
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 1.1078418347592834e+16,
  "alternations": 1,
  "seconds": 0.6569154262542725,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.4416982222430197,
   3.902439841506488
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282892498125047,
  "alpha_at_max": 0.4119077848677378,
  "alternations": 2,
  "seconds": 1.8385608196258545,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7997575767305867,
   1.5755129216070851,
   0.9319161078266913
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007547608784438762,
  "alpha_at_max": 35.664817004034845,
  "alternations": 3,
  "seconds": 2.7812280654907227,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.438023805618286,
   1.7443406250711195,
   1.053919168272527
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 3.708646098594113e+16,
  "alternations": 1,
  "seconds": 0.6950054168701172,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1602199978555159,
   3.9999991703336124,
   -0.08773347612074452
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001462518736839479,
  "alpha_at_max": 4.722369877552338,
  "alternations": 3,
  "seconds": 1.747377634048462,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7787593731593506,
   0.26876418165621524,
   3.9024036613974724
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005980569376584765,
  "alpha_at_max": 0.29171583214170144,
  "alternations": 3,
  "seconds": 2.419952869415283,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.2430910261947448,
   0.7736708802195755,
   -1.1493178535115618
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.522571325302124,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5689885299124745,
   -0.6036982827279782,
   0.7659556602234667
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.948148176071355e-05,
  "alpha_at_max": 148.1289689688144,
  "alternations": 4,
  "seconds": 2.758298397064209,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.99999965013836,
   3.9999574171991843,
   -0.3572363684835472
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614243613076245,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 1.7878038883209229,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999999993551407,
   -0.19781027766843218,
   -0.48244296666476977
  ],
  "loss_type": "abs",
  "tail_loss": 0.004482785945116086,
  "loss": 0.004482785945116125,
  "alpha_at_max": 0.959223919664809,
  "alternations": 3,
  "seconds": 2.250339984893799,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999999996885984,
   4.0,
   -0.4754292251343889
  ],
  "loss_type": "abs",
  "tail_loss": 2.3869795029440866e-15,
  "loss": 0.004937642057921526,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 1.5044710636138916,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999999997246043,
   -0.3730815339088693,
   3.0071408946826272
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635322690799547,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 1.7618732452392578,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.662624401584779,
   -1.1059637367725372,
   -1.076074701360072
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5832986831665039,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.5193391687416473,
   3.837736873972448
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034528159440489355,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 1.9700891971588135,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8002423871034776,
   4.0,
   0.7515195638245846
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007597416725891757,
  "alpha_at_max": 0.31321315918075626,
  "alternations": 3,
  "seconds": 2.1829867362976074,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.3954979901113798,
   0.07821385271443713,
   -0.2441170995708958
  ],
  "loss_type": "abs",
  "tail_loss": 0.0015557663031260383,
  "loss": 0.001555766303126295,
  "alpha_at_max": 0.31968333704947927,
  "alternations": 4,
  "seconds": 2.722059965133667,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1602199902094952,
   3.9978949779898425,
   -0.08773349269261606
  ],
  "loss_type": "abs",
  "tail_loss": 8.593126210598712e-14,
  "loss": 0.0014625186803153434,
  "alpha_at_max": 4.722369877552338,
  "alternations": 3,
  "seconds": 1.996891975402832,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.79779781663769,
   0.5572296833195531,
   3.7203980405507124
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007339272712839826,
  "alpha_at_max": 1.5216683234214914,
  "alternations": 3,
  "seconds": 2.3583641052246094,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.484681725790142,
   -2.5436616381429165,
   1.6956970538923208
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.587500810623169,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999999996715866,
   -0.671980696664701,
   3.3383225364989717
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008349882019216275,
  "alpha_at_max": 0.31188895840939385,
  "alternations": 2,
  "seconds": 33.808056592941284,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999997754264843,
   3.9914208086147376,
   -0.3572486580443713
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614214979938103,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 1.2568738460540771,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999999075882105,
   -0.19782044275516908,
   -0.4824502560106456
  ],
  "loss_type": "abs",
  "tail_loss": 0.0044827589670285994,
  "loss": 0.004482758967028668,
  "alpha_at_max": 1478819070441915.2,
  "alternations": 3,
  "seconds": 2.0443711280822754,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999970303423966,
   3.983713550164361,
   -0.4754378680772962
  ],
  "loss_type": "abs",
  "tail_loss": 2.6645352591003757e-15,
  "loss": 0.004937600438342959,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 1.2786519527435303,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.37309690932101425,
   3.9540713661027747
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635189525641608,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 1.3315553665161133,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -4.0,
   -3.002688205582815,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387365,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 1.322326421737671,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.5193514502649645,
   2.8819912770055303
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034526946361648912,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 1.5472846031188965,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4417238401626636,
   3.9977281717851296,
   3.7137570256779293
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00528247766708931,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 1.5112521648406982,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.0616700013257374,
   -0.252395222036607,
   3.243265924379573
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009212132301123151,
  "alpha_at_max": 5.615132386952506,
  "alternations": 3,
  "seconds": 13.19411039352417,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6720041047044718,
   3.9652983396110653,
   2.305538016752615
  ],
  "loss_type": "abs",
  "tail_loss": 0.0004026955122628517,
  "loss": 0.0008347703862546668,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 1.6951000690460205,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8287944345157962,
   0.031244842280902668,
   -0.27118857516038664
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006443073507673147,
  "loss": 0.0006443073507673455,
  "alpha_at_max": 642090437172822.8,
  "alternations": 4,
  "seconds": 2.7958884239196777,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.6291809639127672,
   -1.1059637367725372,
   1.5126618656842696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5100476741790771,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.44172384016339106,
   3.8854703302222817,
   3.7290343210884784
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282477667057974,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 1.5731327533721924,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6720041047131755,
   3.8830241546856668,
   3.226878354187501
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347703861234969,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 1.4155285358428955,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.8092749473512253,
   2.156158665490514,
   -3.064369295623445,
   3.117807851808842
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8280415534973145,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999985783661,
   3.999257498435078,
   -0.7589160524159849,
   -0.7388594776652289
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532680371434022,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 3.039461851119995,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999994709076,
   3.999917303686744,
   -0.5302241953539709,
   -0.11776231998501044
  ],
  "loss_type": "abs",
  "tail_loss": 0.0032442171822973376,
  "loss": 0.0032442171822974664,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 3.4222285747528076,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.700923800218566,
   1.083642601578667,
   -2.451674910142753,
   3.3535649437335353
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9703915119171143,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999352068825,
   -0.6077682266721635,
   -0.03976129040812752,
   -0.6267675637040172
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009889167254677148,
  "alpha_at_max": 13.361031872565361,
  "alternations": 4,
  "seconds": 13.381243228912354,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4140089651651023,
   -0.5906915366486319,
   -0.6032745469402458,
   -0.7443795660506578
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.1167120967149914e-05,
  "alpha_at_max": 7.289873631914178,
  "alternations": 5,
  "seconds": 13.114118576049805,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.1528962851931066,
   -3.2030683499241186,
   -1.6630364328691627,
   3.9511749237745075
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9969580173492432,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999755581176,
   3.999427336793766,
   -0.7589160524920462,
   -0.738859477758506
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326803688802037,
  "alpha_at_max": 0.475203904109771,
  "alternations": 3,
  "seconds": 4.533580780029297,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7885982417546076,
   3.999931554507392,
   1.2193788632967624,
   -0.7869349022249812
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006667763526828384,
  "alpha_at_max": 42.2746479873109,
  "alternations": 3,
  "seconds": 4.39365029335022,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.4834659542598674,
   -1.0224963849030608,
   -1.9444459702760244,
   3.3535649437335353
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9963531494140625,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1947283370095736,
   3.9999980430158466,
   -0.17639460133491644,
   -1.2023680176558906
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014374001978787333,
  "alpha_at_max": 0.35402994694498874,
  "alternations": 3,
  "seconds": 10.159989356994629,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999972953586562,
   -0.9382749578706853,
   3.099725314433263,
   -1.0192273637881657
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801745000609702e-05,
  "alpha_at_max": 0.8116335670104665,
  "alternations": 3,
  "seconds": 7.133044242858887,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.6501489353309076,
   -3.234913520514965,
   3.3931638449430466,
   -0.5201533883810043
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 3.40199861863586e+16,
  "alternations": 1,
  "seconds": 0.9302711486816406,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5760234660719858,
   -0.6017695899414246,
   1.282984662675248,
   -0.5757048033953811
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.114169366402004e-05,
  "alpha_at_max": 352.858025828527,
  "alternations": 4,
  "seconds": 9.024784326553345,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6831876265887712,
   3.893765462700263,
   -0.48236072244887307,
   -0.3654869088303649
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001033225646284218,
  "alpha_at_max": 0.8067147543267882,
  "alternations": 4,
  "seconds": 4.739035129547119,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.2814337834715843,
   -1.9405191100472292,
   -3.7664972743575738,
   0.9710442445767784
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8735661506652832,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.103057838348302,
   3.99999725491719,
   -0.1631101079219803,
   0.5308143680320336
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010810261652697828,
  "loss": 0.0010810261652698136,
  "alpha_at_max": 642090437172822.8,
  "alternations": 4,
  "seconds": 3.329014778137207,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999999995695,
   -0.6719806966621891,
   2.4086681562032197,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.0008192045700005646,
  "loss": 0.000834988201959975,
  "alpha_at_max": 1.5619962971171808,
  "alternations": 3,
  "seconds": 45.64973855018616,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.7387705611769184,
   -0.03511765143420176,
   0.043263659245236674,
   1.3868307249907463
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 1.2076998726080804e+16,
  "alternations": 1,
  "seconds": 1.0472841262817383,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7243439398958575,
   -0.08258411942432112,
   0.4634841312060352,
   -0.08907668864235577
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003374202481010624,
  "alpha_at_max": 39.95765566188058,
  "alternations": 5,
  "seconds": 9.707512378692627,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6831876258686093,
   3.9993501364700403,
   -0.4823607256170977,
   -0.3654869129723347
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000103322562813024,
  "alpha_at_max": 3.213364563196693,
  "alternations": 4,
  "seconds": 8.899580001831055,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.4421036027017724,
   -3.064369295623445,
   -2.2098637980845783,
   3.838937298400621
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.006814956665039,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5697814134738806,
   -0.6035417230062405,
   0.6888025873996797,
   2.150123924353778
  ],
  "loss_type": "abs",
  "tail_loss": 3.8331720970397054e-05,
  "loss": 3.833172104824186e-05,
  "alpha_at_max": 0.33137519781952296,
  "alternations": 5,
  "seconds": 20.486974000930786,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999998442719704,
   3.629098667751256,
   -0.7589160525575693,
   -0.7388594778450751
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532680368529024,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 6.502873659133911,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5667542294159671,
   -0.609690467911774,
   -0.14554353099847595,
   -0.6125576835944873
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.104772473598633e-05,
  "alpha_at_max": 0.7384481384174248,
  "alternations": 4,
  "seconds": 43.39048218727112,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   4.0,
   1.6045006797248305,
   -0.5302241509677531,
   -0.11776324487032906
  ],
  "loss_type": "abs",
  "tail_loss": 0.0032442171391883212,
  "loss": 0.003244217139191678,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 5.629898548126221,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.5861170485228784,
   -0.6243197359260668,
   -0.3390594918469122,
   -0.6209071686527549
  ],
  "loss_type": "abs",
  "tail_loss": 0.0013059697511656476,
  "loss": 0.001305969751166246,
  "alpha_at_max": 0.7474807281756638,
  "alternations": 4,
  "seconds": 8.192667722702026,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3115915407879354,
   3.905775906512138,
   -0.09733265506368126,
   -0.1141357038389328
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015743212726106813,
  "alpha_at_max": 8.00792505515286,
  "alternations": 4,
  "seconds": 4.253706693649292,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.612142565720257,
   -0.37937893586532045,
   -0.5735290261606749,
   -0.6126123984797118
  ],
  "loss_type": "abs",
  "tail_loss": 2.5756846892488472e-05,
  "loss": 2.5756846892621148e-05,
  "alpha_at_max": 4.141140829626412,
  "alternations": 5,
  "seconds": 6.475499868392944,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6149907043109377,
   0.46737538507608983,
   -0.6147917951512727,
   -0.6266678319779679
  ],
  "loss_type": "abs",
  "tail_loss": 2.6147273266274862e-05,
  "loss": 2.6147273266493634e-05,
  "alpha_at_max": 1.0574016895520402,
  "alternations": 5,
  "seconds": 4.428373336791992,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.600709464408526,
   -2.120161216689521,
   -2.1810615846175745,
   -1.8501858573574061
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0519495010375977,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999999996768,
   -0.8242782879056991,
   -0.09000795005823777,
   -0.8241475851772526
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014351656118829557,
  "alpha_at_max": 0.19312566846809912,
  "alternations": 4,
  "seconds": 26.023497343063354,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.589094971374757,
   -1.697905442747381,
   -1.4454812250857914,
   -2.285516205187068
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.117899859652119e-05,
  "alpha_at_max": 5.585216341114767,
  "alternations": 4,
  "seconds": 32.39690017700195,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7885982436456058,
   3.9999420730564745,
   1.219331993553985,
   -0.7869348749250389
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006667763586291553,
  "alpha_at_max": 42.2746479873109,
  "alternations": 3,
  "seconds": 10.115419626235962,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.5200940609279594,
   -0.0685610788923448,
   -0.3539467319011786,
   -1.5365235306786351
  ],
  "loss_type": "abs",
  "tail_loss": 0.0015286618102237637,
  "loss": 0.0015288063428304675,
  "alpha_at_max": 0.9001606000762706,
  "alternations": 4,
  "seconds": 8.456250667572021,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7885546753277046,
   1.0618253890067866,
   3.5155025507537268,
   -0.7868934405119508
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006662822132649761,
  "alpha_at_max": 40.670545735452464,
  "alternations": 3,
  "seconds": 5.104554176330566,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.672773829501325,
   3.838937298400621,
   -2.673500854493817,
   2.3404578066374713
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0015459060668945,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1947283324110416,
   3.903790373589489,
   -0.17639460592690975,
   -1.2023680129182122
  ],
  "loss_type": "abs",
  "tail_loss": 7.271960811294775e-14,
  "loss": 0.0014374001720967662,
  "alpha_at_max": 4.293386634704309,
  "alternations": 3,
  "seconds": 20.326605558395386,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6831876259669346,
   3.1309895736923288,
   -0.48236072597522106,
   -0.365486913451989
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010332256274315314,
  "alpha_at_max": 3.213364563196693,
  "alternations": 4,
  "seconds": 11.871514320373535,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.6992497153660024,
   -1.656908070715611,
   2.3175145384386586,
   -3.9999999281665484
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002255146184130626,
  "alpha_at_max": 2.414348729714154,
  "alternations": 3,
  "seconds": 28.10477328300476,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1030572765401256,
   1.3574647886934088,
   -0.16310842926077168,
   0.5303382586025744
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010810240460976117,
  "loss": 0.0010810240461000212,
  "alpha_at_max": 3.174534125502522,
  "alternations": 4,
  "seconds": 4.8906450271606445,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9701194009284255,
   -0.4796310944536172,
   -0.2936407401131126,
   -0.47391543998512714
  ],
  "loss_type": "abs",
  "tail_loss": 0.00027759546638844723,
  "loss": 0.00027759546638964414,
  "alpha_at_max": 5.792686164783008,
  "alternations": 5,
  "seconds": 22.17404866218567,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8002423082196328,
   3.9631690662275183,
   0.7514562640682725,
   3.0924339298260657
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000759740477525587,
  "alpha_at_max": 0.31321315918075626,
  "alternations": 3,
  "seconds": 9.086602449417114,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.999999997178638,
   -1.5328880504569729,
   -1.4426086726354697,
   -2.2941772675244305
  ],
  "loss_type": "abs",
  "tail_loss": 0.0004479402560134127,
  "loss": 0.0004479402560135041,
  "alpha_at_max": 0.2038731344331312,
  "alternations": 4,
  "seconds": 6.143810272216797,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.9999853851662657,
   3.6893084196567827,
   -1.4685994848699202,
   -2.2884926794435447
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004067686813520117,
  "alpha_at_max": 2.081996523529201,
  "alternations": 3,
  "seconds": 6.857892274856567,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.350307323981164,
   -2.2146723462346287,
   -3.623229792294319,
   3.735544824618291
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9388365745544434,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5871208592654897,
   -0.6209338930753721,
   0.2557204540849581,
   -0.5126876069057015
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.9626682503463017e-05,
  "alpha_at_max": 0.3525331811958863,
  "alternations": 5,
  "seconds": 6.747742414474487,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.9999944316495846,
   -2.111483950979398,
   -1.7482133320748692,
   -2.891316732697196
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.288641507846598e-05,
  "alpha_at_max": 1.0732972089421848,
  "alternations": 4,
  "seconds": 7.983703136444092,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.998980450071643,
   3.690399088527248,
   -0.7589216072292322,
   -0.7388668269712692
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326547198259495,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 15.658151865005493,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999982322019223,
   -0.6243309596583119,
   -0.33909858997621295,
   -0.6209178421680248
  ],
  "loss_type": "abs",
  "tail_loss": 0.0013041770445878509,
  "loss": 0.0013059971405136334,
  "alpha_at_max": 0.7474807281756638,
  "alternations": 4,
  "seconds": 14.155644655227661,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.892945633812518,
   1.27812591814011,
   -0.5302311192529361,
   -0.11778005541956156
  ],
  "loss_type": "abs",
  "tail_loss": 0.0032441971748902176,
  "loss": 0.003244197174890407,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 4.7149341106414795,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6077791417276817,
   3.90298983358635,
   -0.0397600366640039,
   -0.6267775760983861
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009889026803903645,
  "alpha_at_max": 13.361031872565361,
  "alternations": 4,
  "seconds": 4.3091700077056885,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.876754558767457,
   -0.3842961961447855,
   -0.5795344625063938,
   -0.923399285828955
  ],
  "loss_type": "abs",
  "tail_loss": 0.0002544040173271811,
  "loss": 0.0002544040379807822,
  "alpha_at_max": 2.8612776334356402,
  "alternations": 4,
  "seconds": 13.917056560516357,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8010105668917425,
   3.9279658445081984,
   -0.5677350132718311,
   -0.8520817166497656
  ],
  "loss_type": "abs",
  "tail_loss": 1.6653345369377348e-15,
  "loss": 5.7158855829820014e-05,
  "alpha_at_max": 0.39678934361876395,
  "alternations": 4,
  "seconds": 16.755401372909546,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -4.0,
   -3.002689502158124,
   4.0,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387365,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 1.9248847961425781,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.894682201330887,
   -0.8242848627214401,
   -0.09001014993554443,
   -0.8241570870566494
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014351408137082983,
  "alpha_at_max": 0.19312566846809912,
  "alternations": 4,
  "seconds": 11.569801330566406,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9803583642253604,
   3.9023954416293742,
   -0.7589216073024413,
   -0.7388668270607703
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532654717288157,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 4.6630895137786865,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7498717854030366,
   -0.3679065688881412,
   -0.28773346914470077,
   -0.35635056215805677
  ],
  "loss_type": "abs",
  "tail_loss": 0.00016556112987986538,
  "loss": 0.00016556112988044033,
  "alpha_at_max": 0.5562627775509268,
  "alternations": 5,
  "seconds": 16.45847249031067,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6720041047074293,
   3.937141676264227,
   2.3258498923407105,
   3.8095097516648426
  ],
  "loss_type": "abs",
  "tail_loss": 0.0008344767937951691,
  "loss": 0.0008347703862088263,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 3,
  "seconds": 2.738497018814087,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8319884194903897,
   -0.7187677020229872,
   -0.7379433290672632,
   -1.0002764080799496
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.1103862414165647e-05,
  "alpha_at_max": 0.14916948831398438,
  "alternations": 5,
  "seconds": 31.330808401107788,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.902071011470306,
   3.5432003551799163,
   -1.2798460603740494,
   -3.9999991802290342
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635538178611346,
  "alpha_at_max": 1.628395899117076,
  "alternations": 2,
  "seconds": 2.728299140930176,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.892510796550921,
   3.1155057772796075,
   -1.3895389765286592,
   -3.9999991003820035
  ],
  "loss_type": "abs",
  "tail_loss": 2.220446049250313e-16,
  "loss": 0.0034529996616330916,
  "alpha_at_max": 0.3305826068282344,
  "alternations": 2,
  "seconds": 2.415886402130127,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   4.0,
   -1.4187304299344943,
   -1.3829714430941835,
   -3.9999996315616597
  ],
  "loss_type": "abs",
  "tail_loss": 0.003170354599591141,
  "loss": 0.003170354599591211,
  "alpha_at_max": 1.1879550279416524,
  "alternations": 3,
  "seconds": 4.072014331817627,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -4.0,
   -3.0026907095502002,
   3.999999999977043,
   -0.8350963889819353
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324006696338742,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 1.9915711879730225,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9875588124059376,
   -1.627843154383175,
   3.111350197501477,
   -3.9999999998986016
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282979111980223,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 3.001235008239746,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.993892979651473,
   -1.781362102210164,
   2.0625688020943924,
   -3.999999882849079
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008352633508968975,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 2.601093053817749,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9382909819745964,
   1.7226534747571707,
   1.3750903072401846,
   -1.0192595957795783
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.804417153644168e-05,
  "alpha_at_max": 0.2733505801749045,
  "alternations": 3,
  "seconds": 3.4261302947998047,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8288032119307314,
   0.03123145289127775,
   -0.27119873312008486,
   3.9999999970310016
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006443207986926991,
  "loss": 0.0006443207986931102,
  "alpha_at_max": 5.5238261286321615,
  "alternations": 4,
  "seconds": 15.301831245422363,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7368206347892869,
   3.9974076582344664,
   -0.006153181414858893,
   0.306414936012996
  ],
  "loss_type": "abs",
  "tail_loss": 1.8274270985330077e-13,
  "loss": 0.0003423936083717582,
  "alpha_at_max": 15.528160096063692,
  "alternations": 4,
  "seconds": 21.918095111846924,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.713692723574252,
   -2.2623423103261957,
   -3.623229792294319,
   1.5790634663324221
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1137511730194092,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9382897886149505,
   1.2099551199729977,
   2.5595598960204953,
   -1.0192576860490898
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.803858162302782e-05,
  "alpha_at_max": 4.422623813125859,
  "alternations": 3,
  "seconds": 10.317502975463867,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.289598569769586,
   -1.7341024650078736,
   -0.700092732563477,
   -3.9999998510689334
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.7877057431180848e-05,
  "alpha_at_max": 0.3393438634484977,
  "alternations": 4,
  "seconds": 9.363033771514893,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.062691588933604,
   3.41454711315654,
   -3.0661554876179653,
   -3.3216573113153434,
   1.4663978554064458
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.021135091781616,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.896735057525743,
   3.902436403987588,
   -0.9444643923992955,
   -0.920869190122975,
   -0.9748277009979655
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629352473418111e-05,
  "alpha_at_max": 5.038717384590926,
  "alternations": 4,
  "seconds": 43.881247758865356,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.41400896516300884,
   -0.5906915366503602,
   -0.6032745469405316,
   -0.7443795660516915,
   3.9030290832915475
  ],
  "loss_type": "abs",
  "tail_loss": 1.4432899320127035e-15,
  "loss": 1.1167120967864872e-05,
  "alpha_at_max": 1.5002374416013562,
  "alternations": 5,
  "seconds": 60.60036611557007,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   2.875841416499626,
   -1.4851379477191955,
   -3.2625193069739318,
   1.2555841511745855,
   2.208168563115903
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.1338846683502197,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.5400811658991502,
   3.087914959588505,
   -1.5120933795408213,
   -3.9999967068568667,
   -1.7370087681484736
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.620073783222664e-05,
  "alpha_at_max": 3.086881798570909,
  "alternations": 4,
  "seconds": 39.891446352005005,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1471925947380879,
   3.998838513793605,
   -0.2542254705347597,
   -1.1592110582691508,
   0.41221538024246496
  ],
  "loss_type": "abs",
  "tail_loss": 0.001059672633665465,
  "loss": 0.0010596726336683407,
  "alpha_at_max": 2.8946762641760313,
  "alternations": 4,
  "seconds": 33.96171689033508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.5266919405275754,
   -1.3285116112282633,
   -0.09957170559358453,
   1.3554775518143432,
   -1.3254106025291787
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 1.8066397616233736e+16,
  "alternations": 1,
  "seconds": 1.6624486446380615,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9842645323796537,
   -0.9235791626683172,
   0.594037252606728,
   -0.9829173208069588,
   -0.9237490412403506
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.896990825084838e-05,
  "alpha_at_max": 25.505861671247878,
  "alternations": 5,
  "seconds": 96.96839952468872,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5562005746895268,
   -0.6092545062618412,
   -0.38970239821916686,
   -0.5177148815067979,
   -0.6359895465401775
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.6246852685103637e-06,
  "alpha_at_max": 10.430857202713929,
  "alternations": 5,
  "seconds": 179.4042637348175,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.6825820478898645,
   3.7343695692831087,
   -3.637064311823565,
   2.1663956669410194,
   1.1823467162108283
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.808070182800293,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9999999374090356,
   -0.9522990959856301,
   -0.5842537988397962,
   -1.0941226399400619,
   -0.4992571214003947
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.671930831653331e-05,
  "alpha_at_max": 1.0671857069227588,
  "alternations": 4,
  "seconds": 111.88833022117615,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5763216307201511,
   -0.6016880493049939,
   1.1413860105749256,
   -0.5759905272139817,
   2.78531316411821
  ],
  "loss_type": "abs",
  "tail_loss": 3.078394621142122e-05,
  "loss": 3.0783946704205135e-05,
  "alpha_at_max": 180.76735356681053,
  "alternations": 5,
  "seconds": 102.75133228302002,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7182270191133835,
   3.35120411339967,
   -2.7383076060302884,
   -3.320065521519762,
   2.488213778124244
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.108945369720459,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6297343882646577,
   1.8525267336116484,
   -0.6680482428422039,
   -0.3130223044537816,
   -0.6078132823103057
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.4715050698407698e-05,
  "alpha_at_max": 6.345706772487538,
  "alternations": 5,
  "seconds": 206.55131196975708,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9271607355522775,
   3.4185512680952823,
   -0.9444647566248341,
   -0.9208698861046796,
   -0.9748281871799135
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629351679126772e-05,
  "alpha_at_max": 5.038717384590926,
  "alternations": 4,
  "seconds": 99.97221946716309,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5666413577458979,
   -0.6109261172712537,
   -0.17278395649330225,
   -0.6145548165389905,
   1.1132806374137807
  ],
  "loss_type": "abs",
  "tail_loss": 1.7690577210516256e-05,
  "loss": 1.7690754546669126e-05,
  "alpha_at_max": 1.709857824112195,
  "alternations": 5,
  "seconds": 216.82089638710022,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6149907164394736,
   0.4671977175390004,
   -0.6147918805430653,
   -0.6266680022825932,
   1.4377261914707433
  ],
  "loss_type": "abs",
  "tail_loss": 2.6147272212839745e-05,
  "loss": 2.6147272212931353e-05,
  "alpha_at_max": 1017410585503854.8,
  "alternations": 5,
  "seconds": 29.310742139816284,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6121130791073343,
   -0.38079850612438937,
   -0.5737835702805516,
   -0.6130241497425128,
   0.32876228573768373
  ],
  "loss_type": "abs",
  "tail_loss": 2.5732920258036973e-05,
  "loss": 2.573292025858651e-05,
  "alpha_at_max": 0.9913796501832274,
  "alternations": 5,
  "seconds": 67.45387506484985,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.540084456136245,
   3.436414966630924,
   -1.5120942031466584,
   -4.0,
   -1.7370098662881661
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.620073778747755e-05,
  "alpha_at_max": 3.086881798570909,
  "alternations": 4,
  "seconds": 63.490477561950684,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1471095964462263,
   2.221964173940297,
   -0.2541083757025227,
   -1.1591080064528452,
   0.4123707323824583
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010596743533962671,
  "loss": 0.001059674353397097,
  "alpha_at_max": 2.8946762641760313,
  "alternations": 4,
  "seconds": 39.27520990371704,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7420896541260271,
   3.9967417475468454,
   0.4741360982630121,
   -0.7280526075705002,
   0.7175872576457271
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00040012298572385046,
  "alpha_at_max": 32.96097121774583,
  "alternations": 5,
  "seconds": 52.14983510971069,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.646994733718121,
   -1.6944280715113098,
   -1.2284116112064414,
   -3.9999994291599266,
   -1.6873637530061834
  ],
  "loss_type": "abs",
  "tail_loss": 0.00013220402312191792,
  "loss": 0.00013220402312254278,
  "alpha_at_max": 0.18724058959867998,
  "alternations": 5,
  "seconds": 153.35044145584106,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6121472928321755,
   -0.3793752006667461,
   -0.5735262134651081,
   3.9922062632038355,
   -0.6126070587091135
  ],
  "loss_type": "abs",
  "tail_loss": 2.5758227166439163e-05,
  "loss": 2.575822716653316e-05,
  "alpha_at_max": 4.141140829626412,
  "alternations": 5,
  "seconds": 57.25916314125061,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6149961833948716,
   0.4673760474801017,
   -0.6147880272966686,
   3.82466005677952,
   -0.6266605331092211
  ],
  "loss_type": "abs",
  "tail_loss": 2.61480610300735e-05,
  "loss": 2.6148061053203886e-05,
  "alpha_at_max": 1.0574016895520402,
  "alternations": 5,
  "seconds": 79.97587585449219,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.9156251861361406,
   2.2706023754178624,
   -3.811644850061966,
   2.6827069343685492,
   3.2301211804470693
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.3446805477142334,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5494817978507572,
   -0.7147976846476555,
   2.5287143585929615,
   -0.6299035276349308,
   -0.6494629909916075
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 9.544574971118345e-06,
  "alpha_at_max": 6.767059576741918,
  "alternations": 5,
  "seconds": 77.37990355491638,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6297366532726162,
   1.5541797963402801,
   -0.6680510069802255,
   -0.31301674863543283,
   -0.6078170246705469
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.4714955897733727e-05,
  "alpha_at_max": 0.1555965631605075,
  "alternations": 5,
  "seconds": 36.510108947753906,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -4.0,
   -1.5328880667589644,
   -1.4426086766439692,
   -2.2941772758238717,
   0.842416214830688
  ],
  "loss_type": "abs",
  "tail_loss": 0.0004479402450305314,
  "loss": 0.00044794024503066657,
  "alpha_at_max": 1.7368407498255314,
  "alternations": 4,
  "seconds": 34.26238799095154,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.9994090493669265,
   -2.169525043230969,
   -1.799142840367799,
   1.6962438428564441,
   -2.9928393025547058
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.117869751790999e-05,
  "alpha_at_max": 5.585216341114767,
  "alternations": 4,
  "seconds": 178.58803391456604,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.9999424357289426,
   -2.1582143619932697,
   -1.779469629910661,
   -2.955864229394427,
   -2.1581257633790374
  ],
  "loss_type": "abs",
  "tail_loss": 2.6431103135660106e-05,
  "loss": 2.6431103135896584e-05,
  "alpha_at_max": 4.244631571307806,
  "alternations": 5,
  "seconds": 117.97802448272705,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   1.8862895328014198,
   3.0569822169810807,
   -0.9444690846622594,
   -0.9208787359752307,
   -0.9748339631005145
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629344780174998e-05,
  "alpha_at_max": 5.038717384590926,
  "alternations": 4,
  "seconds": 91.09647917747498,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.8067890857211018,
   1.3046542026264603,
   -0.5807444051857698,
   -0.8616094092096169,
   0.4208082195351486
  ],
  "loss_type": "abs",
  "tail_loss": 4.924334575912015e-05,
  "loss": 4.924334575939364e-05,
  "alpha_at_max": 0.8475396017584181,
  "alternations": 5,
  "seconds": 51.980929136276245,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.8972208454797688,
   1.8360796492351201,
   -1.611455608451417,
   -3.9999999555197343,
   -1.8718864249836114
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016842291647601898,
  "alpha_at_max": 2.375527159005886,
  "alternations": 3,
  "seconds": 31.407299995422363,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7442319368846637,
   -0.8629087000961488,
   -0.7832202130145577,
   -1.0474327498085354,
   -0.8223847671747742
  ],
  "loss_type": "abs",
  "tail_loss": 1.0621708117775075e-05,
  "loss": 1.0644771952935375e-05,
  "alpha_at_max": 0.142718410439464,
  "alternations": 6,
  "seconds": 170.6971983909607,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.1830416928456521,
   -1.8079974256003346,
   -1.295688539058677,
   -4.0,
   -1.8019265713167043
  ],
  "loss_type": "abs",
  "tail_loss": 0.00035759022816661545,
  "loss": 0.0003575902281675418,
  "alpha_at_max": 3.7132996786296175,
  "alternations": 4,
  "seconds": 88.58533906936646,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.958705321063658,
   -1.7813593530958447,
   1.0972545929115756,
   -3.9999916340900206,
   -1.7813593530959624
  ],
  "loss_type": "abs",
  "tail_loss": 0.0008343331006568366,
  "loss": 0.0008352633606216718,
  "alpha_at_max": 0.3118315116312958,
  "alternations": 3,
  "seconds": 56.42393612861633,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.9235835859835566,
   3.9010163476662227,
   0.5940382205472755,
   -0.9829217356460913,
   -0.9237534615452557
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.89691415964158e-05,
  "alpha_at_max": 2.7572744722406193,
  "alternations": 5,
  "seconds": 49.47424554824829,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.8766915066543306,
   -0.3841331034365068,
   -0.579412198460229,
   3.9996556766599967,
   -0.9232983018934376
  ],
  "loss_type": "abs",
  "tail_loss": 0.00025441065356568426,
  "loss": 0.00025441066968379865,
  "alpha_at_max": 2.8618047488013225,
  "alternations": 4,
  "seconds": 73.95842266082764,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.8010113878918838,
   4.0,
   -0.5677288640589225,
   3.999892187986815,
   -0.8520796673558959
  ],
  "loss_type": "abs",
  "tail_loss": 9.992007221626409e-16,
  "loss": 5.71606762812908e-05,
  "alpha_at_max": 3.9177795952967593,
  "alternations": 4,
  "seconds": 43.98133659362793,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -4.0,
   -3.0026893777576245,
   4.0,
   0.612090832758995,
   3.061349733713204
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387365,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 7.341468811035156,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5308007475037597,
   -0.9430542003509685,
   3.8822538681638044,
   -0.8941211940916557,
   -1.0142352242683785
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.736747136817458e-05,
  "alpha_at_max": 0.3946026522887064,
  "alternations": 4,
  "seconds": 101.39304947853088,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.109547877187926,
   -0.9160397376254479,
   -0.6851335510619401,
   -1.493425261628222,
   -1.1485653952610098
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 7.738648847824199e-07,
  "alpha_at_max": 14.387985782558466,
  "alternations": 6,
  "seconds": 184.9760127067566,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.9523036367531668,
   3.4724632060799645,
   -0.5842554057264695,
   -1.094128290181976,
   -0.49925925248383174
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.6718959399471096e-05,
  "alpha_at_max": 0.22075980409750917,
  "alternations": 4,
  "seconds": 118.83997201919556,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7525748687418471,
   3.0480185504347266,
   -0.08558023063949925,
   0.16208769135487355,
   0.8326117191474085
  ],
  "loss_type": "abs",
  "tail_loss": 0.0002745134092893009,
  "loss": 0.00027451340928998867,
  "alpha_at_max": 9.465858322425504,
  "alternations": 5,
  "seconds": 26.56186819076538,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.9918743922035875,
   -0.8322700695083216,
   -0.5993356437057245,
   -1.2144873074778133,
   -0.8240132061198674
  ],
  "loss_type": "abs",
  "tail_loss": 3.5544956034083697e-06,
  "loss": 3.580466133977905e-06,
  "alpha_at_max": 0.26090355697193285,
  "alternations": 6,
  "seconds": 105.92526292800903,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   2.3351699482332835,
   -0.49839968234300613,
   -2.480679341777809,
   -3.2780179239074165,
   0.4719002442488742,
   2.5492455717656455
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 2.893850564956665,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   1.0774367784945857,
   -0.9739472673369693,
   -0.7480087136021883,
   -1.1976156841653733,
   -0.985606007964543,
   -0.7156657903357839
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.8982130110086695e-06,
  "alpha_at_max": 0.3548133892335757,
  "alternations": 5,
  "seconds": 205.06990432739258,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5534308417373704,
   -0.609928968941366,
   -0.39761381034191534,
   -0.5115250358269167,
   -0.6384788865012679,
   3.889618544447872
  ],
  "loss_type": "abs",
  "tail_loss": 1.0436096431476471e-14,
  "loss": 3.7789437096411006e-06,
  "alpha_at_max": 0.49421963997929946,
  "alternations": 5,
  "seconds": 204.98707795143127,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6121588372715162,
   -0.37939651529947277,
   -0.5735404192173286,
   3.996603349013721,
   -0.6126302753031407,
   1.1690458021359025
  ],
  "loss_type": "abs",
  "tail_loss": 2.5675537659253234e-05,
  "loss": 2.5771235455777967e-05,
  "alpha_at_max": 0.39533020713360595,
  "alternations": 5,
  "seconds": 103.73221135139465,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -3.3351393634039255,
   -1.246432265305779,
   -1.5639593342415878,
   -3.8721099562872032,
   -2.0398740902473853,
   -1.8061462044517895
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.5396798207298526e-05,
  "alpha_at_max": 0.5201876054318182,
  "alternations": 5,
  "seconds": 186.82598996162415,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6149962874484165,
   0.44177651955493014,
   -0.6148027192145947,
   3.998369660596146,
   -0.6266897634220879,
   0.7052871978461905
  ],
  "loss_type": "abs",
  "tail_loss": 2.6147635339035524e-05,
  "loss": 2.6147635339101573e-05,
  "alpha_at_max": 4.321952604472102,
  "alternations": 5,
  "seconds": 90.72712922096252,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.931711026760171,
   3.9095713999519397,
   -0.6460772939878567,
   -1.0488494854097017,
   -0.937603984742554,
   -0.5797885029441863
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.848767788399707e-06,
  "alpha_at_max": 8.41782707660813,
  "alternations": 5,
  "seconds": 133.7063775062561,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.8067908576375524,
   1.3516056188631227,
   -0.5807350579745414,
   3.7508405787529995,
   -0.8616063604389179,
   0.4209033639223818
  ],
  "loss_type": "abs",
  "tail_loss": 4.9245654858365295e-05,
  "loss": 4.9245654859120754e-05,
  "alpha_at_max": 0.3822962165659197,
  "alternations": 5,
  "seconds": 95.27052140235901,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.35724865873430633
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614214963793599,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 0.17580723762512207,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -1.8581963554024696
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.04255509376525879,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.4754378685736552
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004937600428304166,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 0.17246103286743164,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7589216073727821,
   -0.7388668271536823
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326547169070355,
  "alpha_at_max": 0.475203904109771,
  "alternations": 3,
  "seconds": 0.7677562236785889,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -3.9689985332448727,
   0.9813439563345163
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.35047268867492676,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.5302315459223492,
   -0.1177712442431105
  ],
  "loss_type": "abs",
  "tail_loss": 0.003244197539771232,
  "loss": 0.00324419753977202,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 0.7927713394165039,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.2208619080032603,
   -3.9999999664231467
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282477810386211,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 0.45815539360046387,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.807316329217641,
   -3.8640102932664084
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.21567940711975098,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.3360020380551907,
   -3.9999999608096646
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347705758202817,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 0.47496962547302246,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.279846265272445,
   -3.999999999999986
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635538177951957,
  "alpha_at_max": 0.38448553008877284,
  "alternations": 2,
  "seconds": 0.5447978973388672,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.5197811884186736,
   -1.3577607069056015
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.29155707359313965,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.3895392013644554,
   -3.9999999999367537
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034529996609993234,
  "alpha_at_max": 0.3305826068282344,
  "alternations": 2,
  "seconds": 0.5257537364959717,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   4.0,
   -0.3572363684935107
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614243613050767,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 0.44231390953063965,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   0.4420768042798464,
   -2.5129914053905775
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.20492315292358398,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   4.0,
   -0.4754292251344592
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004937642057920552,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 0.4017918109893799,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8002418790407091,
   0.751522064559798
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007597359171064088,
  "alpha_at_max": 1.7004348611729239,
  "alternations": 3,
  "seconds": 0.6542730331420898,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8763697376883286,
   -1.4015309571278425
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2201828956604004,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.160219990204717,
   -0.0877334926992013
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014625186802811987,
  "alpha_at_max": 4.722369877552338,
  "alternations": 3,
  "seconds": 0.8754119873046875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   4.0,
   -0.35724865804443645
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614214979935246,
  "alpha_at_max": 0.37283785436532435,
  "alternations": 2,
  "seconds": 0.38266944885253906,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   2.9282274052309756,
   -1.8812844517463718
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.23973345756530762,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   4.0,
   -0.47543786807736466
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004937600438341595,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 0.5238151550292969,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.4417238401634527,
   3.700591716939115
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00528247766705664,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 0.6721935272216797,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.8581963554024696,
   -3.9215016913935585
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2738461494445801,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6720041047131962,
   3.859925350263857
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347703861232207,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 0.5176990032196045,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.9957551292260596,
   -0.3572486587341916
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614214963795372,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 0.5049233436584473,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.19782044330807652,
   -0.48245025635002425
  ],
  "loss_type": "abs",
  "tail_loss": 0.004482758960954791,
  "loss": 0.004482758960954906,
  "alpha_at_max": 0.959223919664809,
  "alternations": 3,
  "seconds": 0.7635865211486816,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   4.0,
   -0.4754378685736035
  ],
  "loss_type": "abs",
  "tail_loss": 2.3869795029440866e-15,
  "loss": 0.004937600428305529,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 0.49638915061950684,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.3730969105560693,
   3.2364746980807477
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00863518948432972,
  "alpha_at_max": 1.6286958883560818,
  "alternations": 2,
  "seconds": 0.5843570232391357,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.8581963554024696,
   -3.9215016913935585
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.2794010639190674,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.5193514514044434,
   2.9508122353212882
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034526946089294894,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 0.6045441627502441,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9444697745708641,
   -0.9208794754176697,
   -0.9748348853211048
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629340738967487e-05,
  "alpha_at_max": 5.038717384590926,
  "alternations": 4,
  "seconds": 2.5551559925079346,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.414231615110368,
   -3.8745896119398973,
   3.975530148315231
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6589672565460205,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.3438840783659907,
   -3.999584230070226,
   -2.307827327526914
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006709117696805933,
  "loss": 0.000670911769680793,
  "alpha_at_max": 1.2264221907651733,
  "alternations": 3,
  "seconds": 2.9392178058624268,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.6114555483580424,
   -3.9999997150433666,
   -1.8718863448587457
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016842291651400132,
  "alpha_at_max": 0.19828049754085866,
  "alternations": 3,
  "seconds": 2.8123955726623535,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.8508781111615473,
   -2.206043078760889,
   1.1083183405824704
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6138288974761963,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.4252856863657422,
   -3.999999889961522,
   -1.2639923881123605
  ],
  "loss_type": "abs",
  "tail_loss": 0.0023418235035182478,
  "loss": 0.0023418235035183757,
  "alpha_at_max": 1.1521791184133297,
  "alternations": 3,
  "seconds": 2.9890856742858887,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.2208313109539857,
   3.9026639530279676,
   -3.9999387723214355
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052824778104328275,
  "alpha_at_max": 0.4119077848677378,
  "alternations": 2,
  "seconds": 1.4896557331085205,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.631052507250387,
   3.6600411953756034,
   2.840934929147002
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7182128429412842,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.3359544005623967,
   3.9024608585297442,
   -3.999904685818927
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347705759097533,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 1.2654011249542236,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.9200229213629052,
   -0.8297704444270579,
   -0.6930561664700126,
   -0.9749789690489181,
   -0.9999810742002582,
   -0.8089838583473259
  ],
  "loss_type": "abs",
  "tail_loss": 6.808044998418694e-06,
  "loss": 6.901241628868251e-06,
  "alpha_at_max": 5.314225756927755,
  "alternations": 4,
  "seconds": 206.40403246879578,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.48642722962005713,
   -3.8337941649695675,
   2.1475431088909414
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.47774577140808105,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   4.0,
   -0.5302241956824741,
   -0.11776232023926744
  ],
  "loss_type": "abs",
  "tail_loss": 0.0032442171781795204,
  "loss": 0.00324421717817956,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 2.4006006717681885,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3115915407881605,
   -0.09733265506247629,
   -0.11413570383723555
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015743212725893728,
  "alpha_at_max": 8.00792505515286,
  "alternations": 4,
  "seconds": 2.848809242248535,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.9335926512842763,
   -1.441515655889118,
   2.435688235205472
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5836441516876221,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6218504999091451,
   -0.6209686050074877,
   -0.6369035747036
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.268672154073962e-05,
  "alpha_at_max": 5.626521723733032,
  "alternations": 4,
  "seconds": 3.0769991874694824,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7885980716325602,
   1.2193920370013442,
   -0.786934704517597
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006667750767811206,
  "alpha_at_max": 42.2746479873109,
  "alternations": 3,
  "seconds": 2.9284234046936035,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   1.5419668759280256,
   -2.6891640175541935,
   -0.3332031538729838
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6479599475860596,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.192475776043773,
   -0.17252069937103762,
   -1.1996812464670605
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00143803634469755,
  "alpha_at_max": 1.1673470764921932,
  "alternations": 3,
  "seconds": 3.635225296020508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6831876259649645,
   -0.48236072598564816,
   -0.3654869134608799
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000103322562738025,
  "alpha_at_max": 3.213364563196693,
  "alternations": 4,
  "seconds": 3.6518640518188477,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.0591706954625115,
   -2.2430910261947448,
   2.867111745353302
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7435173988342285,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999999990657964,
   -0.7589160525594892,
   -0.7388594778476049
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532680368519809,
  "alpha_at_max": 0.475203904109771,
  "alternations": 3,
  "seconds": 24.986557722091675,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1030578350954574,
   -0.16311011597184283,
   0.5308143604110491
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010810261420297618,
  "loss": 0.0010810261420299966,
  "alpha_at_max": 3.174534125502522,
  "alternations": 4,
  "seconds": 2.7587971687316895,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.7708863690075702,
   0.67982554744537,
   2.894671096556821
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7573065757751465,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8002420289518787,
   0.7514990749847823,
   3.3208345073048537
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007597375100493447,
  "alpha_at_max": 0.31321315918075626,
  "alternations": 3,
  "seconds": 2.396118402481079,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.9999946315615267,
   -1.4686017988857787,
   -2.288497307497932
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004067686813250494,
  "alpha_at_max": 2.081996523529201,
  "alternations": 3,
  "seconds": 7.751783132553101,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999998862554,
   -0.7589216072298511,
   -0.7388668269720405
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326547198103933,
  "alpha_at_max": 0.19191989616845367,
  "alternations": 3,
  "seconds": 7.35154390335083,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.72532614609635,
   -2.799907546430364,
   2.9450759731298
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6881160736083984,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999864152474025,
   -0.5302315455941001,
   -0.11777124398913849
  ],
  "loss_type": "abs",
  "tail_loss": 0.003244197543887828,
  "loss": 0.003244197543887958,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 2.2423996925354004,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.28601620702104613,
   -2.873947845892645,
   3.882110552340329
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.5651180744171143,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.607779141728009,
   -0.039760036665973594,
   -0.6267775760987648
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009889026803845784,
  "alpha_at_max": 13.361031872565361,
  "alternations": 4,
  "seconds": 2.841392993927002,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.99839623008676,
   -0.758921607308201,
   -0.7388668270683778
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326547172595963,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 2.761549949645996,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8010105668919538,
   -0.567735013272318,
   -0.8520817166501147
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.7158855829526514e-05,
  "alpha_at_max": 3.9177795952967593,
  "alternations": 4,
  "seconds": 3.779547929763794,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -3.0591706954625115,
   -2.2430910261947448,
   2.867111745353302
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6787855625152588,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6720041047058551,
   2.30686693740631,
   3.941634808084637
  ],
  "loss_type": "abs",
  "tail_loss": 0.00048004623397479573,
  "loss": 0.0008347703862331273,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 1.8749260902404785,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9029756730552343,
   -1.2798462316139212,
   -3.9999998653372955
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635538178061343,
  "alpha_at_max": 1.628395899117076,
  "alternations": 2,
  "seconds": 1.7502901554107666,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.2059152965583038,
   -3.856029478523091,
   0.4958402242085649
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6502103805541992,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9209098019295183,
   -1.389539097982623,
   -3.9999995863123843
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034529996612914734,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 2.3067739009857178,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.270275118785238,
   -0.02194459571372631,
   0.02187709522832293
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8320236206054688,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7368206348000311,
   -0.006153181476411718,
   0.3064149359061875
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003423936083190382,
  "alpha_at_max": 0.25813090260449584,
  "alternations": 4,
  "seconds": 2.683032989501953,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.685817691208258,
   -0.7589216073727667,
   -0.7388668271536702
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532654716907385,
  "alpha_at_max": 0.19191989616845367,
  "alternations": 3,
  "seconds": 1.9627485275268555,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9382790015813283,
   3.3308925893430326,
   -1.0192314162863554
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.801653298174349e-05,
  "alpha_at_max": 0.2733505801749045,
  "alternations": 3,
  "seconds": 14.874638557434082,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6243392709232627,
   -0.33907905918641057,
   -0.6209265621970539
  ],
  "loss_type": "abs",
  "tail_loss": 0.001305906972750015,
  "loss": 0.001305906972753136,
  "alpha_at_max": 4.049113960833581,
  "alternations": 4,
  "seconds": 8.923734426498413,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.12286139454917,
   -2.2207465423607444,
   -3.999769235128103
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052824778105384496,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 1.487654209136963,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   1.120756140753715,
   -0.5302302827715333,
   -0.11779737508202856
  ],
  "loss_type": "abs",
  "tail_loss": 0.0032441964413598146,
  "loss": 0.0032441964413599204,
  "alpha_at_max": 0.9379074811688252,
  "alternations": 3,
  "seconds": 3.966050148010254,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.087987568631833,
   -2.3358286805333046,
   -3.9996532457489584
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347705761234912,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 1.6000969409942627,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.6777841116990553,
   -2.3037764627357635,
   -3.9990283306203156
  ],
  "loss_type": "abs",
  "tail_loss": 0.0007386389098043566,
  "loss": 0.0007386389098044638,
  "alpha_at_max": 1.345488530469021,
  "alternations": 3,
  "seconds": 2.7213494777679443,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   1.2417640747900123,
   -2.8834523340158604,
   -0.27073957281043404
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6658554077148438,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.824284862838929,
   -0.09001014995516593,
   -0.8241570871448636
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014351408130656383,
  "alpha_at_max": 0.48448462569469586,
  "alternations": 4,
  "seconds": 2.6840920448303223,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.8560193880666693,
   -2.3019186670649603,
   -3.999969225939374
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 4.0750795794832634e-05,
  "alpha_at_max": 5.139963085927141,
  "alternations": 3,
  "seconds": 3.2383663654327393,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.781365810669297,
   -1.2798462378771673,
   -3.9999998903950305
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00863553817803924,
  "alpha_at_max": 1.628395899117076,
  "alternations": 2,
  "seconds": 1.8578414916992188,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.368555990557678,
   -1.3895390093782134,
   -3.999999231810611
  ],
  "loss_type": "abs",
  "tail_loss": 5.551115123125783e-17,
  "loss": 0.003452999661538868,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 2.036503314971924,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.4187305487274036,
   -1.3829715321861944,
   -3.99999998802231
  ],
  "loss_type": "abs",
  "tail_loss": 0.0031703545993433946,
  "loss": 0.003170354599343461,
  "alpha_at_max": 0.3200958178568984,
  "alternations": 3,
  "seconds": 2.8003134727478027,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.6291809639127672,
   -1.1059637367725372,
   -2.7909955277479024
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.6193399429321289,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.6278430817136345,
   3.172092046421734,
   -3.9999997818483806
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052829791122275815,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 2.2872509956359863,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.781362131188224,
   2.224834938635615,
   -3.9999999697984143
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008352633507961038,
  "alpha_at_max": 1.5614209424056955,
  "alternations": 2,
  "seconds": 2.251502752304077,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.407572851705316,
   2.0578220988499174,
   -0.8827368940522611,
   1.1680636923657426
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.016186237335205,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7320990745175124,
   -3.9999987801059964,
   -2.4520207167247703,
   -2.025929293073114
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.927668265718693e-05,
  "alpha_at_max": 1.0232929922807548,
  "alternations": 4,
  "seconds": 5.767162322998047,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   4.0,
   -0.9444655314471089,
   -0.9208713667883575,
   -0.9748292214417318
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629349990063844e-05,
  "alpha_at_max": 0.36928358220675656,
  "alternations": 4,
  "seconds": 10.792269945144653,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.535632917877156,
   -3.732542213287623,
   0.9929085074074244,
   1.7087135314941406
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8932223320007324,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6218504999100665,
   -0.6209686050080945,
   -0.6369035747046783,
   3.906979342979331
  ],
  "loss_type": "abs",
  "tail_loss": 1.1657341758564144e-15,
  "loss": 3.268672154073962e-05,
  "alpha_at_max": 5.626521723733032,
  "alternations": 4,
  "seconds": 4.421262502670288,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.540083375467816,
   -1.5120939326379563,
   -3.9999989183763023,
   -1.7370095056102834
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.620073780096358e-05,
  "alpha_at_max": 3.086881798570909,
  "alternations": 4,
  "seconds": 17.546959400177002,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.138592455956287,
   -3.5584612336563572,
   -3.0810830455249336,
   1.918399593438311
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.000258445739746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1491574256876875,
   -0.2569703675207207,
   -1.1616495285753825,
   0.4085596258830987
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010596425615872485,
  "loss": 0.0010596754753884614,
  "alpha_at_max": 0.9335981877299743,
  "alternations": 4,
  "seconds": 8.177412271499634,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.343758988066987,
   3.9016079839114077,
   -3.999334049454828,
   -2.3076605405030763
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006709117698729394,
  "loss": 0.0006709117698730512,
  "alpha_at_max": 0.296373930645611,
  "alternations": 3,
  "seconds": 53.64036726951599,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.126365621713539,
   -3.4079397143839616,
   0.5068120889444181,
   -2.0243074399243657
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0852704048156738,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7420906093165276,
   0.474139724624692,
   -0.7280538159598042,
   0.7175924868892114
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000400119267827729,
  "alpha_at_max": 7.8357396913210104,
  "alternations": 5,
  "seconds": 10.316127061843872,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6297366632377468,
   -0.6680510457405924,
   -0.31301666616411805,
   -0.607817029155527
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.4714953715870513e-05,
  "alpha_at_max": 6.345706772487538,
  "alternations": 5,
  "seconds": 7.691420316696167,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6218541133379667,
   -0.6209662258087294,
   3.999996542093998,
   -0.636898925222182
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.26872777074144e-05,
  "alpha_at_max": 0.4399871571646579,
  "alternations": 4,
  "seconds": 10.84778642654419,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.549131713807583,
   -2.9584340251133927,
   -1.1695789522142048,
   1.7087135314941406
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.8777246475219727,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.7728065870303893,
   -0.9444697744540187,
   -0.9208794752916999,
   -0.974834885164935
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.6293407396757786e-05,
  "alpha_at_max": 0.16332023644640206,
  "alternations": 4,
  "seconds": 5.067734241485596,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.3656699553617333,
   -3.6489947849623583,
   -2.786209196039179,
   1.7087135314941406
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.272242546081543,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8067890177442865,
   -0.5807440294329731,
   -0.8616091769486582,
   0.42113161297839596
  ],
  "loss_type": "abs",
  "tail_loss": 4.924348547608037e-05,
  "loss": 4.9243485477504195e-05,
  "alpha_at_max": 2.9593749953433894,
  "alternations": 5,
  "seconds": 7.732830286026001,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.7687210942281313,
   -1.4318993861592022,
   -2.204471032116432,
   -0.9917632514311674
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003360562301721881,
  "loss": 0.00033605623017241004,
  "alpha_at_max": 0.4710207070095096,
  "alternations": 4,
  "seconds": 23.710700035095215,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.5174321201696737,
   -2.7879195514615454,
   -2.30562199108524,
   1.7087135314941406
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.9702029228210449,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.2824705686815316,
   -1.6114556194819647,
   -3.999999999657386,
   -1.8718864396897341
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016842291646781835,
  "alpha_at_max": 2.375527159005886,
  "alternations": 3,
  "seconds": 16.680760622024536,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9055697441932233,
   -1.4252852858679672,
   -3.9999982875334887,
   -1.2639918541652488
  ],
  "loss_type": "abs",
  "tail_loss": 0.002341823504325824,
  "loss": 0.0023418235043258548,
  "alpha_at_max": 642090437172822.8,
  "alternations": 3,
  "seconds": 9.560856342315674,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9864351635872959,
   -1.9831821181610443,
   -1.8373668039142061,
   -2.8850091911577276
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.156911849975586,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9235835859704182,
   0.5940382197440887,
   -0.9829217356128528,
   -0.9237534615323246
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.89691415715746e-05,
  "alpha_at_max": 2.7572744722406193,
  "alternations": 5,
  "seconds": 6.425103664398193,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8010113879100201,
   -0.5677288657484759,
   3.999999975616608,
   -0.8520796681175982
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.7160675333937015e-05,
  "alpha_at_max": 0.18382306368835313,
  "alternations": 4,
  "seconds": 7.54321813583374,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.1162193618869516,
   -2.742549191284441,
   -2.30230995904222,
   1.7087135314941406
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.1333281993865967,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7525748687401872,
   -0.08558023063873592,
   0.16208769138642934,
   0.8326117518375633
  ],
  "loss_type": "abs",
  "tail_loss": 0.00027451340929490753,
  "loss": 0.00027451340929497887,
  "alpha_at_max": 2.2816025838594984,
  "alternations": 5,
  "seconds": 5.5129554271698,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9523033370145422,
   -0.5842545004819102,
   -1.0941273207926252,
   -0.4992580462242005
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 2.671895947282241e-05,
  "alpha_at_max": 4.58859787859149,
  "alternations": 4,
  "seconds": 25.539432287216187,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.3217007631481303,
   -0.9444697745709031,
   -0.9208794754178252,
   -0.974834885321175
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.629340738967487e-05,
  "alpha_at_max": 5.038717384590926,
  "alternations": 4,
  "seconds": 15.55184531211853,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9494516509078531,
   -2.3439908061908126,
   -3.999797834698971,
   -2.307981552031717
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006709106403153808,
  "loss": 0.0006709106403157161,
  "alpha_at_max": 1.2264221907651733,
  "alternations": 3,
  "seconds": 5.721928358078003,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.8628865399599883,
   -2.289880741486578,
   -4.0,
   -2.819537437396166
  ],
  "loss_type": "abs",
  "tail_loss": 3.4260708224542746e-05,
  "loss": 3.5980914590300674e-05,
  "alpha_at_max": 0.4777492346590945,
  "alternations": 4,
  "seconds": 36.10896587371826,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8079991502364992,
   -1.2956928679945903,
   -3.9999999591045214,
   -1.8019281237987947
  ],
  "loss_type": "abs",
  "tail_loss": 0.00035758763120846693,
  "loss": 0.0003575876312086128,
  "alpha_at_max": 0.7701228334089668,
  "alternations": 4,
  "seconds": 23.9830482006073,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.714670283945848,
   -1.6114555074394667,
   -3.9999995513041515,
   -1.8718862903012026
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016842291654107168,
  "alpha_at_max": 0.19828049754085866,
  "alternations": 3,
  "seconds": 55.75313711166382,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.6842670661572292,
   -2.220612344462742,
   3.9909586155761647,
   -3.9995008393200355
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005282477810721234,
  "alpha_at_max": 0.4119077848677378,
  "alternations": 2,
  "seconds": 2.4443905353546143,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.67830423270409,
   -2.304166553483133,
   3.898589303096623,
   -3.9998085121625024
  ],
  "loss_type": "abs",
  "tail_loss": 0.000738638909066669,
  "loss": 0.000738638909066834,
  "alpha_at_max": 1.345488530469021,
  "alternations": 3,
  "seconds": 3.6000239849090576,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9149876886630204,
   -2.3359307174064825,
   4.0,
   -3.9998573195049065
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008347705759499675,
  "alpha_at_max": 0.3118315116312958,
  "alternations": 2,
  "seconds": 7.773126125335693,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9760303027687925,
   2.634937715813643,
   -0.9036674513601767,
   -1.0387422000532698
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.926503947265264e-05,
  "alpha_at_max": 1.0232929922807548,
  "alternations": 4,
  "seconds": 10.64222240447998,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.6984666649848004,
   -1.8147603225680493,
   -1.1276281743317695,
   -0.6584810233469534
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.889540433883667,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.856032914666048,
   -2.301928811982729,
   2.4022844296421964,
   -3.9999895157778296
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 4.0750795812457946e-05,
  "alpha_at_max": 5.139963085927141,
  "alternations": 3,
  "seconds": 11.703211784362793,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999996851781,
   3.9999883141994577,
   3.987216264944064,
   -0.35723636780341506
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010614243629198704,
  "alpha_at_max": 1.3119582051265968,
  "alternations": 2,
  "seconds": 2.2647905349731445,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999996073672874,
   3.999984569966272,
   -0.1978102771062764,
   -0.482442966318768
  ],
  "loss_type": "abs",
  "tail_loss": 0.004482785951215151,
  "loss": 0.0044827859512152545,
  "alpha_at_max": 0.959223919664809,
  "alternations": 3,
  "seconds": 3.0992937088012695,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999998775247,
   3.999998172072175,
   4.0,
   -0.4754292246381211
  ],
  "loss_type": "abs",
  "tail_loss": 2.3869795029440866e-15,
  "loss": 0.004937642067960903,
  "alpha_at_max": 1.189268730205095,
  "alternations": 2,
  "seconds": 2.3054261207580566,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999999902845,
   3.9999970099782116,
   -0.3730815326738499,
   3.176547025026266
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.008635322732119914,
  "alpha_at_max": 0.38455636146438776,
  "alternations": 2,
  "seconds": 2.649413824081421,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.224240565844086,
   -4.0,
   -3.002689661871498,
   4.0
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387365,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 2.2192132472991943,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999999993778698,
   3.999996972331752,
   -0.5193391676018511,
   3.9105715748038663
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0034528159712893755,
  "alpha_at_max": 1.5113324248139892,
  "alternations": 2,
  "seconds": 2.4880495071411133,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.99999999844895,
   -0.44169822224214983,
   3.999467654034655,
   3.7414158684776866
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052828924981586055,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 2.6802237033843994,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.009321207445561645,
   -0.6613991384319924,
   0.39501535196137694,
   0.0043373895024643614
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003273731237719568,
  "loss": 0.00032737312377213485,
  "alpha_at_max": 11.070315543557017,
  "alternations": 5,
  "seconds": 6.171997308731079,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7813595329825316,
   0.8074062083367846,
   -3.999992174777075,
   -1.78135953298423
  ],
  "loss_type": "abs",
  "tail_loss": 0.0008351279982203863,
  "loss": 0.0008352633648838638,
  "alpha_at_max": 0.3118315116312958,
  "alternations": 3,
  "seconds": 73.40042877197266,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999999999993077,
   -0.6719806966575101,
   3.917732252122141,
   2.3291932900133974
  ],
  "loss_type": "abs",
  "tail_loss": 0.0006954984160616462,
  "loss": 0.0008349882020313057,
  "alpha_at_max": 0.31188895840939385,
  "alternations": 2,
  "seconds": 8.820116996765137,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.8664137898644593,
   -2.451674910142753,
   0.8999258571509312,
   3.553249375724074
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 9.311410907571792e+16,
  "alternations": 1,
  "seconds": 0.9313979148864746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999999994739723,
   -0.44169822224294286,
   3.9184304857271304,
   3.4004511134340776
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0052828924981266024,
  "alpha_at_max": 2.3253053991366612,
  "alternations": 2,
  "seconds": 2.843473196029663,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.9999998129051635,
   -0.6719806966547663,
   3.841243685454989,
   3.1686734169826867
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008349882020141247,
  "alpha_at_max": 0.31188895840939385,
  "alternations": 2,
  "seconds": 2.500952959060669,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.39549799299689,
   3.999944861525615,
   0.07821385586575869,
   -0.2441170973141643
  ],
  "loss_type": "abs",
  "tail_loss": 0.0015557663146153478,
  "loss": 0.0015557663146156752,
  "alpha_at_max": 3.0647849053700322,
  "alternations": 4,
  "seconds": 3.693410634994507,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7997575598439728,
   1.5754588085236467,
   3.9999759534236268,
   0.9323076774099206
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007547667576889404,
  "alpha_at_max": 35.69110549619684,
  "alternations": 3,
  "seconds": 4.350803375244141,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7977978271170248,
   3.9999387327296914,
   0.5572307259471339,
   3.903237950646231
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007339273484267271,
  "alpha_at_max": 0.30937128414296805,
  "alternations": 3,
  "seconds": 3.8083865642547607,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -3.999282268687105,
   -4.0,
   -3.002685801797767,
   3.9999999996242215
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387975,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 1.997948169708252,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0616700269301778,
   3.9970477575203787,
   -0.2523951959547448,
   3.1111854877442053
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009212133735993133,
  "alpha_at_max": 0.33125313717079585,
  "alternations": 3,
  "seconds": 3.474257707595825,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7787594123285498,
   0.2687646277110022,
   3.5901517228102646,
   2.108188802917822
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005980571985175743,
  "alpha_at_max": 0.29171583214170144,
  "alternations": 3,
  "seconds": 3.6565215587615967,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.999987452748198,
   -0.8287934465503789,
   0.031245093666295156,
   -0.2711883996055854
  ],
  "loss_type": "abs",
  "tail_loss": 0.000644308857107978,
  "loss": 0.0006443088571085966,
  "alpha_at_max": 5.5238261286321615,
  "alternations": 4,
  "seconds": 4.939337730407715,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1602200013499275,
   3.918409754060014,
   3.9919914016885816,
   -0.08773346855291275
  ],
  "loss_type": "abs",
  "tail_loss": 8.948397578478762e-14,
  "loss": 0.0014625187626696957,
  "alpha_at_max": 1.301607372964368,
  "alternations": 3,
  "seconds": 19.57083797454834,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5689886256746085,
   -0.6036982742062773,
   3.9999991237946424,
   0.7659559476498743
  ],
  "loss_type": "abs",
  "tail_loss": 2.2006257927031925e-10,
  "loss": 3.9481547555784646e-05,
  "alpha_at_max": 4.80839348449729,
  "alternations": 4,
  "seconds": 23.267897844314575,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.922823335975623,
   -2.5619137213521936,
   0.05409252522392727,
   1.6825820478898645,
   2.1088366946568007
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.8083667755126953,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6218541408333229,
   -0.6209662077037098,
   3.9967042914462665,
   -0.6368988898409191,
   3.9153423390669113
  ],
  "loss_type": "abs",
  "tail_loss": 1.1102230246251565e-15,
  "loss": 3.268728194075337e-05,
  "alpha_at_max": 5.626521723733032,
  "alternations": 4,
  "seconds": 52.289512395858765,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.4676336070995073,
   -1.5974920540454949,
   -3.9999997192531627,
   -2.0938289004485435,
   -1.8477802384063162
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.5599374974236246e-05,
  "alpha_at_max": 0.5190390101970825,
  "alternations": 5,
  "seconds": 91.86376595497131,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.6564992303852,
   -1.9871307883063305,
   -2.856582935964896,
   -1.2992864812196174,
   3.7593400222388897
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.8093290328979492,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.8067900267113601,
   -0.5807388215567433,
   3.9999973714227526,
   -0.8616074953986042,
   0.42113479854675545
  ],
  "loss_type": "abs",
  "tail_loss": 4.924476391199306e-05,
  "loss": 4.9244764685826993e-05,
  "alpha_at_max": 0.1798373937389554,
  "alternations": 5,
  "seconds": 54.6544988155365,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.40670857794357773,
   -1.7320679690875325,
   -3.9998870953038987,
   -2.4519641879149887,
   -2.0258898411166997
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 3.927645813397988e-05,
  "alpha_at_max": 0.3910569421436092,
  "alternations": 4,
  "seconds": 52.212364196777344,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.920505177975939,
   -0.6053994419539772,
   -1.0083366090738612,
   -0.9250359817225,
   -0.5255341586881723
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.6873269338211365e-06,
  "alpha_at_max": 0.41702299212085403,
  "alternations": 5,
  "seconds": 183.2789282798767,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1214162549056343,
   -0.9767265808064916,
   3.999979182551579,
   -1.3744701401340023,
   -1.0810306338751574
  ],
  "loss_type": "abs",
  "tail_loss": 1.703638297850807e-05,
  "loss": 1.7036382983313412e-05,
  "alpha_at_max": 4.699806742715442,
  "alternations": 5,
  "seconds": 93.15754890441895,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9998794985015067,
   3.9999044393891983,
   2.903472122929143,
   -0.758916050871898,
   -0.7388594756242035
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003532680378609252,
  "alpha_at_max": 0.475203904109771,
  "alternations": 3,
  "seconds": 17.590900897979736,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.5898542920657537,
   3.9994275582048777,
   -0.6243199030871194,
   -0.3390596589064915,
   -0.6209073346151184
  ],
  "loss_type": "abs",
  "tail_loss": 0.0013059692153614133,
  "loss": 0.0013059692153636756,
  "alpha_at_max": 0.7474807281756638,
  "alternations": 4,
  "seconds": 49.376131534576416,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.8585152767722715,
   -2.3008816016873443,
   3.532031286274991,
   -3.999911206725854,
   -2.858413327810738
  ],
  "loss_type": "abs",
  "tail_loss": 3.149966974091978e-05,
  "loss": 3.149966974112942e-05,
  "alpha_at_max": 3.9913517225081843,
  "alternations": 4,
  "seconds": 126.5549373626709,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.7017264317089027,
   4.0,
   -0.4168311704703461,
   -0.4610886844146894,
   -0.42610250216744544
  ],
  "loss_type": "abs",
  "tail_loss": 0.003201244125049185,
  "loss": 0.0032026528826096822,
  "alpha_at_max": 0.3016615790254511,
  "alternations": 3,
  "seconds": 74.88261246681213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.999950699444673,
   -0.6077682254487788,
   3.8451557220942547,
   -0.03976129054558472,
   -0.6267675625816812
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009889167270487763,
  "alpha_at_max": 13.361031872565361,
  "alternations": 4,
  "seconds": 51.75588369369507,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.48125949399975326,
   -0.4915806613452194,
   -0.33822237510366165,
   -0.5428315535234173,
   -0.6711433453020862
  ],
  "loss_type": "abs",
  "tail_loss": 5.008086170432691e-06,
  "loss": 5.008086170524298e-06,
  "alpha_at_max": 1017410585503854.8,
  "alternations": 6,
  "seconds": 68.2812602519989,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4361386134414967,
   -0.5680003941827361,
   0.6290211672375916,
   -0.6028160715871935,
   -0.7336613718470812
  ],
  "loss_type": "abs",
  "tail_loss": 9.558548619059692e-06,
  "loss": 9.558578193954085e-06,
  "alpha_at_max": 0.3290637177190146,
  "alternations": 6,
  "seconds": 90.8384153842926,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.999996999290141,
   3.912211787475519,
   -0.8242782877522288,
   -0.0900079500301661,
   -0.8241475850308464
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014351656126432386,
  "alpha_at_max": 35.383435681472214,
  "alternations": 4,
  "seconds": 30.81507658958435,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.47267189821970296,
   -4.0,
   -3.00268818142748,
   4.0,
   -0.0010059825379574784
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963389252,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 7.086341857910156,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.999999998292018,
   3.9980796177981857,
   3.9752699983097073,
   -0.7589160524947852,
   -0.7388594777621371
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035326803688676687,
  "alpha_at_max": 2.160130554795862,
  "alternations": 3,
  "seconds": 31.13466763496399,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.009426660531467694,
   -0.661444634282333,
   0.39125089401253493,
   0.0040221241510070265,
   0.9384745019484823
  ],
  "loss_type": "abs",
  "tail_loss": 0.0003271778956265292,
  "loss": 0.00032717789562736996,
  "alpha_at_max": 0.7786817567493706,
  "alternations": 5,
  "seconds": 67.60388445854187,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9999999981903205,
   -0.6719806966587518,
   3.943784749998236,
   2.3208978340970767,
   3.8082633965784733
  ],
  "loss_type": "abs",
  "tail_loss": 0.000834310696496976,
  "loss": 0.000834988202010533,
  "alpha_at_max": 1.5619962971171808,
  "alternations": 3,
  "seconds": 22.56984519958496,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7885982429490276,
   3.99996926772877,
   3.924926306237009,
   1.219378673906368,
   -0.7869349036095663
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006667763624428072,
  "alpha_at_max": 42.2746479873109,
  "alternations": 3,
  "seconds": 18.248770713806152,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.1249531575325741,
   -0.7849634994474183,
   -0.6681089450218892,
   -0.7122984590656,
   -0.9509600397410398
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 1.103075258280302e-05,
  "alpha_at_max": 7.076850155569178,
  "alternations": 5,
  "seconds": 144.06951665878296,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1947299858535358,
   3.998679010494868,
   3.99745772321738,
   -0.17639740188081834,
   -1.2023699855703984
  ],
  "loss_type": "abs",
  "tail_loss": 3.808064974464287e-14,
  "loss": 0.0014374001826688244,
  "alpha_at_max": 4.293386634704309,
  "alternations": 3,
  "seconds": 30.05315899848938,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.5043643919804792,
   3.9839398009800457,
   -0.055149547924666954,
   -0.34389017528724386,
   -1.5190822923698772
  ],
  "loss_type": "abs",
  "tail_loss": 0.0015288874255693918,
  "loss": 0.0015288910178562038,
  "alpha_at_max": 2.8178638137565013,
  "alternations": 4,
  "seconds": 37.19181680679321,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.34321453444745703,
   -4.0,
   -3.002689152700461,
   3.999999999715959,
   -0.6071384034060231
  ],
  "loss_type": "abs",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240066963387864,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 7.176452398300171,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7885548282712458,
   4.0,
   1.061879545320938,
   4.0,
   -0.7868936149450316
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006662835775654427,
  "alpha_at_max": 40.67803821690112,
  "alternations": 3,
  "seconds": 38.12957239151001,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -3.6992495652675914,
   3.9024325930786348,
   -1.6569080205945013,
   2.7015131530096546,
   -3.9999997779300713
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00022551461845120955,
  "alpha_at_max": 0.21132943892664827,
  "alternations": 3,
  "seconds": 38.873958349227905,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.9999999968395232,
   -0.9382750959157521,
   3.352518650809589,
   1.5546490103179378,
   -1.019227688331295
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.80177687020089e-05,
  "alpha_at_max": 0.2733505801749045,
  "alternations": 3,
  "seconds": 20.617804050445557,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5876487298538958,
   -0.5801032850159665,
   1.3262482669327853,
   0.7051907004316978,
   -0.45724770306247964
  ],
  "loss_type": "abs",
  "tail_loss": 3.527710681155982e-05,
  "loss": 3.527776007559056e-05,
  "alpha_at_max": 0.20334804433131545,
  "alternations": 6,
  "seconds": 70.93615961074829,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5760232023486396,
   -0.6017696635289659,
   3.9999085133553303,
   1.2827615486309172,
   -0.5757045516398321
  ],
  "loss_type": "abs",
  "tail_loss": 2.5706348827370107e-08,
  "loss": 3.114199800195763e-05,
  "alpha_at_max": 352.858025828527,
  "alternations": 4,
  "seconds": 67.54635787010193,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6831876263584789,
   3.9599649591186434,
   3.5472546316688294,
   -0.4823607235242241,
   -0.36548691024940316
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00010332256399634149,
  "alpha_at_max": 3.213364563196693,
  "alternations": 4,
  "seconds": 60.93143105506897,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.9701194012269736,
   3.999761004163791,
   -0.4796310940357544,
   -0.29364073903016724,
   -0.4739154396081971
  ],
  "loss_type": "abs",
  "tail_loss": 0.00027759546729061446,
  "loss": 0.0002775954672943237,
  "alpha_at_max": 1.3529445576579004,
  "alternations": 5,
  "seconds": 100.58965182304382,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1030061750801956,
   4.0,
   0.7014007814488967,
   -0.16295307253438765,
   0.4921496087101031
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010808299180399827,
  "loss": 0.001080831019301973,
  "alpha_at_max": 3.1751189501615773,
  "alternations": 4,
  "seconds": 72.86552023887634,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7243446111812796,
   -0.08258151889552112,
   3.8636581699207024,
   0.4634888688863232,
   -0.08907400785198527
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00033742257463749745,
  "alpha_at_max": 0.7383121237711836,
  "alternations": 5,
  "seconds": 44.46122860908508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.999574249330587,
   -0.8767656712107779,
   -0.3843259637905886,
   -0.5795567964946025,
   -0.9234173455792924
  ],
  "loss_type": "abs",
  "tail_loss": 0.00025440500452239556,
  "loss": 0.00025440516238363635,
  "alpha_at_max": 0.7549531473470174,
  "alternations": 4,
  "seconds": 92.23046088218689,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   3.970839243441832,
   3.53097504381962,
   1.1162271185552828,
   -0.9444651068027418,
   -0.9208707632734265,
   -0.9748287315260237
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.6293514016311934e-05,
  "alpha_at_max": 0.9666739158304306,
  "alternations": 4,
  "seconds": 90.00043296813965,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5677846785458052,
   -0.6091049018449411,
   3.988605267254453,
   -0.13757429025476794,
   -0.6117768831891683
  ],
  "loss_type": "abs",
  "tail_loss": 5.789813073420191e-14,
  "loss": 2.1027531716360998e-05,
  "alpha_at_max": 8.01530402431523,
  "alternations": 4,
  "seconds": 201.65662598609924,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4360557470117812,
   -0.5680929031848712,
   0.6296515437331649,
   -0.6028183590763868,
   -0.7337042957044533,
   2.9052358156186746
  ],
  "loss_type": "abs",
  "tail_loss": 9.516814612697821e-06,
  "loss": 9.564666878544743e-06,
  "alpha_at_max": 1.4216739313080038,
  "alternations": 6,
  "seconds": 133.0956974029541,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4803287586055091,
   -0.49269347003376673,
   -0.3449816230164057,
   -0.5439147316858807,
   -0.6725862834241868,
   0.13606114299979305
  ],
  "loss_type": "abs",
  "tail_loss": 5.032303673713212e-06,
  "loss": 5.032303674424363e-06,
  "alpha_at_max": 0.724702901315164,
  "alternations": 6,
  "seconds": 207.7597632408142,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -3.5400370691015626,
   3.8878677675618265,
   2.3463438382270505,
   -1.5120823414101492,
   -3.999952571078535,
   -1.7369940506565622
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.620073837289372e-05,
  "alpha_at_max": 3.086881798570909,
  "alternations": 4,
  "seconds": 94.88698148727417,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -1.147108932611955,
   3.999448222768021,
   1.3698438298091697,
   -0.25410731892805993,
   -1.1591072950789716,
   0.4121788086519028
  ],
  "loss_type": "abs",
  "tail_loss": 0.0010596729028288787,
  "loss": 0.0010596729028289956,
  "alpha_at_max": 2.8946762641760313,
  "alternations": 4,
  "seconds": 59.010061264038086,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -3.646993934119339,
   1.763375224078806,
   -1.6944278034800717,
   -1.2284114059852915,
   -3.9999986302803903,
   -1.6873634852539823
  ],
  "loss_type": "abs",
  "tail_loss": 0.00013220402471164627,
  "loss": 0.00013220402471818323,
  "alpha_at_max": 1.0663996650587773,
  "alternations": 5,
  "seconds": 197.7515640258789,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   3.9946405957819815,
   -0.9235792670921226,
   3.999548477081313,
   0.5940372754491987,
   -0.9829174250217516,
   -0.9237491455931619
  ],
  "loss_type": "abs",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 5.8969890140549104e-05,
  "alpha_at_max": 25.505861671247878,
  "alternations": 5,
  "seconds": 122.34175658226013,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.48384506645412717,
   -0.5063970268444996,
   -0.32454205573295924,
   -0.5325749885738185,
   0.680716286438479,
   -0.6667189744866496
  ],
  "loss_type": "abs",
  "tail_loss": 4.5598194427509675e-06,
  "loss": 4.55982212771243e-06,
  "alpha_at_max": 6.377346292577544,
  "alternations": 6,
  "seconds": 209.34814739227295,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5277424609535517,
   -0.6098869907750438,
   0.9075344534775303,
   -0.46877986370314184,
   -0.4280550086966365,
   -0.6621716705675181
  ],
  "loss_type": "abs",
  "tail_loss": 4.797300533876392e-06,
  "loss": 4.797300534021366e-06,
  "alpha_at_max": 1.765224717452559,
  "alternations": 6,
  "seconds": 204.8108434677124,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 }
]

==> anc/python/fits_rel.json <==
[
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.7382069788453294,
   1.2006839088514838,
   -0.3091361900070819,
   1.2075319604846055,
   -0.4076740263524976,
   6.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002961211002189601,
  "alpha_at_max": 2.125396690528449,
  "alternations": 4,
  "seconds": 36.67337441444397,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5500871345218252,
   -0.48951516228339476,
   -0.7687393545541805,
   -0.6784071598599682,
   -0.8324308290553919,
   -0.7390529090211025
  ],
  "loss_type": "rel",
  "tail_loss": 5.456498544925691e-44,
  "loss": 4.416845758425936e-05,
  "alpha_at_max": 0.933770178712036,
  "alternations": 7,
  "seconds": 153.8679826259613,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5716968576233021,
   -0.9440938492823956,
   -0.917588314685115,
   -0.609266479814608,
   -1.4266005682685505,
   -0.9115289604250021
  ],
  "loss_type": "rel",
  "tail_loss": 2.8708256868933413e-43,
  "loss": 0.00017299121823188823,
  "alpha_at_max": 0.1979520483208417,
  "alternations": 7,
  "seconds": 104.66407942771912,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.7216398472330746,
   -1.5454357736231699,
   -1.2782844781833278,
   3.3158341223568146,
   -2.606675046225524,
   -1.4605007726931587
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.00039368160474917424,
  "alpha_at_max": 0.0032240368719181865,
  "alternations": 6,
  "seconds": 106.29613089561462,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.603697350926475,
   -1.0052242539790546,
   -0.32608370268814,
   -0.784676974594541,
   0.36108605528985094,
   -0.9499999999999806
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002960869870575422,
  "alpha_at_max": 2.128531099790543,
  "alternations": 5,
  "seconds": 186.1585772037506,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.2913021173861871,
   2.5670619869124636,
   -0.23424766256085422,
   1.5579218439815834,
   -0.7113466212798271,
   0.9967256634347279
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00021214852069206813,
  "alpha_at_max": 0.014345642373939347,
  "alternations": 6,
  "seconds": 128.52654433250427,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5515239137806428,
   -0.4516795132079632,
   -0.8917686090542598,
   -0.793480969367825,
   -1.0249388218544206,
   -0.8904471943514044
  ],
  "loss_type": "rel",
  "tail_loss": 5.476425135313434e-44,
  "loss": 4.560811344167526e-05,
  "alpha_at_max": 0.00810139858906946,
  "alternations": 7,
  "seconds": 185.40639925003052,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5182769959287913,
   -0.6561292963560176,
   0.6290474364401547,
   0.05033888517897214,
   -0.5554579530378144,
   2.4336543974198586
  ],
  "loss_type": "rel",
  "tail_loss": 3.9167991164702485e-43,
  "loss": 0.000333608329203372,
  "alpha_at_max": 0.06533110442230734,
  "alternations": 6,
  "seconds": 99.70638537406921,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5453445182385845,
   2.038910328985309,
   -0.8753899665196443,
   -0.8096174531959992,
   0.29496873584988886,
   -1.0249409422114373
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 7.591519478433728e-05,
  "alpha_at_max": 1.5522440364148524,
  "alternations": 5,
  "seconds": 243.22108936309814,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.7317540079360623,
   0.21103757064347484,
   0.6756118542287202,
   -0.08125330662028264,
   0.5359237978787101,
   -0.7038248153153636
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002493417043341051,
  "alpha_at_max": 0.057448672811623476,
  "alternations": 5,
  "seconds": 331.9635398387909,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   2.3667645443260095,
   5.938657507247583,
   -0.672866289683075,
   1.0553923319074379,
   3.428989852621238,
   3.74340824777927
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013141313991710257,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 7.644214153289795,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4136428000827932,
   -0.5364936098491804,
   1.4995130253817424,
   -0.7914501761632697,
   -0.7793227147093115,
   -0.76496630965819
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0001348142873068836,
  "alpha_at_max": 1.5813936843040244,
  "alternations": 6,
  "seconds": 104.09183955192566,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.36535628584522895,
   -1.0773882629078742,
   3.844350256339146,
   -0.9465890407388049,
   -1.6579035570678222,
   -0.9889157152864032
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00042398555358835743,
  "alpha_at_max": 0.31454298217001253,
  "alternations": 5,
  "seconds": 103.1140866279602,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4345222816852995,
   -0.47249215302427194,
   -0.7290617822671205,
   -0.12221227589528272,
   -0.6586767227092245,
   -0.7492687608301427
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 7.427745802290886e-05,
  "alpha_at_max": 0.16988694238089577,
  "alternations": 7,
  "seconds": 163.74575662612915,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.6044361483923144,
   0.027362553641560372,
   0.11003965419197775,
   0.8831353505572621,
   -0.23843786214601645,
   0.27301358415963856
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003581303458275453,
  "alpha_at_max": 0.02016322516672817,
  "alternations": 6,
  "seconds": 337.713134765625,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   0.27084085797969637,
   -0.407622902564968,
   5.999999999967012,
   -0.8046330207395396,
   1.2186958746125864
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0029612142681337827,
  "alpha_at_max": 2.125396690528449,
  "alternations": 4,
  "seconds": 127.30565404891968,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.4076744689515284,
   5.999991563961296,
   -0.8338980586191365,
   1.202277097586993,
   3.9024390569543663
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0029612110404771963,
  "alpha_at_max": 2.125396690528449,
  "alternations": 4,
  "seconds": 28.720720291137695,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5182424049415346,
   -0.6167483712631673,
   -0.49857029993676955,
   -0.2159295843939783,
   -0.4943782229544969
  ],
  "loss_type": "rel",
  "tail_loss": 9.998107323941186e-43,
  "loss": 0.0004484490228306992,
  "alpha_at_max": 0.08583808100801493,
  "alternations": 6,
  "seconds": 31.928776025772095,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5110208530411298,
   -0.633891648873647,
   -0.4333457399951432,
   3.7503686585408413,
   -0.6217253508961774
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0005666548536957805,
  "alpha_at_max": 0.020568375866278882,
  "alternations": 5,
  "seconds": 50.1134512424469,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5083725161049212,
   -0.5978359146659838,
   -0.025670353299708435,
   2.8292394295891703,
   -0.34165052123037454
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0006114607844701636,
  "alpha_at_max": 0.020682355559317658,
  "alternations": 5,
  "seconds": 51.36978530883789,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.7215900466879521,
   -1.5453387719279925,
   -1.278221535269748,
   -2.6064832625423033,
   -1.4604042814493017
  ],
  "loss_type": "rel",
  "tail_loss": 2.1512447180838666e-43,
  "loss": 0.00039365675196600947,
  "alpha_at_max": 0.09431048972165189,
  "alternations": 6,
  "seconds": 82.64577507972717,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.7961641565213589,
   -0.4268447491804261,
   -0.32031400451744774,
   0.3566384271244338,
   -0.95
  ],
  "loss_type": "rel",
  "tail_loss": 1.376442356021823e-42,
  "loss": 0.0029870370695918025,
  "alpha_at_max": 2.0923773011470925,
  "alternations": 4,
  "seconds": 71.47126007080078,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.7185862805831069,
   -0.23101758603518463,
   1.6132508274696906,
   -0.2849583840294334,
   2.580613059861512
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002133184337715921,
  "alpha_at_max": 0.2765412999370309,
  "alternations": 6,
  "seconds": 38.32112145423889,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.1857654912455961,
   2.7824274950826986,
   -0.7428182909670995,
   1.0132732544102516,
   -0.3042214734440504
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00022316371080366437,
  "alpha_at_max": 0.013148614723434638,
  "alternations": 6,
  "seconds": 42.06442213058472,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.53851873443379,
   -0.6203285118390581,
   3.8853950524359093,
   0.30053901870575195,
   0.6919266767200959
  ],
  "loss_type": "rel",
  "tail_loss": 2.5415331933614114e-42,
  "loss": 0.0007353195435453319,
  "alpha_at_max": 0.056203064974044106,
  "alternations": 4,
  "seconds": 36.0726797580719,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5564559267139538,
   -0.37158525319664587,
   -0.9541389805992486,
   -0.8541786177470012,
   -1.1222999087757772
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 8.500498473773543e-05,
  "alpha_at_max": 1.5160726041696504,
  "alternations": 6,
  "seconds": 88.23618364334106,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5181659300713944,
   -0.6592545748137733,
   -0.043782286087120856,
   0.01904565662605987,
   -0.565080115500114
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003350399030008777,
  "alpha_at_max": 0.06537925989795004,
  "alternations": 5,
  "seconds": 208.91454005241394,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5179554501148098,
   -0.6707830056705939,
   -0.286772843915613,
   -0.6019769126875565,
   -0.6707022764496515
  ],
  "loss_type": "rel",
  "tail_loss": 2.1387643687742485e-44,
  "loss": 0.000337720987218848,
  "alpha_at_max": 0.015351824607478741,
  "alternations": 5,
  "seconds": 191.94194412231445,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.7319078347682145,
   0.4513405173469038,
   0.9665626765624564,
   0.6462699300268783,
   -0.6652700564522166
  ],
  "loss_type": "rel",
  "tail_loss": 9.13762233608073e-43,
  "loss": 0.00025276121052231204,
  "alpha_at_max": 0.05732182382263509,
  "alternations": 6,
  "seconds": 174.45678615570068,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   0.7631582858821766,
   3.99616508683418,
   2.9984941384803805,
   -0.6575259272635714,
   1.0575045663363292
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013162597691254163,
  "alpha_at_max": 0.2232132649714705,
  "alternations": 3,
  "seconds": 131.11356449127197,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.6728662894578782,
   1.0553923313957583,
   3.939206192409129,
   5.350018855015492,
   3.9999941362933944
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013141314085941547,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 6.572216272354126,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4505613404589315,
   -0.4334475365550324,
   3.8973998964289613,
   -0.5738286727230747,
   -0.5065370791378473
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0014233062086148607,
  "alpha_at_max": 0.33125313717079585,
  "alternations": 4,
  "seconds": 37.72821021080017,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.43731978349201295,
   -0.34927942088577163,
   -0.6687043324290739,
   -0.23477592013976673,
   -0.670815950700216
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002372226040077141,
  "alpha_at_max": 0.7168693295808075,
  "alternations": 5,
  "seconds": 166.16363072395325,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.35872874351468953,
   -0.6939994353980072,
   3.146027234855814,
   3.9029441828037257,
   -0.7013107889203127
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001238628697711519,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 23.780179738998413,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.43528821613061097,
   -0.4917985032849831,
   -0.7379489441844715,
   -0.6971788556234273,
   -0.7599554386748502
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 8.150736750822674e-05,
  "alpha_at_max": 0.04295759903537566,
  "alternations": 6,
  "seconds": 70.12812185287476,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.6175727372555354,
   -0.7383888299523123,
   -0.24153531341614937,
   -0.7119961036660964,
   -0.29392984964021746
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00010275904658740842,
  "alpha_at_max": 0.14140996018773838,
  "alternations": 6,
  "seconds": 190.06775045394897,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.4076741658603177,
   6.0,
   -0.8338981136083352,
   1.2022777084492229
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002961210993288055,
  "alpha_at_max": 2.125396690528449,
  "alternations": 4,
  "seconds": 3.7374064922332764,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.742457790230814,
   -0.45173432092694965,
   -0.40353690135779524,
   6.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0029614815221054025,
  "alpha_at_max": 2.1246138096714793,
  "alternations": 4,
  "seconds": 4.666454315185547,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.777285713628963,
   -0.38424059938582344,
   5.999999999845826,
   -0.4661128075326818
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002962929094245892,
  "alpha_at_max": 2.1214851688900205,
  "alternations": 4,
  "seconds": 4.643563985824585,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6865367609472043,
   0.8694007517913631,
   3.970808843089027,
   -0.5838989446577483
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0032258542139463886,
  "alpha_at_max": 1.8264172487743542,
  "alternations": 4,
  "seconds": 6.158879518508911,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7789769887502742,
   0.021748129745414124,
   3.0524049511557965,
   -0.502352652261299
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0030182377468923605,
  "alpha_at_max": 2.0364792999332915,
  "alternations": 4,
  "seconds": 6.2161173820495605,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5995748565619446,
   -0.5529852992388921,
   3.419120562665902,
   -0.539140123112767
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0030252273740470903,
  "alpha_at_max": 2.0260026076444038,
  "alternations": 4,
  "seconds": 7.427032947540283,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.635919122970661,
   -0.6129880729625685,
   -0.5895243040480155,
   3.9998603466949216
  ],
  "loss_type": "rel",
  "tail_loss": 1.324025697418385e-42,
  "loss": 0.0029863134137236846,
  "alpha_at_max": 0.16528749583478333,
  "alternations": 4,
  "seconds": 3.8514480590820312,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.254584202044891,
   -1.732266336451308,
   -3.9999999671922586,
   -2.1692904706073133
  ],
  "loss_type": "rel",
  "tail_loss": 5.711350385905755e-44,
  "loss": 0.0006528517832096181,
  "alpha_at_max": 0.01987192777291337,
  "alternations": 4,
  "seconds": 6.620505332946777,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.34544363875501216,
   -0.5677325947689196,
   -0.39393506414219315,
   -0.597746698023348
  ],
  "loss_type": "rel",
  "tail_loss": 3.855132993148469e-42,
  "loss": 0.007720186282155872,
  "alpha_at_max": 0.32845811789945323,
  "alternations": 3,
  "seconds": 12.510222434997559,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.6682774278538274,
   -0.265216105180558,
   -0.7838754615061032,
   -0.9660428980492137
  ],
  "loss_type": "rel",
  "tail_loss": 1.0372610754394273e-42,
  "loss": 0.0026206508768304992,
  "alpha_at_max": 0.02396624529408639,
  "alternations": 4,
  "seconds": 5.6060075759887695,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.508373176405539,
   -0.5978339610390899,
   -0.025677762492580875,
   -0.3416488908089567
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0006114481592380816,
  "alpha_at_max": 0.6025595860743581,
  "alternations": 5,
  "seconds": 6.377559185028076,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5110208530411757,
   -0.633891648873546,
   -0.43334573999548814,
   -0.6217253508960875
  ],
  "loss_type": "rel",
  "tail_loss": 3.629436634783156e-43,
  "loss": 0.0005666548536948923,
  "alpha_at_max": 0.020568375866278882,
  "alternations": 5,
  "seconds": 11.252311706542969,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.814315351849802,
   -0.5254647360540664,
   -0.27531382327801207,
   3.99999665849527
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0031721339281950423,
  "alpha_at_max": 1.8789706657349499,
  "alternations": 4,
  "seconds": 8.707393169403076,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.7548500546841134,
   1.02270798385239,
   -0.3629677876545915,
   2.318252774171566
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00024845514458471385,
  "alpha_at_max": 0.06035593747996512,
  "alternations": 5,
  "seconds": 3.930239200592041,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.7320548814918002,
   -0.36161238407610097,
   -0.11715746119956186,
   3.0449181152166935
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002567375660802451,
  "alpha_at_max": 0.05719525492133577,
  "alternations": 5,
  "seconds": 14.50625729560852,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7315947857151025,
   -0.35720481603652154,
   1.983943704214816,
   -0.1303087029726041
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00025364320524445816,
  "alpha_at_max": 0.05742751183663794,
  "alternations": 5,
  "seconds": 4.76602029800415,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7336520034483258,
   1.002005381588138,
   -0.35482709554822217,
   -0.1271544939401678
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002509351199562193,
  "alpha_at_max": 0.05778831081784099,
  "alternations": 5,
  "seconds": 4.547510385513306,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.732175513654303,
   -0.3601370634505865,
   -0.11696873845641155,
   0.3108221032485345
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00025865728458873694,
  "alpha_at_max": 0.13068929043217334,
  "alternations": 5,
  "seconds": 5.758245944976807,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.538683007167671,
   -0.6201844382389106,
   3.976913608704721,
   3.7812612733371718
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 3.610619306564331,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.6491530014149395,
   -0.7662033174670869,
   -0.8083018894853816,
   -0.48778414377278145
  ],
  "loss_type": "rel",
  "tail_loss": 9.029798865513638e-43,
  "loss": 0.002399027092847117,
  "alpha_at_max": 0.12332184116115903,
  "alternations": 4,
  "seconds": 5.906988620758057,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.9905278206413943,
   -1.5799814337985025,
   -3.4529313868658833,
   -2.0017668019759696
  ],
  "loss_type": "rel",
  "tail_loss": 1.7582926921611562e-43,
  "loss": 0.00041530209545803665,
  "alpha_at_max": 0.15602708686930616,
  "alternations": 5,
  "seconds": 5.803851366043091,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4476519734481943,
   3.997420617268237,
   -0.6708125119698662,
   -0.5267966260172365
  ],
  "loss_type": "rel",
  "tail_loss": 2.088697069006662e-42,
  "loss": 0.006979489335003031,
  "alpha_at_max": 0.2635603041172645,
  "alternations": 3,
  "seconds": 8.825706005096436,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7031640759076601,
   4.0,
   -0.6510059969485038,
   -0.832890855843597
  ],
  "loss_type": "rel",
  "tail_loss": 2.116906649973771e-51,
  "loss": 0.005232756061903654,
  "alpha_at_max": 0.16976181116147543,
  "alternations": 3,
  "seconds": 4.124974489212036,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5179291801483455,
   -0.6725431644305883,
   -0.305245153907483,
   -0.6075745120134616
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00033805293969835226,
  "alpha_at_max": 0.06547567736142222,
  "alternations": 5,
  "seconds": 13.083134651184082,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5346921369514727,
   -0.6243227217952162,
   0.5851625803844838,
   -0.6250695830349507
  ],
  "loss_type": "rel",
  "tail_loss": 6.608236953100424e-41,
  "loss": 0.0006315927854073644,
  "alpha_at_max": 18.389079908429967,
  "alternations": 4,
  "seconds": 14.782933712005615,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.7322385122696669,
   0.18524556190558955,
   0.7433438161657508,
   3.9999666956069584
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00026007690045004583,
  "alpha_at_max": 0.13076153196227838,
  "alternations": 4,
  "seconds": 26.546780824661255,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   3.467807195059999,
   4.851774923148262,
   -0.6728662896830757,
   1.0553923319074423
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013141313991708037,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 1.9328327178955078,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   0.6650475385460998,
   4.0,
   -0.6535550894823673,
   1.0580656705058837
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013168299692584151,
  "alpha_at_max": 0.07759611892954107,
  "alternations": 3,
  "seconds": 39.98424792289734,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   0.8207094620944827,
   -0.659457758285644,
   1.0572348237667089,
   2.7725851085444306
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013160134634567777,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 41.45231318473816,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6728662894578684,
   1.0553923313957179,
   3.9999964583270753,
   3.9913000648055723
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001314131408595376,
  "alpha_at_max": 0.2232543861616744,
  "alternations": 3,
  "seconds": 2.421865701675415,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6466614935752124,
   -0.010858270610941467,
   3.8686514899829483,
   3.7350027751339367
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0024006454299917435,
  "alpha_at_max": 0.9766973289014889,
  "alternations": 3,
  "seconds": 2.5379562377929688,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5018858810685076,
   -0.39567318938340645,
   3.9592466013049767,
   3.8831927616934285
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005069211439401089,
  "alpha_at_max": 0.2367663613945954,
  "alternations": 3,
  "seconds": 3.3409695625305176,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.46245730651727074,
   -0.7771299910196622,
   -0.5621667130857394,
   -0.7533223489563097
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0005484808474540692,
  "alpha_at_max": 0.08274847523632355,
  "alternations": 4,
  "seconds": 16.951645612716675,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.1806138012258485,
   -1.794862028065224,
   -3.9999999990252575,
   -2.350007607182916
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012520624393705937,
  "alpha_at_max": 0.0199526231496888,
  "alternations": 4,
  "seconds": 6.3816797733306885,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.38914168685394024,
   3.8466206196501043,
   -0.6138904229170948,
   -0.5782388018863235
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0030800640785365596,
  "alpha_at_max": 0.25680294506673507,
  "alternations": 3,
  "seconds": 7.65079665184021,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5700896088194305,
   3.9807814108110238,
   -0.16275159181210475,
   -0.5078435958508658
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009174441338768213,
  "alpha_at_max": 1.0882282604258815,
  "alternations": 3,
  "seconds": 4.735516786575317,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.35872875761052214,
   -0.6939994071077077,
   3.637502707103626,
   -0.7013107431894243
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012386284417240656,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 5.223926544189453,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.44728968327635166,
   -0.29002607968513155,
   -0.6719444539882877,
   -0.6504574961161369
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0005112920457429615,
  "alpha_at_max": 0.32556671689354544,
  "alternations": 4,
  "seconds": 36.67132067680359,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.5964907900050842,
   0.1677360471184627,
   9.99999999999632,
   -1.0291184806985938
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0011351640904658789,
  "alpha_at_max": 0.8838936217394067,
  "alternations": 3,
  "seconds": 9.118516206741333,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.7824061259318031,
   -0.5124689995070769,
   3.872185975635567
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0030293167804086307,
  "alpha_at_max": 2.0226465590945657,
  "alternations": 4,
  "seconds": 2.5530059337615967,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   0.028717175980483296,
   0.5380225554000143,
   -0.7274673599111795
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004396532671684161,
  "alpha_at_max": 1.3240976049360045,
  "alternations": 4,
  "seconds": 2.5475680828094482,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.5124691902629318,
   3.872182861907237,
   -0.7824059147805817
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0030293171156814402,
  "alpha_at_max": 2.0226465590945657,
  "alternations": 4,
  "seconds": 2.7192747592926025,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.7179955336032426,
   3.6597657566476114,
   -0.5703999539182133
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.003256118849176981,
  "alpha_at_max": 1.795394952949026,
  "alternations": 3,
  "seconds": 2.500912666320801,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5072420709017271,
   -0.599633898379365,
   -0.336392562362507
  ],
  "loss_type": "rel",
  "tail_loss": 6.829775431165808e-44,
  "loss": 0.0006318878566515806,
  "alpha_at_max": 0.02076634189891866,
  "alternations": 4,
  "seconds": 2.704225778579712,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.9698620152633195,
   -3.9999999999792157,
   -2.26861191345813
  ],
  "loss_type": "rel",
  "tail_loss": 2.1300674176670253e-42,
  "loss": 0.009929831668156974,
  "alpha_at_max": 0.8983384739503579,
  "alternations": 3,
  "seconds": 2.702014446258545,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.4535958027929576,
   -0.5758336614909949,
   -0.30046742252231007
  ],
  "loss_type": "rel",
  "tail_loss": 2.7435852002347603e-42,
  "loss": 0.008201901037142578,
  "alpha_at_max": 0.32015478711668305,
  "alternations": 3,
  "seconds": 3.065795660018921,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6359191231022473,
   -0.6129880740847278,
   -0.5895243059491728
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002986313410533792,
  "alpha_at_max": 1.9828049754085866,
  "alternations": 4,
  "seconds": 2.714076042175293,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6206550832030391,
   -0.6548540449285968,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256967253117e-42,
  "loss": 0.0032142650478554913,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 2.4320051670074463,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.8857993026767127,
   0.7224298158974255,
   -0.8961160283795978
  ],
  "loss_type": "rel",
  "tail_loss": 8.032015357099482e-39,
  "loss": 0.01259308207820986,
  "alpha_at_max": 0.03329047562361194,
  "alternations": 3,
  "seconds": 17.15602421760559,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.0816851175190836,
   -1.8032217943394298,
   -4.0
  ],
  "loss_type": "rel",
  "tail_loss": 2.4650754633113725e-43,
  "loss": 0.010401962819625243,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.615190029144287,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.1473544919867655,
   -1.8494753389894072,
   -3.9999989460938146
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0050058857577647276,
  "alpha_at_max": 1.124294277055441,
  "alternations": 3,
  "seconds": 3.4245710372924805,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.3112672475446785,
   3.999999680161951,
   -0.6117222780310613
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256918870762e-42,
  "loss": 0.019661727247613392,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 1.7333018779754639,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.16269927963616412,
   -0.7047921443706752,
   3.942011269350853
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.010373290746353181,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.1158342361450195,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6382922125897267,
   0.25790368085763105,
   -0.6389060150646397
  ],
  "loss_type": "rel",
  "tail_loss": 1.2538487696306222e-42,
  "loss": 0.002884097573667699,
  "alpha_at_max": 0.035071956999879084,
  "alternations": 4,
  "seconds": 2.395944356918335,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6206550779876017,
   4.0,
   -0.654854044997426
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0032142650367398273,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 3.6174936294555664,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.586398371509026,
   -0.7292605458226653,
   3.999999994820419
  ],
  "loss_type": "rel",
  "tail_loss": 1.324084165721956e-42,
  "loss": 0.00500941098480423,
  "alpha_at_max": 1.1589908304935466,
  "alternations": 3,
  "seconds": 2.8572402000427246,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.7387336813158407,
   -0.39083577468833186,
   2.1936749404663263
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00034670714736018127,
  "alpha_at_max": 0.3028865580539734,
  "alternations": 4,
  "seconds": 1.8509042263031006,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6962314462526071,
   0.9521083580758256,
   -0.4466262245486551
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0005585659995588355,
  "alpha_at_max": 0.03219882324254988,
  "alternations": 4,
  "seconds": 1.9664616584777832,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.390835774688318,
   2.193674940466396,
   -0.7387336813158478
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00034670714736007024,
  "alpha_at_max": 0.13236098791988343,
  "alternations": 4,
  "seconds": 2.099839210510254,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.7322382581771835,
   -0.35958619261882663,
   -0.12053525852077505
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002600711633402586,
  "alpha_at_max": 0.2815269660107135,
  "alternations": 4,
  "seconds": 2.6010055541992188,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5241857172318486,
   -0.6450637368624456,
   -0.5477393580892428
  ],
  "loss_type": "rel",
  "tail_loss": 1.815021472132139e-43,
  "loss": 0.00042845635669164217,
  "alpha_at_max": 0.41411408296264124,
  "alternations": 4,
  "seconds": 2.6638805866241455,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.0267878826654093,
   -3.9999999999369695,
   -2.508703235127306
  ],
  "loss_type": "rel",
  "tail_loss": 1.6434729629760115e-42,
  "loss": 0.007366850830255789,
  "alpha_at_max": 0.02107075027556682,
  "alternations": 3,
  "seconds": 2.762843608856201,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.44908820592812976,
   -0.6657584827717795,
   -0.5205247190269086
  ],
  "loss_type": "rel",
  "tail_loss": 2.10132743787278e-42,
  "loss": 0.006981249462223005,
  "alpha_at_max": 0.2658520417163628,
  "alternations": 3,
  "seconds": 2.8405516147613525,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.703228237040099,
   -0.6512795160362242,
   -0.833298598629314
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005232756929165028,
  "alpha_at_max": 0.16973054276023078,
  "alternations": 3,
  "seconds": 3.1754519939422607,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6326266863289687,
   -0.669497229423443,
   -0.36505625265846453
  ],
  "loss_type": "rel",
  "tail_loss": 1.000784472739541e-42,
  "loss": 0.002466795167886948,
  "alpha_at_max": 1.8043467429891225,
  "alternations": 4,
  "seconds": 2.801013708114624,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.793260143922778,
   -1.0211494986598342,
   -1.129635754564744
  ],
  "loss_type": "rel",
  "tail_loss": 2.348675605137207e-42,
  "loss": 0.011572570258304271,
  "alpha_at_max": 0.1260317596787774,
  "alternations": 3,
  "seconds": 10.12950086593628,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.958115303623904,
   -1.822366877310984,
   -4.0
  ],
  "loss_type": "rel",
  "tail_loss": 5.343794109331889e-43,
  "loss": 0.015528686139829828,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.5250113010406494,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.7589258246654218,
   -1.401413604915688,
   -2.968802498229012
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006605027645052441,
  "alpha_at_max": 0.061342292144722026,
  "alternations": 4,
  "seconds": 3.1936798095703125,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.24462347581661795,
   3.9217045276484304,
   -0.586103190446675
  ],
  "loss_type": "rel",
  "tail_loss": 4.753364368781376e-51,
  "loss": 0.026450251721113593,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 1.9195144176483154,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.08491118985491439,
   -0.7335569458836089,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.015506860327771488,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.253852128982544,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6850417234150263,
   3.999971761322687,
   -0.520841729374724
  ],
  "loss_type": "rel",
  "tail_loss": 5.202965835948703e-51,
  "loss": 0.005461497658500791,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 2.0720746517181396,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5386830071676718,
   -0.6201844382389072,
   3.9153352257883745
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 2.525289535522461,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.7147662003413737,
   -0.12494638505924002,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.7493925759670681e-46,
  "loss": 0.0008152398057950094,
  "alpha_at_max": 1.100322515853444,
  "alternations": 3,
  "seconds": 3.018460750579834,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   1.6008530206003586,
   -0.6706686742965577,
   1.0556895778575048
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013144307666808075,
  "alpha_at_max": 0.2232543861616744,
  "alternations": 3,
  "seconds": 35.76272177696228,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6728662894578813,
   1.0553923313957698,
   3.9999991279818885
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013141314085937106,
  "alpha_at_max": 0.8492586910503624,
  "alternations": 3,
  "seconds": 5.574246168136597,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.6676754171332351,
   1.0560972921164629,
   1.2289767778958482
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013148419781852105,
  "alpha_at_max": 0.07763901198025051,
  "alternations": 3,
  "seconds": 33.34501791000366,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.64666149357521,
   -0.010858270611010724,
   3.9040265089663087
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0024006454299912994,
  "alpha_at_max": 0.06288687295424922,
  "alternations": 3,
  "seconds": 1.848536491394043,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.35872875761056944,
   -0.6939994071075866,
   -0.7013107431891691
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012386284417235105,
  "alpha_at_max": 0.09403293679216586,
  "alternations": 4,
  "seconds": 2.552150011062622,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.0465189922627944,
   -3.9999999999964855,
   -2.6934913625978116
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0064226158812090706,
  "alpha_at_max": 0.016823641296003364,
  "alternations": 3,
  "seconds": 2.9064278602600098,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.3891366199439463,
   -0.6139230004930636,
   -0.5782801042267796
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0030800893693869735,
  "alpha_at_max": 0.25675564457275346,
  "alternations": 3,
  "seconds": 2.603663444519043,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5700905798259005,
   -0.16278382819042297,
   -0.5078511033300551
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00917443679676544,
  "alpha_at_max": 1.0882282604258815,
  "alternations": 3,
  "seconds": 3.536734104156494,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.4593507242952589,
   -0.7372766623671888,
   -0.698273729789605
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0005864592940673097,
  "alpha_at_max": 0.018378920534722152,
  "alternations": 4,
  "seconds": 3.1830382347106934,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.902313672544365,
   -1.1990280730182332,
   -1.4586450646086262
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.010720440523818153,
  "alpha_at_max": 0.018824350474448807,
  "alternations": 3,
  "seconds": 2.2386271953582764,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.8891149993543896,
   -1.7411556663651608,
   -3.9999999999957954
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02507812695207412,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.8084704875946045,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.2216334256819332,
   -0.8410489484668106,
   -1.8516909521827376
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0037910487508954205,
  "alpha_at_max": 1.087627049401071,
  "alternations": 4,
  "seconds": 3.10396671295166,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.16511052013672914,
   3.9999377189089085,
   -0.43039387094970144
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03839052109393337,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.119502305984497,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.22308143568463829,
   -0.6118253269296134,
   3.7894040267529308
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025057060714176238,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.1866402626037598,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5814775191115907,
   4.0,
   -0.33410644843937043
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009393133781461005,
  "alpha_at_max": 0.24911506965638644,
  "alternations": 3,
  "seconds": 1.8445727825164795,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.501885881068515,
   -0.3956731893833903,
   3.907077464589045
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005069211439401311,
  "alpha_at_max": 0.2367663613945954,
  "alternations": 3,
  "seconds": 2.391324758529663,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.5732020444678463,
   -1.2411742491073627,
   -1.1071835849756773
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0008472671187219616,
  "alpha_at_max": 0.8311511306402014,
  "alternations": 4,
  "seconds": 3.548266887664795,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.8551781055632083,
   1.4119893280797573
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.007496271592345449,
  "alpha_at_max": 0.9688130942572013,
  "alternations": 3,
  "seconds": 0.4406006336212158,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.5864070315917496,
   -0.6578152577176859
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.005009177797053566,
  "alpha_at_max": 0.04420994758401007,
  "alternations": 3,
  "seconds": 0.6772758960723877,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7179956878168074,
   -0.5703999162895166
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0032561189441003835,
  "alpha_at_max": 1.795394952949026,
  "alternations": 3,
  "seconds": 0.878568172454834,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8601439792670709,
   3.9469785573119234
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02066064344508567,
  "alpha_at_max": 0.05199002185528622,
  "alternations": 2,
  "seconds": 0.5138707160949707,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.9542593289388801,
   -0.5349986385196034
  ],
  "loss_type": "rel",
  "tail_loss": 2.1279214253306034e-42,
  "loss": 0.009914685699933479,
  "alpha_at_max": 0.8988350513339822,
  "alternations": 3,
  "seconds": 0.7097668647766113,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.162699279636088,
   -0.704792144370709
  ],
  "loss_type": "rel",
  "tail_loss": 2.479700439243504e-43,
  "loss": 0.010373290746351183,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 0.6548175811767578,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.29242502967273254,
   -0.7743978469753482
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.005003366408532939,
  "alpha_at_max": 0.031206136224986043,
  "alternations": 3,
  "seconds": 0.991847038269043,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.0675781098008392,
   -1.0673065680868976
  ],
  "loss_type": "rel",
  "tail_loss": 2.948072525466117e-42,
  "loss": 0.015585328804178289,
  "alpha_at_max": 0.030880192573678123,
  "alternations": 3,
  "seconds": 0.6314611434936523,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.9129638978074641,
   -3.999999999977341
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013611016986341706,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.6716501712799072,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.31126724801383554,
   -0.6117222780299525
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.019661727223287073,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 0.6662628650665283,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.6206550542214365,
   -0.6548540472818987
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0032142650319271215,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 1.0876328945159912,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.99998274107414,
   -0.8621097377717405
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256941714101e-42,
  "loss": 0.029669072620507997,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.6451811790466309,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8692177425584513,
   3.958659308059773
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013586738892350736,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.6664319038391113,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.8159729292362735,
   1.2003770329482102
  ],
  "loss_type": "rel",
  "tail_loss": 1.2247386438346553e-50,
  "loss": 0.0035317326323971443,
  "alpha_at_max": 1.129275744209417,
  "alternations": 3,
  "seconds": 0.5410571098327637,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.7147718040387674,
   -0.419823160091646
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0008150284772968641,
  "alpha_at_max": 0.09882799850758331,
  "alternations": 3,
  "seconds": 0.7201886177062988,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7713551305562096,
   -0.34529795084255577
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0020223458810235684,
  "alpha_at_max": 1.10479067520899,
  "alternations": 3,
  "seconds": 0.6174206733703613,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.822461710593898,
   3.931449214993498
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02438244295238179,
  "alpha_at_max": 0.28596968698028435,
  "alternations": 2,
  "seconds": 0.4669163227081299,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -1.0394974167834676,
   -1.0154828540213168
  ],
  "loss_type": "rel",
  "tail_loss": 1.641374802287654e-42,
  "loss": 0.007352731218155495,
  "alpha_at_max": 0.021097937429476073,
  "alternations": 3,
  "seconds": 0.7700731754302979,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.08491118985126246,
   -0.7335569458825634
  ],
  "loss_type": "rel",
  "tail_loss": 5.329600547446078e-43,
  "loss": 0.015506860327771044,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 0.6935324668884277,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5386830071676627,
   -0.6201844382389174
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007406018230420308,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 0.7462325096130371,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.158723574690922,
   -1.278114950173381
  ],
  "loss_type": "rel",
  "tail_loss": 2.2844355914743875e-42,
  "loss": 0.011705790883440814,
  "alpha_at_max": 0.7930124397148459,
  "alternations": 3,
  "seconds": 0.8020329475402832,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.8863856507286214,
   -3.999999999964741
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.016484003032882555,
  "alpha_at_max": 0.2976322585760839,
  "alternations": 2,
  "seconds": 0.7236504554748535,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.24462347681475677,
   -0.5861031902655751
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026450251679817516,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 0.7002365589141846,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.6850417232521205,
   -0.5208417301687502
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005461497645939728,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 0.9083354473114014,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   4.0,
   -0.824286015600401
  ],
  "loss_type": "rel",
  "tail_loss": 6.395328711050751e-52,
  "loss": 0.03367470044123366,
  "alpha_at_max": 0.28570642042231004,
  "alternations": 2,
  "seconds": 0.5127294063568115,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8293606367797619,
   3.901725594582256
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01646270429927421,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.5633416175842285,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.6728662896830739,
   1.0553923319074352
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013141313991710257,
  "alpha_at_max": 0.07766762051887376,
  "alternations": 3,
  "seconds": 0.49074482917785645,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.6466614935751902,
   -0.010858270611357891
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.002400645429990078,
  "alpha_at_max": 0.06288687295424922,
  "alternations": 3,
  "seconds": 0.6655397415161133,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.6598420674215624,
   -0.021450063768876322
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.003349946056021569,
  "alpha_at_max": 0.249804351871415,
  "alternations": 3,
  "seconds": 0.6683244705200195,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7053493259493193,
   3.906759305654073
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.037199157751439005,
  "alpha_at_max": 0.0808351037390068,
  "alternations": 2,
  "seconds": 0.5178890228271484,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -1.0690001425998277,
   -1.3851259208075715
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00640537955212217,
  "alpha_at_max": 0.44299619910036403,
  "alternations": 3,
  "seconds": 0.7192115783691406,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.22308143568593727,
   -0.6118253269299682
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025057060714174573,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 0.6503465175628662,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5018858810684858,
   -0.39567318938344764
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005069211439400534,
  "alpha_at_max": 0.9695272051814745,
  "alternations": 3,
  "seconds": 0.6414268016815186,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.1990280730591436,
   -1.4586450646640103
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.010720440523752761,
  "alpha_at_max": 0.0961523714698338,
  "alternations": 3,
  "seconds": 0.7638869285583496,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.8031855096704597,
   -3.9999999999959943
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026115052870183564,
  "alpha_at_max": 0.4159489190410385,
  "alternations": 2,
  "seconds": 0.5137567520141602,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.16511052109792063,
   -0.4303938708245455
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.038390521025712276,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 0.7306602001190186,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.5814775189990524,
   -0.33410645011676005
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009393133765320028,
  "alpha_at_max": 0.051980445821353936,
  "alternations": 3,
  "seconds": 0.8125603199005127,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.999913169921549,
   -0.7132894200889931
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.050188844371361396,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 0.4683990478515625,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.7045962836236423,
   3.904194130506964
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02609339605491856,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.6083214282989502,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.8896288848799433
  ],
  "loss_type": "rel",
  "tail_loss": 2.883473988875407e-42,
  "loss": 0.01654354946715797,
  "alpha_at_max": 0.699648649225655,
  "alternations": 2,
  "seconds": 0.12490296363830566,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8601439792670769
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.020660643445086002,
  "alpha_at_max": 0.22661048485078386,
  "alternations": 2,
  "seconds": 0.11770367622375488,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.8907364587527582
  ],
  "loss_type": "rel",
  "tail_loss": 3.7673621948602854e-42,
  "loss": 0.024305252263967736,
  "alpha_at_max": 0.606904000195336,
  "alternations": 2,
  "seconds": 0.1483781337738037,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8692177425584606
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013586738892352512,
  "alpha_at_max": 0.20368544678367292,
  "alternations": 2,
  "seconds": 0.15081286430358887,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.8621097378590358
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02966907261871632,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.14856767654418945,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.8323909172792368
  ],
  "loss_type": "rel",
  "tail_loss": 1.7791351796399624e-42,
  "loss": 0.008744854377115363,
  "alpha_at_max": 0.07776783344557062,
  "alternations": 2,
  "seconds": 0.15244054794311523,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8224617105939003
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02438244295238179,
  "alpha_at_max": 0.28596968698028435,
  "alternations": 2,
  "seconds": 0.1302039623260498,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.8250370892907255
  ],
  "loss_type": "rel",
  "tail_loss": 2.842383361694578e-42,
  "loss": 0.017237658759209462,
  "alpha_at_max": 0.6341032805110185,
  "alternations": 2,
  "seconds": 0.1501789093017578,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8293606367797601
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.016462704299274322,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.19505000114440918,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.8242860157121987
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03367470043764609,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 0.15870308876037598,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.6647612965689575
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.003958099470269261,
  "alpha_at_max": 0.06581425961276477,
  "alternations": 2,
  "seconds": 0.18163847923278809,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.7053493259493198
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03719915775143923,
  "alpha_at_max": 0.0808351037390068,
  "alternations": 2,
  "seconds": 0.16548633575439453,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.6372262524669771
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.015666642059620983,
  "alpha_at_max": 0.4014209182043213,
  "alternations": 2,
  "seconds": 0.15503931045532227,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.7045962836236425
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02609339605491856,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.1700880527496338,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.7132894202681226
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.05018884436387239,
  "alpha_at_max": 0.35803047937631965,
  "alternations": 2,
  "seconds": 0.16636991500854492,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.1923800815427923,
  "alpha_at_max": 2.136780934384711,
  "alternations": 1,
  "seconds": 0.012102842330932617,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.005188941955566406,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.18998518739797643,
  "alpha_at_max": 811045982301.5529,
  "alternations": 1,
  "seconds": 0.01139521598815918,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.0056209564208984375,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.17184432756235357,
  "alpha_at_max": 0.3730439491187002,
  "alternations": 1,
  "seconds": 0.0050525665283203125,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "rel",
  "loss": 0.3578924808576256,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.005795001983642578,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.36637972066571467,
   3.9353729141319276,
   -0.5478931058988616
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02339049780343383,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 1.9000771045684814,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.21750834976941139,
   3.9893830623454165,
   -0.34146275547899735
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.04211833556282951,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 2.097611904144287,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3118885641894977,
   3.9993422384178072,
   -0.5043240946427425
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.030093348877134884,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 1.6491849422454834,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.22308143568472888,
   -0.6118253269296501,
   2.9509454615365436
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025057060714175128,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.148911476135254,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.16269927963580533,
   -0.7047921443709153,
   3.993232738905091
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.010373290746353403,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.053318500518799,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.08491118985485335,
   -0.7335569458835903,
   3.97654320992215
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.015506860327771044,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.2925565242767334,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7042815247965613,
   4.0,
   -0.6069322297770997
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.006590560622931951,
  "alpha_at_max": 0.04135042713337064,
  "alternations": 3,
  "seconds": 2.227107524871826,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.602853688525102,
   0.16352798818746403,
   -0.18034268422438732
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01186001422727001,
  "alpha_at_max": 1.096478196143185,
  "alternations": 3,
  "seconds": 3.6693711280822754,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7304157368517383,
   3.9085070797832793,
   -0.47102148487322343
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.008531600569204878,
  "alpha_at_max": 0.044643681386926544,
  "alternations": 3,
  "seconds": 2.3355464935302734,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5018858810684956,
   -0.39567318938343693,
   3.3918258289377072
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005069211439400423,
  "alpha_at_max": 0.2367663613945954,
  "alternations": 3,
  "seconds": 2.1285178661346436,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5386830071676605,
   -0.6201844382389181,
   3.1282745793776527
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007406018230420308,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 2.053635835647583,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5995729260447682,
   -0.5529911808627808,
   -0.5391391177873719
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0030252280217389904,
  "alpha_at_max": 2.0260026076444038,
  "alternations": 4,
  "seconds": 3.952850341796875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.21750835067076554,
   3.9954635895146775,
   -0.34146275550116245
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.042118335475794466,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 1.7505290508270264,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.36637972125632196,
   3.9113830697235863,
   -0.5478931058552327
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946637051e-42,
  "loss": 0.0233904977675361,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 1.677412509918213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.31188856469558773,
   3.902452195200184,
   -0.5043240947408741
  ],
  "loss_type": "rel",
  "tail_loss": 3.608224830031759e-55,
  "loss": 0.0300933488440438,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 1.7001748085021973,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.1651105210964455,
   -0.430393870827117,
   3.3333184435410104
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03839052102571394,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.2404348850250244,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3112672480121194,
   -0.6117222780323954,
   3.7623119547876245
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.01966172722329218,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 2.090514659881592,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6084286360889372,
   3.9279051758745456,
   -0.2971320103014616
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01212890869020522,
  "alpha_at_max": 0.055289161041727326,
  "alternations": 3,
  "seconds": 2.0662484169006348,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.24462347681698252,
   -0.586103190262828,
   3.039729451276941
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02645025167981907,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 2.5138542652130127,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7042815248196297,
   3.903727663752133,
   -0.6069322300453599
  ],
  "loss_type": "rel",
  "tail_loss": 1.324025694663794e-42,
  "loss": 0.006590560621748454,
  "alpha_at_max": 0.04135042713337064,
  "alternations": 3,
  "seconds": 1.955054759979248,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7304157368832896,
   3.9032162257247935,
   -0.47102148587681314
  ],
  "loss_type": "rel",
  "tail_loss": 4.8294701571194306e-55,
  "loss": 0.008531600566641706,
  "alpha_at_max": 0.22795021176693198,
  "alternations": 3,
  "seconds": 1.849721908569336,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5814775189990452,
   -0.33410645011674667,
   3.0730011262870325
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009393133765319028,
  "alpha_at_max": 0.051980445821353936,
  "alternations": 3,
  "seconds": 2.3319664001464844,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6438343637984419,
   -0.6316520146134528,
   -0.364607624889025
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0031216622585791276,
  "alpha_at_max": 1.9114370507739626,
  "alternations": 4,
  "seconds": 3.3162789344787598,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6850417232521211,
   -0.5208417301687487,
   2.9950557994063582
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005461497645939728,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 2.2360241413116455,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.21063114268006566,
   3.9479223968111965,
   -0.6671357108434388
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.06567357742256796,
  "alpha_at_max": 0.3499451670283573,
  "alternations": 2,
  "seconds": 2.8665130138397217,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4008333268067861,
   3.6610653425610193,
   -0.7935671122270213
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946637996e-42,
  "loss": 0.040311194384055726,
  "alpha_at_max": 0.2525340827012769,
  "alternations": 2,
  "seconds": 2.1260883808135986,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999609803192118,
   -0.7132894200890275,
   2.6772213071733835
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.050188844371360286,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 1.5553004741668701,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999981780960697,
   -0.8621097377717375,
   2.5762627253894035
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02966907262050822,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 1.507509708404541,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999991652810783,
   -0.8242860156003955,
   3.163320833388913
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.033674700441233774,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 1.5869190692901611,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7045962836236341,
   3.9885677933895667,
   3.1373436251629285
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02609339605491945,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 1.4541215896606445,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8692177425584464,
   3.9026970899794717,
   2.8073075825727294
  ],
  "loss_type": "rel",
  "tail_loss": 4.9834967113915106e-42,
  "loss": 0.013586738892350958,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 1.3991737365722656,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.29531517390551504,
   4.0,
   -0.7782940660184869
  ],
  "loss_type": "rel",
  "tail_loss": 1.6653345369377347e-56,
  "loss": 0.044851685123025176,
  "alpha_at_max": 0.28147511160321054,
  "alternations": 2,
  "seconds": 8.041167497634888,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8293606367797512,
   3.9021390433258447,
   2.7785904886911936
  ],
  "loss_type": "rel",
  "tail_loss": 4.860316670793491e-42,
  "loss": 0.01646270429927499,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.2920873165130615,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7045962836236428,
   3.9217527163128487,
   3.2090392643994923
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02609339605491834,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 1.6332998275756836,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8692177425584483,
   3.869881477465812,
   2.687857630313508
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013586738892350958,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 1.466599941253662,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8293606367797608,
   3.9014624173666927,
   2.902961080636153
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01646270429927421,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.5390262603759766,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.38508594846248445,
   3.615707755313199,
   -0.6577270295170915,
   -0.6392056654570967
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004919117165860354,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 4.145143270492554,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4528927601433117,
   3.723912563995539,
   -0.6109169566683568,
   -0.41827401062209046
  ],
  "loss_type": "rel",
  "tail_loss": 2.5539374338770958e-42,
  "loss": 0.010471389370213524,
  "alpha_at_max": 0.28235793691102995,
  "alternations": 3,
  "seconds": 4.365658760070801,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4531464922856072,
   3.2764252638864386,
   -0.6982301500537453,
   -0.6060501295410661
  ],
  "loss_type": "rel",
  "tail_loss": 2.0134902455197333e-42,
  "loss": 0.008584775440824366,
  "alpha_at_max": 0.23563510918955713,
  "alternations": 3,
  "seconds": 5.081469297409058,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5784508488794222,
   1.7023386038979487,
   -0.928533574963135,
   -1.0435248456283284
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004508725654033041,
  "alpha_at_max": 1.283275786930235,
  "alternations": 3,
  "seconds": 35.03566098213196,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.44519329389172413,
   0.5469361884121047,
   -0.305563138382685,
   -0.34536102377267
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0014382373322257003,
  "alpha_at_max": 0.7126560887649478,
  "alternations": 5,
  "seconds": 39.73888421058655,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3850857783686328,
   3.5434804823311037,
   -0.6577274509205807,
   -0.6392061751098939
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004919111962366496,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 5.907843351364136,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5267382523679349,
   -0.3903915778836137,
   -0.586558541951812,
   -0.6548853223705491
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00022288692437477664,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 8.084033727645874,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.27862989412275846,
   -0.6210284109770101,
   -0.43407574416262096,
   -0.20694077565672633
  ],
  "loss_type": "rel",
  "tail_loss": 2.7802862689048857e-42,
  "loss": 0.009541205969349265,
  "alpha_at_max": 0.05906905187544022,
  "alternations": 3,
  "seconds": 7.935182809829712,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4536394345732195,
   2.575113716615116,
   -0.6957804409099977,
   -0.6028936119649649
  ],
  "loss_type": "rel",
  "tail_loss": 2.0150174609296855e-42,
  "loss": 0.008584438249027215,
  "alpha_at_max": 0.08010875827289049,
  "alternations": 3,
  "seconds": 7.509532451629639,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5700817726571141,
   3.9999999399613326,
   0.1395494587516806,
   -0.48500098519878426
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009516265181210515,
  "alpha_at_max": 1.4350928477580576,
  "alternations": 3,
  "seconds": 3.53609037399292,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6814684089534202,
   2.4129867345440497,
   -0.5125449742255063,
   -0.5765832173544878
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.006294087820939986,
  "alpha_at_max": 0.19890238926080178,
  "alternations": 3,
  "seconds": 4.7567524909973145,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7036395729945406,
   3.9876563118375437,
   -0.28202788367285625,
   -0.6246538503301122
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.007701200336954095,
  "alpha_at_max": 0.9366988779521171,
  "alternations": 3,
  "seconds": 4.0002281665802,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.35872875761055084,
   -0.6939994071076085,
   2.87347981103205,
   -0.7013107431892025
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012386284417238436,
  "alpha_at_max": 0.25109611887956546,
  "alternations": 4,
  "seconds": 4.5666468143463135,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5072420709017161,
   -0.5996338984031075,
   1.8597686754873926,
   -0.3363925624426287
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0006318878566260455,
  "alpha_at_max": 0.02076634189891866,
  "alternations": 4,
  "seconds": 4.424150228500366,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5182107827091845,
   -0.6565559097373141,
   -0.0011272334565323654,
   -0.5562369818908833
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003344633828101795,
  "alpha_at_max": 0.01534051713142119,
  "alternations": 5,
  "seconds": 6.243178367614746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.48864235613363616,
   -0.04120875564776728,
   -0.7201802503547876,
   -0.7027669382916154
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0019680793969706345,
  "alpha_at_max": 0.2571342926030389,
  "alternations": 4,
  "seconds": 25.5434410572052,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.677317367312658,
   -0.03482244904712421,
   -0.6294785216685246,
   -0.28489280305741616
  ],
  "loss_type": "rel",
  "tail_loss": 1.736582793202307e-42,
  "loss": 0.00502598340364524,
  "alpha_at_max": 0.383636570515201,
  "alternations": 4,
  "seconds": 23.58660626411438,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3937569482007588,
   -0.5516450981818664,
   -0.1752949267059148,
   -0.5858317222641809
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006094800663160038,
  "alpha_at_max": 0.08470713634567029,
  "alternations": 5,
  "seconds": 6.704128980636597,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4827231107755524,
   -0.6807065756358935,
   -0.22565862397690023,
   -0.6692121860915872
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0010687541532714562,
  "alpha_at_max": 0.02203129369422888,
  "alternations": 5,
  "seconds": 7.378057479858398,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6632827665722119,
   0.06177955445941529,
   -0.6605697171906497,
   -0.4965656626966168
  ],
  "loss_type": "rel",
  "tail_loss": 1.337019868037298e-42,
  "loss": 0.0039967503799882564,
  "alpha_at_max": 0.3502031111748116,
  "alternations": 4,
  "seconds": 21.26286482810974,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5191598108065032,
   -0.6429046944340534,
   -0.3071319115833904,
   -0.6546968878933058
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003223839946078222,
  "alpha_at_max": 0.015303825321774376,
  "alternations": 5,
  "seconds": 7.356939315795898,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.45042449459055967,
   -0.4340639883541246,
   -0.5727395831124129,
   -0.5051325438284127
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0014232665620300677,
  "alpha_at_max": 0.04717153404740609,
  "alternations": 4,
  "seconds": 7.6998374462127686,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5995748577832143,
   -0.5529852952438645,
   -0.5391401267755711,
   3.9338506827607125
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946641437e-42,
  "loss": 0.003025227371561856,
  "alpha_at_max": 2.0260026076444038,
  "alternations": 4,
  "seconds": 6.43269944190979,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.38508576875381595,
   3.873257980931402,
   -0.6577275372761668,
   -0.6392062849308223
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004919111979961754,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 4.484843969345093,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.53851866478676,
   -0.6203286435388736,
   0.3013606871108868,
   0.6925065037505911
  ],
  "loss_type": "rel",
  "tail_loss": 2.5506036612987613e-42,
  "loss": 0.0007353193940946579,
  "alpha_at_max": 0.056203064974044106,
  "alternations": 4,
  "seconds": 6.399667501449585,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.45311610429316357,
   4.0,
   -0.6097958541840169,
   -0.41692656404587364
  ],
  "loss_type": "rel",
  "tail_loss": 2.5551900036812568e-42,
  "loss": 0.010471274844084943,
  "alpha_at_max": 0.28287853879701313,
  "alternations": 3,
  "seconds": 4.664972305297852,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.45272170209712,
   4.0,
   -0.7002943286901894,
   -0.6087115881859636
  ],
  "loss_type": "rel",
  "tail_loss": 2.012228016168699e-42,
  "loss": 0.008586098316108126,
  "alpha_at_max": 0.23489836829932711,
  "alternations": 3,
  "seconds": 5.469691276550293,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5621436297279945,
   -0.19359284374622598,
   -0.37211262958578434,
   -0.4119109323350194
  ],
  "loss_type": "rel",
  "tail_loss": 1.0258655030263075e-42,
  "loss": 0.0012302855808989932,
  "alpha_at_max": 0.17256789437660325,
  "alternations": 5,
  "seconds": 6.060021638870239,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5602863568947534,
   -0.11458936280067264,
   -0.46309126614856855,
   -0.4745458044728863
  ],
  "loss_type": "rel",
  "tail_loss": 5.8901013187572236e-43,
  "loss": 0.0008546595002373314,
  "alpha_at_max": 0.1345240705148633,
  "alternations": 5,
  "seconds": 6.907607793807983,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.44609675628702217,
   0.5743406838389863,
   -0.30351062006050633,
   -0.3405751103689378
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00146119405557521,
  "alpha_at_max": 0.053358056184603354,
  "alternations": 5,
  "seconds": 16.229726552963257,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.41938220423405675,
   -0.5518687889099257,
   -0.3503858733547064,
   -0.552611772974555
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.000941227051617588,
  "alpha_at_max": 0.60891966531114,
  "alternations": 4,
  "seconds": 7.506129741668701,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5784536471603705,
   1.7537058200969908,
   -0.9285336386833885,
   -1.043524254124745
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.00450872515295242,
  "alpha_at_max": 1.283275786930235,
  "alternations": 3,
  "seconds": 7.353694915771484,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.570081771911696,
   3.5260053834978944,
   0.13954946742263308,
   -0.48500098249141255
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00951626512551007,
  "alpha_at_max": 1.4350928477580576,
  "alternations": 3,
  "seconds": 3.4746148586273193,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5417174865449813,
   -0.83133533965761,
   -0.7832161074445021,
   -0.9721095360936451
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 7.795737619309406e-05,
  "alpha_at_max": 1.5188678868723529,
  "alternations": 5,
  "seconds": 7.561345338821411,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.681468193376652,
   3.879454490316011,
   -0.5125446642365086,
   -0.5765818886624376
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946635442e-42,
  "loss": 0.0062940797353073785,
  "alpha_at_max": 0.19890238926080178,
  "alternations": 3,
  "seconds": 5.017943620681763,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7037505582614265,
   2.6070423102232088,
   -0.28555705175650337,
   -0.6253339882437097
  ],
  "loss_type": "rel",
  "tail_loss": 2.0671148126538695e-50,
  "loss": 0.007700141218172307,
  "alpha_at_max": 0.9315367652385748,
  "alternations": 3,
  "seconds": 4.280240535736084,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.569858961435957,
   -0.15412660494884167,
   1.5907707187743685,
   -0.5059463852602681
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009172774749045098,
  "alpha_at_max": 1.0972864088549412,
  "alternations": 3,
  "seconds": 5.097984075546265,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6359191231022591,
   -0.6129880740847291,
   3.2898050044626244,
   -0.5895243059492083
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.002986313410534125,
  "alpha_at_max": 0.16528749583478333,
  "alternations": 4,
  "seconds": 4.439390659332275,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.703088679020544,
   -0.6506841170958241,
   2.3907002115075633,
   -0.8324114828362231
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005232761314043932,
  "alpha_at_max": 0.16982436524617442,
  "alternations": 3,
  "seconds": 5.177886009216309,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6373482130508514,
   -0.6466581189943427,
   2.6117691616112726,
   -0.6463121040527521
  ],
  "loss_type": "rel",
  "tail_loss": 1.1058179168508086e-31,
  "loss": 0.0027881974727201886,
  "alpha_at_max": 0.034324166501212026,
  "alternations": 4,
  "seconds": 10.178059101104736,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4938136746409074,
   1.4506440190850094,
   -0.7524367886234655,
   -0.74401694977325
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00199165151697267,
  "alpha_at_max": 0.11011335622084659,
  "alternations": 4,
  "seconds": 21.58047604560852,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6086782061984464,
   1.8668809954672114,
   -0.3848264729435598,
   -0.03370732518798355
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.012018831670996488,
  "alpha_at_max": 0.844889669484521,
  "alternations": 3,
  "seconds": 7.046642303466797,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6599400616931717,
   -0.5294647399184,
   -0.5412920771392639,
   -0.5668701241528047
  ],
  "loss_type": "rel",
  "tail_loss": 1.484336119448426e-42,
  "loss": 0.0038362129897329122,
  "alpha_at_max": 0.39678934361876395,
  "alternations": 4,
  "seconds": 27.113919019699097,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.685790350526657,
   0.06593874127623717,
   -0.865937636401497,
   -0.8846500938057209
  ],
  "loss_type": "rel",
  "tail_loss": 1.3198842394221755e-42,
  "loss": 0.004192059461910147,
  "alpha_at_max": 0.11443529671014431,
  "alternations": 4,
  "seconds": 13.284775733947754,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7229354395665741,
   2.6939459932804644,
   -0.7180603401227781,
   -0.6496537576948802
  ],
  "loss_type": "rel",
  "tail_loss": 2.1117552151395102e-52,
  "loss": 0.007163881754969514,
  "alpha_at_max": 0.16310977926689774,
  "alternations": 3,
  "seconds": 5.6187849044799805,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4531631702803066,
   -0.7591245908675106,
   -0.3264222247740961,
   -0.7465734469679054
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003840595533066704,
  "alpha_at_max": 0.01460158496811787,
  "alternations": 5,
  "seconds": 6.93689489364624,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6438343635695369,
   -0.6316520192811536,
   -0.36460756343388545,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.003121662308560813,
  "alpha_at_max": 1.9114370507739626,
  "alternations": 4,
  "seconds": 6.197903633117676,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.759789819231055,
   4.0,
   -1.2741285072097255,
   -1.4799177574637612
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01319962803748087,
  "alpha_at_max": 0.08525502773135443,
  "alternations": 3,
  "seconds": 3.544325590133667,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.566504242306298,
   -1.0368336179721829,
   -0.9227667988692895,
   -1.2475168461443429
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00016062055731003166,
  "alpha_at_max": 0.03680611680248908,
  "alternations": 5,
  "seconds": 9.010935068130493,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6639416861471852,
   2.3702124229412913,
   -1.0215662276423647,
   -1.0343477350530028
  ],
  "loss_type": "rel",
  "tail_loss": 3.298711644596019e-42,
  "loss": 0.01856864668694591,
  "alpha_at_max": 0.03724946161024239,
  "alternations": 3,
  "seconds": 5.7347612380981445,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5572037794795055,
   3.883553956176682,
   -1.1873446085827197,
   -1.2918862737598023
  ],
  "loss_type": "rel",
  "tail_loss": 2.5409734575060792e-42,
  "loss": 0.014062544137161681,
  "alpha_at_max": 0.025775078699705373,
  "alternations": 3,
  "seconds": 6.005354404449463,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9667032391034596,
   3.0469405290656857,
   -0.8097534811569824,
   -1.190842801864138
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00784227313239616,
  "alpha_at_max": 0.017684793782818002,
  "alternations": 4,
  "seconds": 4.17974066734314,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2775527586027775,
   -1.109709074666671,
   -1.2235769333298583,
   -1.7489005581607437
  ],
  "loss_type": "rel",
  "tail_loss": 8.06967730061875e-43,
  "loss": 0.0020951867730332197,
  "alpha_at_max": 0.005483274654211025,
  "alternations": 5,
  "seconds": 5.598877191543579,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1538406051488792,
   3.0598527536314637,
   -1.0577572520278677,
   -1.462473976732106
  ],
  "loss_type": "rel",
  "tail_loss": 7.38298311375729e-55,
  "loss": 0.0037580926897040623,
  "alpha_at_max": 0.00989737441913216,
  "alternations": 4,
  "seconds": 4.178448677062988,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.6072429684808136,
   -1.4551461059779878,
   -1.152662550328593,
   -1.9233410294650646
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00471109270937764,
  "alpha_at_max": 0.06895408501796084,
  "alternations": 4,
  "seconds": 5.322596549987793,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.600305054556224,
   2.0890789011184223,
   -1.477671670714678,
   -2.1576428579028164
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004539726025112989,
  "alpha_at_max": 1.2640376214196152,
  "alternations": 4,
  "seconds": 6.3684844970703125,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7580893560550511,
   1.1002596789815937,
   -1.1425801155149982,
   -1.3045062025015781
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01299391489086621,
  "alpha_at_max": 0.09353195240685233,
  "alternations": 3,
  "seconds": 5.856905221939087,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8716829121830668,
   3.221560075413662,
   -0.3623498272385588,
   -0.2189967600530506
  ],
  "loss_type": "rel",
  "tail_loss": 4.388180571156131e-42,
  "loss": 0.013421248491019,
  "alpha_at_max": 0.035546758199907,
  "alternations": 3,
  "seconds": 5.325383901596069,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.8057600489457126,
   -2.0140049436290557,
   -1.6856867071912112,
   -2.7513929903910617
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007329977118823994,
  "alpha_at_max": 0.05691149576288411,
  "alternations": 4,
  "seconds": 18.576194286346436,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8635230935609925,
   1.2579942260369257,
   -0.9173879007519647,
   -0.927487355009942
  ],
  "loss_type": "rel",
  "tail_loss": 2.4639397446189092e-42,
  "loss": 0.012987602126200315,
  "alpha_at_max": 0.13546902340784678,
  "alternations": 3,
  "seconds": 5.155036687850952,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0827047950199824,
   3.6603686461899616,
   -1.3227505577545626,
   -3.999999994108231
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.038406349435508136,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 4.278028726577759,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.155885464730024,
   3.801202993339908,
   -1.4586526999850986,
   -3.9999999999776117
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.01967869271267486,
  "alpha_at_max": 0.3719460920170085,
  "alternations": 2,
  "seconds": 4.092724800109863,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1228735881070913,
   2.9181413850222855,
   -1.4388631877776756,
   -3.9999999999977076
  ],
  "loss_type": "rel",
  "tail_loss": 6.106226635438361e-56,
  "loss": 0.0264649748130521,
  "alpha_at_max": 0.42989263028083413,
  "alternations": 2,
  "seconds": 4.623971939086914,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8891149993618224,
   -1.7411556663646885,
   2.286624866017994,
   -4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025078126952074342,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 4.686476707458496,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0816735396014234,
   -1.8032140652935693,
   1.5722520230728185,
   -3.9999768084836864
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.010401964345673864,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 4.820073127746582,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.9581153036003287,
   -1.8223668772899284,
   2.1857439685779427,
   -3.9999999999425855
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.015528686139834713,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 4.7845611572265625,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1221724083158797,
   3.3709913718764657,
   -0.548518736000069,
   -1.5440293226404824
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005266685721747155,
  "alpha_at_max": 0.014321878992735439,
  "alternations": 4,
  "seconds": 4.399280071258545,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.363526379901681,
   -0.631017747085803,
   -0.9593332229353271,
   -2.016000015474613
  ],
  "loss_type": "rel",
  "tail_loss": 1.10803248850313e-42,
  "loss": 0.0022572995989986744,
  "alpha_at_max": 0.008041924657412342,
  "alternations": 5,
  "seconds": 5.920985698699951,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2506758405278067,
   3.898574338099872,
   -0.7781003091870986,
   -1.7039678099269135
  ],
  "loss_type": "rel",
  "tail_loss": 2.775557561562891e-56,
  "loss": 0.0033618290959026575,
  "alpha_at_max": 0.01084026751977006,
  "alternations": 4,
  "seconds": 4.350679397583008,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.221633425681922,
   -0.8410489484667941,
   3.541478168562545,
   -1.851690952182709
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0037910487508951984,
  "alpha_at_max": 0.011388853330602274,
  "alternations": 4,
  "seconds": 6.050841569900513,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7589258246642934,
   -1.4014136049148318,
   3.9001738071450247,
   -2.9688024982266183
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006605027645074646,
  "alpha_at_max": 0.061342292144722026,
  "alternations": 4,
  "seconds": 16.880783081054688,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1958654862328264,
   0.9723407096956772,
   -1.4337348293144403,
   -3.7703478027208175
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.003214266129115795,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 25.254859924316406,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4238626717794277,
   -0.2353658804000366,
   -0.768973256674299,
   -0.7236721967906081,
   -0.730674797620048
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00023132679439719084,
  "alpha_at_max": 0.4341102097073458,
  "alternations": 5,
  "seconds": 46.31345009803772,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5784528883220853,
   3.9999857640163405,
   -0.9285322148044095,
   -1.043521449938958,
   3.9032443700636925
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639384e-42,
  "loss": 0.00450872512144318,
  "alpha_at_max": 1.283275786930235,
  "alternations": 3,
  "seconds": 78.96594905853271,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5267382035471503,
   -0.39039195031420904,
   -0.5865585884046876,
   -0.6548854915175472,
   2.4378940156917985
  ],
  "loss_type": "rel",
  "tail_loss": 4.157224564593775e-51,
  "loss": 0.00022288773179912624,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 57.05728530883789,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.658081615808291,
   3.9985477185899487,
   -0.5462337520555024,
   -0.5195399720332886,
   -0.16330383413190314
  ],
  "loss_type": "rel",
  "tail_loss": 1.7074646526305915e-42,
  "loss": 0.004839323065290557,
  "alpha_at_max": 0.0439015647757692,
  "alternations": 4,
  "seconds": 31.045806884765625,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6468548354672881,
   3.7223311346111068,
   -0.559668318083976,
   -0.5239290108533465,
   -0.3605794362360034
  ],
  "loss_type": "rel",
  "tail_loss": 1.323685397701535e-42,
  "loss": 0.0038304588083433178,
  "alpha_at_max": 0.3950390243611159,
  "alternations": 4,
  "seconds": 38.551210165023804,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4861740248817316,
   3.902495990106582,
   -0.7086427588530386,
   -0.39156562483950397,
   -0.6862530784823151
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0019515670830939635,
  "alpha_at_max": 0.03008292077724203,
  "alternations": 4,
  "seconds": 127.51426029205322,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3943414403292121,
   -0.5470814064505636,
   -0.18384316482926116,
   -0.38210765660470347,
   -0.5833007928997994
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.000598568861425397,
  "alpha_at_max": 1.0200935463548397,
  "alternations": 6,
  "seconds": 56.138631105422974,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5079959309316349,
   -0.5962300368224283,
   0.797754750032831,
   -0.32992631674097,
   -0.5969441236818115
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0006182153096808696,
  "alpha_at_max": 20.2078449041437,
  "alternations": 5,
  "seconds": 43.63444375991821,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.36535360060268346,
   -1.0774058641955233,
   -0.9465989658587146,
   -1.6579401068427195,
   -0.9889289370106356
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0004239855250690594,
  "alpha_at_max": 0.056942954909390185,
  "alternations": 5,
  "seconds": 60.46845054626465,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5072867329554023,
   -0.5995147688110141,
   0.32822124788284474,
   -0.33631133742233427,
   0.8650831173039804
  ],
  "loss_type": "rel",
  "tail_loss": 2.3156687646406437e-42,
  "loss": 0.0006310146333947664,
  "alpha_at_max": 0.020758692704951984,
  "alternations": 5,
  "seconds": 46.67363476753235,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5267380733863536,
   -0.3904055524829496,
   -0.5865552700390322,
   3.999854834356326,
   -0.6548849459694913
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00022288938191872276,
  "alpha_at_max": 0.06116176362730675,
  "alternations": 5,
  "seconds": 157.19536089897156,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5182107826658789,
   -0.6565559100307029,
   -0.0011272596939553292,
   -0.5562369824509765,
   2.6962736243129752
  ],
  "loss_type": "rel",
  "tail_loss": 1.5324624347279324e-49,
  "loss": 0.00033446338336939885,
  "alpha_at_max": 0.01534051713142119,
  "alternations": 5,
  "seconds": 38.46783900260925,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.41363845287247203,
   -0.536494558748548,
   -0.7914209643852825,
   -0.7792853531603818,
   -0.7649275393312047
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00013480281470168443,
  "alpha_at_max": 0.011411953673957963,
  "alternations": 6,
  "seconds": 47.354055881500244,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4827231107755318,
   -0.6807065756359096,
   -0.22565862397599332,
   -0.6692121860915855,
   3.902409753991139
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946685958e-42,
  "loss": 0.0010687541532719003,
  "alpha_at_max": 0.02203129369422888,
  "alternations": 5,
  "seconds": 40.46958875656128,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.43405543288805404,
   -0.5474150137656824,
   -0.7361417629153008,
   -0.7171451626758529,
   -0.7317371796231612
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002777147779312594,
  "alpha_at_max": 0.20432429071637778,
  "alternations": 5,
  "seconds": 48.133967876434326,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5191598098340473,
   -0.6429046971452497,
   -0.3071319934114641,
   -0.6546968961460897,
   3.8436674941985705
  ],
  "loss_type": "rel",
  "tail_loss": 3.3029134982598406e-54,
  "loss": 0.00032238400770723263,
  "alpha_at_max": 0.015303825321774376,
  "alternations": 5,
  "seconds": 65.30948305130005,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5434626617646159,
   -0.7101755918765674,
   -0.6818129685979653,
   -0.802764443262299,
   -0.662796440609683
  ],
  "loss_type": "rel",
  "tail_loss": 1.8079975085899535e-44,
  "loss": 3.6260293408085786e-05,
  "alpha_at_max": 0.07782515601867551,
  "alternations": 5,
  "seconds": 50.07248091697693,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.485979249359586,
   3.9067514289103773,
   -0.7072545502272174,
   -0.3885655420114394,
   -0.684433633431705
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001951454338726677,
  "alpha_at_max": 0.11965201038573801,
  "alternations": 4,
  "seconds": 41.528571367263794,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5424969147969222,
   -0.7923366774716628,
   -0.745954927520039,
   -0.9121534738037579,
   -0.7906016191916478
  ],
  "loss_type": "rel",
  "tail_loss": 5.597074485287901e-44,
  "loss": 5.2067364160079954e-05,
  "alpha_at_max": 0.6491125411807659,
  "alternations": 6,
  "seconds": 82.45336103439331,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6467372150167486,
   0.5824080838307538,
   -0.5581624446116757,
   -0.5228459641719516,
   -0.3588741349688029
  ],
  "loss_type": "rel",
  "tail_loss": 1.3244645661664222e-42,
  "loss": 0.0038304830679951607,
  "alpha_at_max": 0.39584029353517025,
  "alternations": 4,
  "seconds": 29.866052389144897,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6613513015311006,
   -0.7855264845857651,
   2.422903401827153,
   -0.9081932151006473,
   -0.7842637548752907
  ],
  "loss_type": "rel",
  "tail_loss": 1.8436030896674086e-31,
  "loss": 0.0024205546726163707,
  "alpha_at_max": 0.023386218337088455,
  "alternations": 4,
  "seconds": 55.2870614528656,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.44610354261443913,
   1.2982042817714579,
   -0.3042769910842396,
   3.9999960360884996,
   -0.3404437040332548
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0014614338185365838,
  "alpha_at_max": 0.053358056184603354,
  "alternations": 4,
  "seconds": 30.115252256393433,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.562147642707101,
   -0.19357068829366886,
   -0.37208801293906546,
   3.8978992489232294,
   -0.4118890305924749
  ],
  "loss_type": "rel",
  "tail_loss": 1.026038657027828e-42,
  "loss": 0.0012304464562333806,
  "alpha_at_max": 0.055483008226563275,
  "alternations": 5,
  "seconds": 37.279733419418335,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5602886520729807,
   -0.11458749061692154,
   -0.46307589908565,
   3.999999952476789,
   -0.4745308504195886
  ],
  "loss_type": "rel",
  "tail_loss": 5.8908588538915115e-43,
  "loss": 0.0008547275549742883,
  "alpha_at_max": 0.1345240705148633,
  "alternations": 5,
  "seconds": 52.20227289199829,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.45091899029732935,
   -0.737123597643677,
   -0.31585258498174423,
   -0.38766913891827187,
   -0.7177272307380336
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003760458383810228,
  "alpha_at_max": 0.015755783335158157,
  "alternations": 5,
  "seconds": 44.346901178359985,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6359191229705097,
   -0.6129880729610897,
   3.901522460621679,
   -0.5895243040455531,
   3.9995779802450313
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0029863134137277925,
  "alpha_at_max": 0.03703053614426264,
  "alternations": 4,
  "seconds": 29.670477390289307,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.545517919900464,
   -0.8770099631316635,
   -0.8106022503508902,
   0.27569608483755415,
   -1.0269184049010374
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 7.59229638795933e-05,
  "alpha_at_max": 0.02948492313894368,
  "alternations": 5,
  "seconds": 114.47533130645752,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4526674667785901,
   -0.7687742044983683,
   -0.5886988001118614,
   -0.7867507589868501,
   -0.7862504624627864
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00036597079886357964,
  "alpha_at_max": 0.014052707282097432,
  "alternations": 5,
  "seconds": 162.11124730110168,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5761430148954437,
   -0.9794353224845278,
   -0.8748864970435616,
   -1.1666611989720277,
   -0.9365040345560899
  ],
  "loss_type": "rel",
  "tail_loss": 1.4984678984192313e-44,
  "loss": 0.00032112182949961543,
  "alpha_at_max": 0.011492115972032408,
  "alternations": 5,
  "seconds": 75.60450434684753,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.449839593985858,
   -1.6251299911157522,
   -1.5451708012465792,
   -2.3311267090873016,
   -1.8045944294512546
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007815247568589978,
  "alpha_at_max": 0.9732849323192551,
  "alternations": 6,
  "seconds": 38.483898639678955,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5665648835745536,
   -1.0480211902173784,
   -0.9368462630127193,
   -1.2686316792990462,
   -1.0491704587775055
  ],
  "loss_type": "rel",
  "tail_loss": 3.7746941933214374e-44,
  "loss": 0.0001603861425312214,
  "alpha_at_max": 0.008406979724298061,
  "alternations": 5,
  "seconds": 69.11877751350403,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7230654437132507,
   -2.067720225202933,
   -1.738159739135705,
   -2.861163532518023,
   -2.0101811874153293
  ],
  "loss_type": "rel",
  "tail_loss": 2.146276099370625e-43,
  "loss": 0.00039266850706920486,
  "alpha_at_max": 0.032080416640840596,
  "alternations": 6,
  "seconds": 70.16593956947327,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.082919541591615,
   -2.176499945653896,
   -1.8237498413259552,
   -3.002558211980395,
   -2.184323071467373
  ],
  "loss_type": "rel",
  "tail_loss": 1.8101935131755174e-43,
  "loss": 0.0004272839589229971,
  "alpha_at_max": 0.06242520827461511,
  "alternations": 5,
  "seconds": 76.25390338897705,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.195009672418586,
   0.4472640515600769,
   -1.458909637191564,
   -4.0,
   -1.7172486760451655
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0030923374780139623,
  "alpha_at_max": 0.25765584558780613,
  "alternations": 3,
  "seconds": 30.68130350112915,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1741341372311607,
   -1.7093567777992065,
   -1.2965921252624766,
   -3.9999999999936158,
   -1.7298206304882138
  ],
  "loss_type": "rel",
  "tail_loss": 3.846363396806601e-42,
  "loss": 0.0077372331001427375,
  "alpha_at_max": 1.9516413002858284,
  "alternations": 3,
  "seconds": 43.38171124458313,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.224373887109235,
   1.521781999115639,
   -1.5017531295001216,
   -4.0,
   -1.683172617075813
  ],
  "loss_type": "rel",
  "tail_loss": 2.0951980185221317e-42,
  "loss": 0.006989027915911494,
  "alpha_at_max": 1.3068929043217334,
  "alternations": 3,
  "seconds": 36.60432410240173,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.3701093616626512,
   -1.0042634649271773,
   -1.1410426039395707,
   -1.899800709692292,
   -1.6178025246371475
  ],
  "loss_type": "rel",
  "tail_loss": 7.902734424298118e-43,
  "loss": 0.0018649898063407555,
  "alpha_at_max": 0.04181768626278586,
  "alternations": 5,
  "seconds": 42.31559228897095,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.254094568068716,
   4.0,
   -0.9031487030140599,
   -1.6732986725798211,
   -1.3169322994288977
  ],
  "loss_type": "rel",
  "tail_loss": 5.551115123125782e-57,
  "loss": 0.0031949794220320626,
  "alpha_at_max": 0.7095124164453506,
  "alternations": 4,
  "seconds": 33.32518720626831,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.1421866608541817,
   3.9024392170969486,
   0.005181431413070354,
   -1.612993802849051,
   -1.1199636904964485
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004952344826444022,
  "alpha_at_max": 0.09051488417123306,
  "alternations": 4,
  "seconds": 106.31257772445679,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1806138015120275,
   -1.794862028259237,
   1.5438571960781582,
   -3.999999999601213,
   -2.3500076074725436
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00125206243935716,
  "alpha_at_max": 0.09372166599369083,
  "alternations": 4,
  "seconds": 41.13207387924194,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.2552053918549295,
   -1.7309163755888188,
   -1.0274871813137567,
   -3.999999999118092,
   -2.1720849402731695
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0006305551156953193,
  "alpha_at_max": 0.08935523472640222,
  "alternations": 5,
  "seconds": 51.97233605384827,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.762081702019143,
   -1.1068658248401941,
   -1.28893342108074,
   -3.0581192698671975,
   -1.4602642508139283
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00046019773865735303,
  "alpha_at_max": 0.3149488304836933,
  "alternations": 5,
  "seconds": 97.28611707687378,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.2603818161455322,
   -1.776186971601891,
   -1.1881905795768468,
   -3.999999999725606,
   -2.295295118266734
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00035674047669553843,
  "alpha_at_max": 0.014065656266131148,
  "alternations": 5,
  "seconds": 141.471107006073,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.256628226863587,
   -1.7549159627094164,
   -1.3264041900613137,
   -3.999999999941388,
   -1.7467383555265725
  ],
  "loss_type": "rel",
  "tail_loss": 3.742842531365031e-43,
  "loss": 0.0005819241351384674,
  "alpha_at_max": 0.019548795343342713,
  "alternations": 5,
  "seconds": 72.79473495483398,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.8059869443102268,
   -1.4375899574270088,
   -0.3069947334466731,
   -3.068672482186976,
   -1.43804430036274
  ],
  "loss_type": "rel",
  "tail_loss": 7.259606754140539e-41,
  "loss": 0.000578220809638208,
  "alpha_at_max": 19.740584155817384,
  "alternations": 5,
  "seconds": 94.03486371040344,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4114804008733529,
   -0.6793041152534622,
   -0.873746133640038,
   -0.7628101107299989,
   -0.9162468673768984,
   -0.8760950826124569
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0001171347029185199,
  "alpha_at_max": 0.10232929922807546,
  "alternations": 6,
  "seconds": 97.3845443725586,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5079959267813232,
   -0.5962300619774984,
   0.7960840781186167,
   -0.3299263736412406,
   -0.5969441450431369,
   3.1813972376706285
  ],
  "loss_type": "rel",
  "tail_loss": 1.324033990579837e-42,
  "loss": 0.0006182121890578873,
  "alpha_at_max": 20.148373825493803,
  "alternations": 5,
  "seconds": 73.02048850059509,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5267380724656731,
   -0.3904056243627427,
   -0.5865552532093754,
   3.997626661737777,
   -0.6548849440337899,
   3.5249297164641225
  ],
  "loss_type": "rel",
  "tail_loss": 2.2815083156046967e-54,
  "loss": 0.0002228893945601662,
  "alpha_at_max": 0.01479653412227268,
  "alternations": 5,
  "seconds": 192.39258098602295,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.43405585662710666,
   -0.5474232735171425,
   -0.7361089446612397,
   3.855570610311644,
   -0.7171095235216152,
   -0.7317072622382035
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0002777156804736336,
  "alpha_at_max": 0.10234815071782688,
  "alternations": 5,
  "seconds": 205.6453833580017,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5464046144261689,
   -0.7337917177562308,
   -0.6939434456954114,
   0.5910440701710338,
   -0.8247937425613964,
   -0.6890069003722854
  ],
  "loss_type": "rel",
  "tail_loss": 2.289523414788497e-44,
  "loss": 1.4717932175223325e-05,
  "alpha_at_max": 0.010968822280599222,
  "alternations": 7,
  "seconds": 120.72905898094177,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5493425545694118,
   -0.8650465120986082,
   -0.79055552737552,
   0.07313385431153557,
   -0.9982154704742605,
   -0.8638514222875426
  ],
  "loss_type": "rel",
  "tail_loss": 4.232366362310058e-44,
  "loss": 3.2317120503444485e-05,
  "alpha_at_max": 0.13420231267932498,
  "alternations": 7,
  "seconds": 132.8528687953949,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.1992477511209465,
   -1.640880568208977,
   -1.5510160588875392,
   -3.9582512153484855,
   -2.3349896804615717,
   -1.8314561094328115
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 6.818969113653317e-05,
  "alpha_at_max": 0.04542343779910529,
  "alternations": 7,
  "seconds": 117.86070680618286,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.081178707221431,
   -2.2146321344716227,
   -1.8474986660703159,
   -3.34189521844253,
   -3.0804941815128517,
   -2.1576582307116556
  ],
  "loss_type": "rel",
  "tail_loss": 2.1492039345785698e-43,
  "loss": 0.0003932511541536732,
  "alpha_at_max": 2.4778784576759105,
  "alternations": 6,
  "seconds": 119.11209750175476,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.7145255172829206
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.06627474819283274,
  "alpha_at_max": 0.09880979539411275,
  "alternations": 2,
  "seconds": 0.12456202507019043,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.8550988985529897
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.04097810688229675,
  "alpha_at_max": 0.2299746676999238,
  "alternations": 2,
  "seconds": 0.12529301643371582,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.8211312175113741
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.04503684258580054,
  "alpha_at_max": 0.26453308699304096,
  "alternations": 2,
  "seconds": 0.14426898956298828,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.2741285155309967,
   -1.4799177685098446
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01319962803858521,
  "alpha_at_max": 0.08525502773135443,
  "alternations": 3,
  "seconds": 0.7991745471954346,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.1265305927325446,
   -1.1725990581779975
  ],
  "loss_type": "rel",
  "tail_loss": 3.27564248211093e-42,
  "loss": 0.01885770643864393,
  "alpha_at_max": 0.03247281961095454,
  "alternations": 3,
  "seconds": 0.639348030090332,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.2266363198293604,
   -1.3440441109440528
  ],
  "loss_type": "rel",
  "tail_loss": 2.536920133323067e-42,
  "loss": 0.014092085883958827,
  "alpha_at_max": 0.0957634976969269,
  "alternations": 3,
  "seconds": 0.6705489158630371,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.3522982690816407,
   -3.999999999952059
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026093436428791028,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.600954532623291,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.434609096223512,
   -3.9999999999403903
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0135868183369805,
  "alpha_at_max": 0.20368544678367292,
  "alternations": 2,
  "seconds": 0.6424314975738525,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.4146805170990353,
   -3.9999999998328413
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.016462759135321248,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.4652109146118164,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.5350406107672891,
   -3.999999999986081
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.050200892097855165,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 0.5338084697723389,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.6466768649645789,
   -3.9999999999671303
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02968148803790438,
  "alpha_at_max": 0.23615655239177183,
  "alternations": 2,
  "seconds": 0.5184280872344971,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.6183057500152698,
   -3.9999999999997877
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.033685574937059926,
  "alpha_at_max": 0.2856537962017576,
  "alternations": 2,
  "seconds": 0.5551228523254395,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.21750835066998533,
   -0.3414627555056134
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.04211833547577193,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 0.6215250492095947,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.366379721258156,
   -0.5478931058500942
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02339049776751878,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 0.5341553688049316,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.31188856469874005,
   -0.5043240947309238
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.030093348844033807,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 0.6844768524169922,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6084286360889255,
   -0.2971320103016424
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.012128908690203999,
  "alpha_at_max": 0.055289161041727326,
  "alternations": 3,
  "seconds": 0.7135207653045654,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7042815248196306,
   -0.606932230045369
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.006590560621748454,
  "alpha_at_max": 0.04135042713337064,
  "alternations": 3,
  "seconds": 0.6633038520812988,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7304157368832935,
   -0.4710214858769344
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00853160056664315,
  "alpha_at_max": 0.7144963260755135,
  "alternations": 3,
  "seconds": 0.6177594661712646,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.21063114268149802,
   -0.66713571084305
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.06567357742256619,
  "alpha_at_max": 0.3499451670283573,
  "alternations": 2,
  "seconds": 1.1575939655303955,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.4008333268047268,
   -0.7935671122278442
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.040311194384052396,
  "alpha_at_max": 0.2525340827012769,
  "alternations": 2,
  "seconds": 1.0432229042053223,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.2953151739473971,
   -0.7782940660083023
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.04485168512306403,
  "alpha_at_max": 0.28147511160321054,
  "alternations": 2,
  "seconds": 4.377631425857544,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7045962836236452,
   3.232877260097224
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026093396054918117,
  "alpha_at_max": 0.06164814313252604,
  "alternations": 2,
  "seconds": 0.5020880699157715,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8692177425584499,
   2.9523468412645397
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013586738892350736,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 0.6951718330383301,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8293606367797628,
   3.0551363010640897
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.01646270429927399,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 0.6172568798065186,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.8815314974282193,
   -0.7145255172829157
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.06627474819283297,
  "alpha_at_max": 0.3283976192504802,
  "alternations": 2,
  "seconds": 0.43758368492126465,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.8654202477896193,
   -0.855098898552928
  ],
  "loss_type": "rel",
  "tail_loss": 1.324025694663916e-42,
  "loss": 0.04097810688228565,
  "alpha_at_max": 0.07101662025641278,
  "alternations": 2,
  "seconds": 0.48348379135131836,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.911099294547753,
   -0.8211312175113163
  ],
  "loss_type": "rel",
  "tail_loss": 1.6653345369377347e-56,
  "loss": 0.04503684258579199,
  "alpha_at_max": 0.07814118626794472,
  "alternations": 2,
  "seconds": 0.45575618743896484,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7132894202681115,
   3.0453769915408873
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.05018884436387028,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 0.5925812721252441,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8621097378590441,
   3.342716681166997
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.02966907261871532,
  "alpha_at_max": 0.05804435639069295,
  "alternations": 2,
  "seconds": 0.5933270454406738,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8242860157122028,
   3.8261996742171647
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03367470043764542,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 0.5391860008239746,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.5345019588155613,
   -3.9999997991632723,
   -3.128378462424167
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.006405502879801794,
  "alpha_at_max": 0.01685155569198154,
  "alternations": 3,
  "seconds": 2.7758145332336426,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4771293243227555,
   -3.9999975744984178,
   -2.845000713237403
  ],
  "loss_type": "rel",
  "tail_loss": 2.127930424720875e-42,
  "loss": 0.009914753858582537,
  "alpha_at_max": 0.027079460018889098,
  "alternations": 3,
  "seconds": 2.389019012451172,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.519750007739709,
   -3.9999996601822145,
   -3.005163669793661
  ],
  "loss_type": "rel",
  "tail_loss": 1.64138598168434e-42,
  "loss": 0.007352810506329632,
  "alpha_at_max": 0.021097937429476073,
  "alternations": 3,
  "seconds": 2.7071139812469482,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8996708547975676,
   -3.9999999999913283,
   -2.306324999590021
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.010729409718332139,
  "alpha_at_max": 0.44291460370026464,
  "alternations": 3,
  "seconds": 2.8313839435577393,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8009366231017516,
   -3.9999999999834084,
   -2.0452762114509566
  ],
  "loss_type": "rel",
  "tail_loss": 2.948833076605967e-42,
  "loss": 0.015592798174925093,
  "alpha_at_max": 0.030874504755874468,
  "alternations": 3,
  "seconds": 2.746992826461792,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8693813740321894,
   -3.9999999999988343,
   -2.185909237133076
  ],
  "loss_type": "rel",
  "tail_loss": 2.2851881158681918e-42,
  "loss": 0.011712745631438537,
  "alpha_at_max": 0.1123880148026713,
  "alternations": 3,
  "seconds": 2.3280436992645264,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.352289942823851,
   4.0,
   -3.9999833474151183
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026093436432102268,
  "alpha_at_max": 0.4161788444332244,
  "alternations": 2,
  "seconds": 1.6926259994506836,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4346090962542166,
   4.0,
   -3.9999999999995177
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013586818337223527,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 1.7937133312225342,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.414680514553694,
   3.999979613594164,
   -3.9999999947399663
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.016462759135535632,
  "alpha_at_max": 0.04475071720476559,
  "alternations": 2,
  "seconds": 1.6787312030792236,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3850857684043223,
   -0.657727539884918,
   -0.63920628824566
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004919111979819202,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 2.6920440196990967,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.45241324371168157,
   -0.6133588100758554,
   -0.4211916493704282
  ],
  "loss_type": "rel",
  "tail_loss": 2.5510677542307903e-42,
  "loss": 0.010478026369254101,
  "alpha_at_max": 0.2812159827963439,
  "alternations": 3,
  "seconds": 2.6666738986968994,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.45272170477387874,
   -0.7002943153933827,
   -0.6087115710145743
  ],
  "loss_type": "rel",
  "tail_loss": 2.0122280239205535e-42,
  "loss": 0.008586098302292289,
  "alpha_at_max": 0.23489836829932711,
  "alternations": 3,
  "seconds": 2.9130289554595947,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4461003677420431,
   -0.3042962626257544,
   -0.3404583064403103
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0014612849295401187,
  "alpha_at_max": 0.16740175240946667,
  "alternations": 4,
  "seconds": 2.7185933589935303,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5738377654118524,
   -0.9195811875458499,
   -1.0259100751603736
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0045086314877189615,
  "alpha_at_max": 0.08574326166361805,
  "alternations": 3,
  "seconds": 3.5732641220092773,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5624767562146833,
   -0.5235326271789569,
   -0.4965448103588327
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0009653620784986217,
  "alpha_at_max": 0.04333911114523575,
  "alternations": 4,
  "seconds": 2.6374316215515137,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5700817719228964,
   0.13954946746879077,
   -0.4850009825057966
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009516265124009049,
  "alpha_at_max": 1.4350928477580576,
  "alternations": 3,
  "seconds": 2.3298370838165283,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6814681933752551,
   -0.5125446642262652,
   -0.5765818886526237
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.006294079735304825,
  "alpha_at_max": 0.19890238926080178,
  "alternations": 3,
  "seconds": 4.085797071456909,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.703566202510745,
   -0.2796299858546097,
   -0.6242036241889755
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.007702624973153327,
  "alpha_at_max": 0.940329367921659,
  "alternations": 3,
  "seconds": 2.731628656387329,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.49381367609794413,
   -0.7524368879324687,
   -0.7440170362025729
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0019916514149438402,
  "alpha_at_max": 0.027064499490384822,
  "alternations": 4,
  "seconds": 2.8259999752044678,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6819907238920151,
   -0.6544268611745405,
   -0.3040855469337813
  ],
  "loss_type": "rel",
  "tail_loss": 1.6983680233684073e-42,
  "loss": 0.0050437665507611085,
  "alpha_at_max": 0.1576449270906609,
  "alternations": 4,
  "seconds": 2.3466742038726807,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6659795258909094,
   -0.6803596893135371,
   -0.5207777445988814
  ],
  "loss_type": "rel",
  "tail_loss": 1.3170862568192276e-42,
  "loss": 0.0040045958353748246,
  "alpha_at_max": 0.14003609768587807,
  "alternations": 4,
  "seconds": 2.6833748817443848,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.2603820384235354,
   -1.7753946999521855,
   -1.1750876956784584,
   -3.9999857244696204,
   -2.2934014905336415,
   -1.7753575543772453
  ],
  "loss_type": "rel",
  "tail_loss": 2.0594031359238984e-44,
  "loss": 0.000356574720916214,
  "alpha_at_max": 0.014063065515120132,
  "alternations": 5,
  "seconds": 117.44304943084717,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6086900452680268,
   -0.38546517651339895,
   -0.03605005507334381
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.012018975234470597,
  "alpha_at_max": 0.8442673610649531,
  "alternations": 3,
  "seconds": 6.071163892745972,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6845508816642134,
   -0.857044981402665,
   -0.8636140204050866
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.00419408323139514,
  "alpha_at_max": 0.2946320584663632,
  "alternations": 4,
  "seconds": 3.1805226802825928,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7228748977955852,
   -0.7173656493444414,
   -0.6480734448271397
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.007163695247053181,
  "alpha_at_max": 0.16323000728189954,
  "alternations": 3,
  "seconds": 3.3835320472717285,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.8831206994460477,
   -1.2741285154838329,
   -1.4799177684472395
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.013199628038577549,
  "alpha_at_max": 0.4226686142656033,
  "alternations": 3,
  "seconds": 2.1830084323883057,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.654740134502072,
   -1.0282294419793705,
   -1.0428721983000777
  ],
  "loss_type": "rel",
  "tail_loss": 3.2938095272116884e-42,
  "loss": 0.0185711279513866,
  "alpha_at_max": 0.03695557806749356,
  "alternations": 3,
  "seconds": 2.6129403114318848,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9667156619294592,
   -0.8097791104152167,
   -1.1908703532192266
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.007841834026348637,
  "alpha_at_max": 0.24583289751286896,
  "alternations": 4,
  "seconds": 2.251382827758789,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5285534589367211,
   -1.1928625575675416,
   -1.299173738899578
  ],
  "loss_type": "rel",
  "tail_loss": 2.5397485906675897e-42,
  "loss": 0.014065038417600317,
  "alpha_at_max": 0.025576434426453815,
  "alternations": 3,
  "seconds": 6.12796950340271,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.6003178671967264,
   -1.47767835093615,
   -2.1576561707511455
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004539725953562224,
  "alpha_at_max": 1.2640376214196152,
  "alternations": 4,
  "seconds": 3.4307010173797607,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1538406051489594,
   -1.0577572520279992,
   -1.462473976732229
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.003758092689703174,
  "alpha_at_max": 0.15155141652556944,
  "alternations": 4,
  "seconds": 2.448533296585083,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7544975770463009,
   -1.1463177286315784,
   -1.3094611432393304
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.012994818637682592,
  "alpha_at_max": 0.09325669068922482,
  "alternations": 3,
  "seconds": 3.5033674240112305,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8716779794761977,
   -0.3681430362852806,
   -0.22348070906668008
  ],
  "loss_type": "rel",
  "tail_loss": 4.320356253953306e-42,
  "loss": 0.013421164107418893,
  "alpha_at_max": 0.03554021084811606,
  "alternations": 3,
  "seconds": 3.463900327682495,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8635231363496081,
   -0.917387909858816,
   -0.9274873121922439
  ],
  "loss_type": "rel",
  "tail_loss": 2.463939493384476e-42,
  "loss": 0.012987600758864959,
  "alpha_at_max": 0.13546902340784678,
  "alternations": 3,
  "seconds": 3.4819953441619873,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.0827047972258637,
   -1.3227505588575887,
   -3.999999998522303
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03840634943534693,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 2.922093629837036,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.155885464738307,
   -1.4586526999905323,
   -3.9999999999951528
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.019678692712678858,
  "alpha_at_max": 0.3719460920170085,
  "alternations": 2,
  "seconds": 2.789634943008423,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1221724083159343,
   -0.5485187360007245,
   -1.5440293226406325
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005266685721746267,
  "alpha_at_max": 0.014321878992735439,
  "alternations": 4,
  "seconds": 2.843336820602417,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.1228735881988197,
   -1.4388631876081694,
   -3.9999999999992832
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026464974813241504,
  "alpha_at_max": 0.42989263028083413,
  "alternations": 2,
  "seconds": 5.097769498825073,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.2506758405277916,
   -0.7781003091870948,
   -1.703967809926872
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0033618290959027686,
  "alpha_at_max": 0.01084026751977006,
  "alternations": 4,
  "seconds": 2.8639004230499268,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.87901991398664,
   -1.2741285155309807,
   -1.4799177685098253
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.013199628038583766,
  "alpha_at_max": 0.01964626510127146,
  "alternations": 3,
  "seconds": 1.7385618686676025,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.534391121712967,
   -1.1265305927294016,
   -1.1725990581751786
  ],
  "loss_type": "rel",
  "tail_loss": 3.2756424821146545e-42,
  "loss": 0.01885770643865936,
  "alpha_at_max": 0.03247281961095454,
  "alternations": 3,
  "seconds": 2.1724679470062256,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.026561110204062,
   -1.2266363198292862,
   -1.3440441109439725
  ],
  "loss_type": "rel",
  "tail_loss": 2.5369201333231894e-42,
  "loss": 0.014092085883958605,
  "alpha_at_max": 0.024326520788768565,
  "alternations": 3,
  "seconds": 1.9709992408752441,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.592300943747969,
   -2.3059080793000297,
   -3.9999910913084387
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025057091700638967,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.4109463691711426,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.7209002807157803,
   -2.352395967296522,
   -3.999999999997331
  ],
  "loss_type": "rel",
  "tail_loss": 2.479651329275412e-43,
  "loss": 0.010373357091385982,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 2.429251194000244,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.638363788289232,
   -2.3667783548912786,
   -4.0
  ],
  "loss_type": "rel",
  "tail_loss": 5.329637693497646e-43,
  "loss": 0.015506904706053648,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 2.3199851512908936,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.4551461060501103,
   -1.1526625503772023,
   -1.9233410295662916
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004711092709251741,
  "alpha_at_max": 0.24624079237492028,
  "alternations": 4,
  "seconds": 3.023726463317871,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.7641416203049296,
   -2.387196472048533,
   -3.999996119436461
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.005003380638173627,
  "alpha_at_max": 1.1249157567390036,
  "alternations": 3,
  "seconds": 3.1509554386138916,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.0140049440484407,
   -1.685686707499416,
   -2.7513929910106576
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0007329977117178643,
  "alpha_at_max": 0.5677537350889764,
  "alternations": 4,
  "seconds": 3.482147455215454,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.902484892998575,
   -1.5350406102992462,
   -3.999999998112581
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.05020089209790379,
  "alpha_at_max": 0.08486331646024485,
  "alternations": 2,
  "seconds": 1.5202758312225342,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   2.387471149106248,
   -1.6466768649721657,
   -3.9999999999976894
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946635941e-42,
  "loss": 0.02968148803790438,
  "alpha_at_max": 0.23615655239177183,
  "alternations": 2,
  "seconds": 1.9160633087158203,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.8121019063817805,
   -1.6183057500152689,
   -3.9999999999997993
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03368557493705904,
  "alpha_at_max": 0.06625215359025828,
  "alternations": 2,
  "seconds": 1.8577241897583008,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8031855096717457,
   2.0416255377940766,
   -3.9999999999998614
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026115052870183453,
  "alpha_at_max": 0.06163678817075775,
  "alternations": 2,
  "seconds": 2.3368544578552246,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.9129638978149788,
   3.4294921046293556,
   -3.999999999999906
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.013611016986340374,
  "alpha_at_max": 0.036047902522399075,
  "alternations": 2,
  "seconds": 2.465000629425049,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.110354114077948,
   -1.3908946995866693,
   -3.5989731097952893
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.003214266685596101,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 38.051172733306885,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8863856507382133,
   2.984065321962543,
   -3.9999999999935536
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.016484003032880334,
  "alpha_at_max": 0.2976322585760839,
  "alternations": 2,
  "seconds": 2.014134645462036,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.534502023136839,
   3.9969124651503827,
   -3.999999927800326,
   -3.128378548186504
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.006405502879902825,
  "alpha_at_max": 0.01685155569198154,
  "alternations": 3,
  "seconds": 3.8402154445648193,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4771229079868897,
   3.99843616629702,
   -3.9999847417181815,
   -2.8449921582225777
  ],
  "loss_type": "rel",
  "tail_loss": 2.127930425274316e-42,
  "loss": 0.00991475386276286,
  "alpha_at_max": 0.027079460018889098,
  "alternations": 3,
  "seconds": 3.7949094772338867,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5197484893143276,
   3.994917904902185,
   -3.999996623283416,
   -3.0051616452421537
  ],
  "loss_type": "rel",
  "tail_loss": 1.6413859818619813e-42,
  "loss": 0.007352810507581742,
  "alpha_at_max": 0.021097937429476073,
  "alternations": 3,
  "seconds": 3.5817880630493164,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5784529707190462,
   -0.928532367491014,
   -1.0435217516137367,
   3.902614897816168
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639384e-42,
  "loss": 0.004508725136943559,
  "alpha_at_max": 1.283275786930235,
  "alternations": 3,
  "seconds": 6.524515151977539,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.44240467115769955,
   -0.7735693584964228,
   -0.6692122796691419,
   -0.7446804733859298
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006284662037074895,
  "alpha_at_max": 0.10259353635082269,
  "alternations": 4,
  "seconds": 11.449271440505981,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4853714293871841,
   -0.7027944464891246,
   -0.3790354160666167,
   -0.6785931412522085
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0019515647185133211,
  "alpha_at_max": 0.12058131062555484,
  "alternations": 4,
  "seconds": 6.1675896644592285,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6580536322737089,
   -0.5460209449354607,
   -0.5193054415029975,
   -0.16306841531029204
  ],
  "loss_type": "rel",
  "tail_loss": 1.707592669908625e-42,
  "loss": 0.00483932104365592,
  "alpha_at_max": 0.4211918897041062,
  "alternations": 4,
  "seconds": 5.108545541763306,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5624767569463536,
   -0.523532647223416,
   -0.4965448226832473,
   2.0328015027045168
  ],
  "loss_type": "rel",
  "tail_loss": 1.2195079945875876e-49,
  "loss": 0.0009653621143754787,
  "alpha_at_max": 0.04333911114523575,
  "alternations": 4,
  "seconds": 14.665896654129028,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6467382069435015,
   -0.558280667863801,
   -0.5228528216018422,
   -0.3588001696381302
  ],
  "loss_type": "rel",
  "tail_loss": 1.3243341526951391e-42,
  "loss": 0.0038307014709706433,
  "alpha_at_max": 0.3957673837738855,
  "alternations": 4,
  "seconds": 6.574554204940796,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4461035670429775,
   -0.30428226450160495,
   3.9999825898417036,
   -0.34044291649252084
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001461434435583886,
  "alpha_at_max": 0.053358056184603354,
  "alternations": 4,
  "seconds": 5.36440634727478,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6330218300825946,
   -0.5681762850309209,
   -0.3659936673537655,
   -0.2949630569584495
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0038610440319615247,
  "alpha_at_max": 0.40357104558628604,
  "alternations": 4,
  "seconds": 6.15348744392395,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5624790491747031,
   -0.5235235494216931,
   3.999999991764443,
   -0.49653135655954156
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0009654305457573731,
  "alpha_at_max": 0.13712606071315417,
  "alternations": 4,
  "seconds": 10.18308973312378,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4909973005834961,
   -0.9064946080269896,
   -0.8032748466968564,
   -0.9350068329081085
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0015285214088993637,
  "alpha_at_max": 0.18362000716403107,
  "alternations": 4,
  "seconds": 6.921208143234253,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6841856276988836,
   -0.854531031880057,
   -0.8577150067486221,
   0.2887636417157761
  ],
  "loss_type": "rel",
  "tail_loss": 1.3250126663385485e-42,
  "loss": 0.00419417522260801,
  "alpha_at_max": 0.11664872601865894,
  "alternations": 4,
  "seconds": 10.17956256866455,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.3498343727224957,
   -1.4259111512070384,
   -1.961654018973983,
   -1.6161982302723534
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0013571693681819763,
  "alpha_at_max": 0.003049579784127383,
  "alternations": 5,
  "seconds": 5.345698833465576,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6685129584907838,
   -0.8987797238376567,
   -0.8733422469172825,
   -0.7771329747577619
  ],
  "loss_type": "rel",
  "tail_loss": 1.0351416196560991e-42,
  "loss": 0.0033593696161944298,
  "alpha_at_max": 0.10381019336635716,
  "alternations": 4,
  "seconds": 15.934783458709717,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.6003184338674141,
   -1.4776786409103717,
   -2.1576567529849853,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004539725998018329,
  "alpha_at_max": 1.2640376214196152,
  "alternations": 4,
  "seconds": 4.987037897109985,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2774818861911696,
   -1.2511496046710495,
   -1.7090483389906617,
   -1.1983524722672665
  ],
  "loss_type": "rel",
  "tail_loss": 7.399097321287907e-43,
  "loss": 0.0021348651279673447,
  "alpha_at_max": 0.2956650565082943,
  "alternations": 5,
  "seconds": 5.932044744491577,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.195009689738195,
   -1.4589097213024953,
   -4.0,
   -1.7172487131158096
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0030923365814973236,
  "alpha_at_max": 0.25765584558780613,
  "alternations": 3,
  "seconds": 5.8808817863464355,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.226931854917441,
   -1.432412402830061,
   -4.0,
   -1.5342861766661116
  ],
  "loss_type": "rel",
  "tail_loss": 2.742850132819402e-42,
  "loss": 0.008210846779116654,
  "alpha_at_max": 0.3195655830480807,
  "alternations": 3,
  "seconds": 6.5639989376068115,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.2241976789461178,
   -1.5026771563251553,
   -4.0,
   -1.6841920943346766
  ],
  "loss_type": "rel",
  "tail_loss": 2.092123892690356e-42,
  "loss": 0.006989030757974968,
  "alpha_at_max": 0.26370599317549887,
  "alternations": 3,
  "seconds": 5.424817800521851,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.3404787338905924,
   -0.8924129994702846,
   -1.9703626680012858,
   -1.2970226862678942
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0025087027321213373,
  "alpha_at_max": 0.20308600665124085,
  "alternations": 5,
  "seconds": 5.3979880809783936,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.253865603613081,
   -0.9047616027778277,
   -1.6716417396328216,
   -1.3180266259921294
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.003195018793837434,
  "alpha_at_max": 0.20496513833455354,
  "alternations": 4,
  "seconds": 7.087206602096558,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.748507353097177,
   -1.3003167457134044,
   -3.0229659099775446,
   -1.4609089412222027
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0004712880979360623,
  "alpha_at_max": 0.0021020352759524587,
  "alternations": 5,
  "seconds": 6.80193567276001,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.142186383326787,
   0.001163752127962108,
   -1.612991281964333,
   -1.1199668904789881
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0049523417358339206,
  "alpha_at_max": 1.7855005980708514,
  "alternations": 4,
  "seconds": 31.267553567886353,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.4076893885080803,
   -0.997753531732487,
   -2.1153461813467693,
   -0.8836794130069179
  ],
  "loss_type": "rel",
  "tail_loss": 8.684480686344641e-43,
  "loss": 0.0018790201080449709,
  "alpha_at_max": 0.006799547312097418,
  "alternations": 5,
  "seconds": 5.798257827758789,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.786246516736171,
   -2.346994160406809,
   -3.9999995517997764,
   -2.9004331392657194
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012387280576461324,
  "alpha_at_max": 0.09403293679216586,
  "alternations": 4,
  "seconds": 6.289464473724365,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1657264687546807,
   -1.4186392781754247,
   -3.709961223141014,
   3.3747157607093867
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639384e-42,
  "loss": 0.003214266297718038,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 3,
  "seconds": 35.49614143371582,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.835750038674623,
   -2.299813219170235,
   -3.999999993712108,
   -2.778800076114056
  ],
  "loss_type": "rel",
  "tail_loss": 6.822907601031214e-44,
  "loss": 0.0006320320746433516,
  "alpha_at_max": 0.020754869164614075,
  "alternations": 4,
  "seconds": 17.372418880462646,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.490458855220544,
   -1.8996708547929098,
   -3.999999999999047,
   -2.306324999584665
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.010729409718346128,
  "alpha_at_max": 0.018813950627788237,
  "alternations": 3,
  "seconds": 4.094516277313232,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1764656158651485,
   -1.8237240678191355,
   -3.00250669389931,
   -2.184288735037696
  ],
  "loss_type": "rel",
  "tail_loss": 1.8101923708760956e-43,
  "loss": 0.0004272836816432424,
  "alpha_at_max": 0.4143429941067169,
  "alternations": 5,
  "seconds": 18.961127996444702,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8608906446895517,
   -1.7680664784471207,
   -4.0,
   -2.0884270778764975
  ],
  "loss_type": "rel",
  "tail_loss": 2.347668224766003e-42,
  "loss": 0.011582867624772009,
  "alpha_at_max": 0.1256608520076332,
  "alternations": 3,
  "seconds": 8.290295839309692,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5923011558060134,
   -2.3059082383410874,
   3.9998428085569264,
   -3.9999914093908746
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02505709170080439,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 3.6278982162475586,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.7208714004109398,
   -2.3523743069649106,
   4.0,
   -3.999956679378556
  ],
  "loss_type": "rel",
  "tail_loss": 2.479651319069076e-43,
  "loss": 0.0103733571049065,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 3.724238872528076,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.6383637882914686,
   -2.3667783548902164,
   3.9996272900688163,
   -3.9999999999978284
  ],
  "loss_type": "rel",
  "tail_loss": 5.32963769363215e-43,
  "loss": 0.015506904706272362,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 3.9507222175598145,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.92405294838974,
   -0.4858536528133101,
   -3.999987754700396,
   -1.9309502728905348
  ],
  "loss_type": "rel",
  "tail_loss": 6.2511603185527e-39,
  "loss": 0.012615186090346397,
  "alpha_at_max": 0.03329047562361194,
  "alternations": 3,
  "seconds": 33.786094427108765,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1488933863911184,
   -1.6319908995358772,
   -4.0,
   -2.9278403841427467
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0037982663540461203,
  "alpha_at_max": 0.011321917865911113,
  "alternations": 4,
  "seconds": 6.916661977767944,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.764122090427687,
   -2.3871818243073797,
   3.910102843437633,
   -3.9999668240943484
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.005003380640124178,
  "alpha_at_max": 0.031206136224986043,
  "alternations": 3,
  "seconds": 4.985779523849487,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.21750834705299027,
   3.6876228135237925,
   3.950420033019576,
   -0.3414627554124151
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.042118335825134245,
  "alpha_at_max": 0.5748042889517626,
  "alternations": 2,
  "seconds": 2.4268202781677246,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.50857457201953,
   -2.0530887502473236,
   -3.9999999402725024,
   -3.488421036376297
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006616642361736425,
  "alpha_at_max": 0.5696393733411841,
  "alternations": 4,
  "seconds": 6.803597688674927,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3663797208150569,
   3.998694720083729,
   3.9366104529013395,
   -0.5478931058879125
  ],
  "loss_type": "rel",
  "tail_loss": 1.324025694663744e-42,
  "loss": 0.023390497794355536,
  "alpha_at_max": 0.38243708564446943,
  "alternations": 2,
  "seconds": 2.8515398502349854,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.31188856418322547,
   3.9999995648478066,
   3.914316452025214,
   -0.5043240946678315
  ],
  "loss_type": "rel",
  "tail_loss": 3.275157922644212e-55,
  "loss": 0.030093348877053616,
  "alpha_at_max": 0.4432410755026147,
  "alternations": 2,
  "seconds": 2.9421517848968506,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.16511052012966154,
   3.998350293938191,
   -0.43039387095064807,
   3.8259405226633363
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.03839052109443375,
  "alpha_at_max": 0.5448036392863566,
  "alternations": 2,
  "seconds": 3.3988089561462402,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.31126724754418034,
   3.9997882655118175,
   -0.6117222780310749,
   2.5023302597109414
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.019661727247638927,
  "alpha_at_max": 0.3718775833249358,
  "alternations": 2,
  "seconds": 3.1160221099853516,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.2446234761200553,
   3.999799068437964,
   -0.5861031903895945,
   3.9017353824709393
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.026450251708640682,
  "alpha_at_max": 0.42925958364966676,
  "alternations": 2,
  "seconds": 3.1383063793182373,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.22308143568548394,
   -0.6118253269298279,
   4.0,
   3.7852992416256965
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.02505706071417746,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 2.8900818824768066,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.1626992796380585,
   -0.7047921443694138,
   3.9875286539531634,
   3.8905698840415863
  ],
  "loss_type": "rel",
  "tail_loss": 7.557979469552235e-38,
  "loss": 0.010373290746351849,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 3.293152093887329,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.08491118985447849,
   -0.7335569458834756,
   3.9998628303783246,
   3.882982291078554
  ],
  "loss_type": "rel",
  "tail_loss": 6.472326460901613e-38,
  "loss": 0.015506860327772598,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 3.1435468196868896,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.22308143568228175,
   -0.6118253269290028,
   3.9956024772283047,
   3.033679084244548
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.025057060714175128,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 3.4454803466796875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.16269927963556274,
   -0.7047921443710684,
   4.0,
   2.838742216132573
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.010373290746353625,
  "alpha_at_max": 0.33822055666965434,
  "alternations": 2,
  "seconds": 3.497877597808838,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.08491118985382425,
   -0.7335569458832985,
   3.9983767582431216,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.015506860327771488,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 3.3536808490753174,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7042815247965655,
   3.99997426880371,
   3.8774826128042736,
   -0.6069322297770432
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946637663e-42,
  "loss": 0.0065905606229326175,
  "alpha_at_max": 0.4447951058599393,
  "alternations": 3,
  "seconds": 3.0303354263305664,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6028536902189418,
   0.1635280138632092,
   2.429452632545204,
   -0.18034268989065766
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.011860014381664952,
  "alpha_at_max": 1.096478196143185,
  "alternations": 3,
  "seconds": 6.029748916625977,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7304157368604867,
   3.9776339100772056,
   3.48233135052982,
   -0.47102148514564146
  ],
  "loss_type": "rel",
  "tail_loss": 8.865130851631874e-54,
  "loss": 0.008531600568536524,
  "alpha_at_max": 0.7144963260755135,
  "alternations": 3,
  "seconds": 3.7412989139556885,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5814775191116194,
   3.999946792825969,
   -0.3341064484389708,
   4.0
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009393133781464558,
  "alpha_at_max": 0.051980445821353936,
  "alternations": 3,
  "seconds": 3.1279826164245605,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6850417234150203,
   3.9999887744987728,
   -0.5208417293747717,
   2.787167709618588
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005461497658500125,
  "alpha_at_max": 0.04012730565115604,
  "alternations": 3,
  "seconds": 3.32377028465271,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6382922125897189,
   0.2579036808579126,
   -0.638906015064656,
   3.3528932424324704
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0028840975736670327,
  "alpha_at_max": 0.035071956999879084,
  "alternations": 4,
  "seconds": 4.544483184814453,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5018858810686312,
   -0.39567318938319274,
   3.9716784839876977,
   3.612696882621272
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0050692114394085275,
  "alpha_at_max": 0.05614098136603056,
  "alternations": 3,
  "seconds": 2.8205089569091797,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.48720498950854985,
   -0.6778669178784101,
   -0.02971517091823721,
   -0.3993693025503131
  ],
  "loss_type": "rel",
  "tail_loss": 7.346556696588957e-43,
  "loss": 0.0009652528083232692,
  "alpha_at_max": 0.09641841767763008,
  "alternations": 5,
  "seconds": 5.018110275268555,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5386830071677209,
   -0.6201844382388614,
   3.979908510629266,
   3.307500969553704
  ],
  "loss_type": "rel",
  "tail_loss": 3.7067908976344075e-40,
  "loss": 0.0007406018230436962,
  "alpha_at_max": 0.1649833052714873,
  "alternations": 3,
  "seconds": 3.217830181121826,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6329913405713746,
   -0.5678487312101931,
   -0.3656920553329756,
   -0.2944977541728305,
   3.9155423434871013
  ],
  "loss_type": "rel",
  "tail_loss": 1.324025694664116e-42,
  "loss": 0.0038610452572880316,
  "alpha_at_max": 0.40371975404547966,
  "alternations": 4,
  "seconds": 33.370150089263916,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.44244780615605894,
   -0.7746320904528248,
   3.9999999982707113,
   -0.6709997339835198,
   -0.7461016253403663
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006285144179229984,
  "alpha_at_max": 0.5401072413342574,
  "alternations": 4,
  "seconds": 38.76180839538574,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5624790508789633,
   -0.523523542676245,
   3.999677342659639,
   -0.496531346561547,
   3.4600713963163767
  ],
  "loss_type": "rel",
  "tail_loss": 6.372680161348398e-54,
  "loss": 0.0009654305966482202,
  "alpha_at_max": 0.13712606071315417,
  "alternations": 4,
  "seconds": 42.971893072128296,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7951937952492174,
   -1.377505910481119,
   -3.1099063576915813,
   -1.8844019836241144,
   -1.5579924135857492
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0003693283561192473,
  "alpha_at_max": 0.2357653619499636,
  "alternations": 5,
  "seconds": 40.65272641181946,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.34047874838336,
   -0.8924130109021639,
   -1.9703627016219583,
   -1.2970227011038247,
   3.9544697366659625
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639384e-42,
  "loss": 0.002508702757298198,
  "alpha_at_max": 0.20308600665124085,
  "alternations": 5,
  "seconds": 27.87217688560486,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.4018214895948093,
   -1.1052649241988517,
   -2.054624139608778,
   -1.5131894469595302,
   -1.0014425397154152
  ],
  "loss_type": "rel",
  "tail_loss": 7.277591323438859e-43,
  "loss": 0.0017938891884293762,
  "alpha_at_max": 0.14016513511309245,
  "alternations": 5,
  "seconds": 49.40636372566223,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.786246496363602,
   -2.3469941451078804,
   3.902970246243227,
   -3.999999521224515,
   -2.900433118876382
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012387280578256554,
  "alpha_at_max": 0.020455024311093552,
  "alternations": 4,
  "seconds": 46.61069130897522,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.8357500244026252,
   -2.299813208452256,
   3.909322596316676,
   -3.9999999722919073,
   -2.7788000618431155
  ],
  "loss_type": "rel",
  "tail_loss": 6.822907586762073e-44,
  "loss": 0.0006320320749108044,
  "alpha_at_max": 0.020754869164614075,
  "alternations": 4,
  "seconds": 74.7287266254425,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.6619935212535397,
   -2.1862333503718507,
   -4.0,
   -3.7289469220859672,
   -2.6694892155913825
  ],
  "loss_type": "rel",
  "tail_loss": 1.7587648221479844e-43,
  "loss": 0.00041540941169415646,
  "alpha_at_max": 0.4160255467209265,
  "alternations": 5,
  "seconds": 57.27303385734558,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.38514471098221925,
   4.0,
   3.236544665918681,
   -0.6572557680760908,
   -0.6386059552587928
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004918977337702968,
  "alpha_at_max": 0.225237137847352,
  "alternations": 3,
  "seconds": 16.68476366996765,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.45287336955620194,
   3.9999823439266455,
   3.9016316836761282,
   -0.611013653207865,
   -0.4183910669941393
  ],
  "loss_type": "rel",
  "tail_loss": 2.5538365713895893e-42,
  "loss": 0.0104713078278168,
  "alpha_at_max": 1.1284439695659125,
  "alternations": 3,
  "seconds": 17.205215454101562,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4529559348119,
   3.999976250822384,
   3.88121304909314,
   -0.6991668930882751,
   -0.6072619025807269
  ],
  "loss_type": "rel",
  "tail_loss": 2.012972662685436e-42,
  "loss": 0.008584435588775197,
  "alpha_at_max": 0.2352881201938171,
  "alternations": 3,
  "seconds": 15.417860984802246,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5250631829172214,
   -0.3476605272312606,
   -0.2827227428294866,
   -0.48350095176333197,
   -0.5800105250569219
  ],
  "loss_type": "rel",
  "tail_loss": 2.3511089272482687e-43,
  "loss": 0.0003163526722402832,
  "alpha_at_max": 0.07971131981644179,
  "alternations": 6,
  "seconds": 37.87572431564331,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5277653642137687,
   -0.37723592320593957,
   -0.02882109327387931,
   -0.5688740337216545,
   -0.6430643463520299
  ],
  "loss_type": "rel",
  "tail_loss": 1.2293821030420204e-43,
  "loss": 0.00021028614277318614,
  "alpha_at_max": 0.014761143423980314,
  "alternations": 6,
  "seconds": 67.94234704971313,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.44553195897183506,
   0.6270845571988335,
   3.985201888469542,
   -0.3054399504720632,
   -0.34406967063645155
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001438169338174644,
  "alpha_at_max": 0.71278737695958,
  "alternations": 5,
  "seconds": 132.27877974510193,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.41938344219860774,
   3.8247152438126806,
   -0.5518604732563975,
   -0.3503827176817984,
   -0.5526035084445169
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0009412270093748232,
  "alpha_at_max": 0.2657051670355073,
  "alternations": 4,
  "seconds": 61.293476819992065,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5784527597867383,
   1.9274756069143226,
   2.8648197490311973,
   -0.9285338091189169,
   -1.0435248435253777
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.004508725330240382,
  "alpha_at_max": 1.283275786930235,
  "alternations": 3,
  "seconds": 125.64891481399536,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.54171743314797,
   2.295995723444331,
   -0.8313345660701317,
   -0.7832156042411076,
   -0.9721086034442701
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 7.795753311357068e-05,
  "alpha_at_max": 1.5188678868723529,
  "alternations": 5,
  "seconds": 91.84625506401062,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.38508567824974604,
   2.844744643544953,
   2.024800273527702,
   -0.6577280435234264,
   -0.6392069350621803
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.004919112390733282,
  "alpha_at_max": 0.22502978228237858,
  "alternations": 3,
  "seconds": 24.824034929275513,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.27587535383515766,
   -0.6241318691393093,
   3.9169161677540156,
   -0.42928003605226017,
   -0.20224523071965272
  ],
  "loss_type": "rel",
  "tail_loss": 2.797475309318298e-42,
  "loss": 0.009540755238686138,
  "alpha_at_max": 0.3149488304836933,
  "alternations": 3,
  "seconds": 31.28212332725525,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4536450934790629,
   3.841011501841158,
   1.9044435308844125,
   -0.6957523126478332,
   -0.6028573835224462
  ],
  "loss_type": "rel",
  "tail_loss": 2.015035160086681e-42,
  "loss": 0.008584441987342872,
  "alpha_at_max": 0.23654839191095303,
  "alternations": 3,
  "seconds": 27.81565499305725,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5700817644507581,
   3.9999952593476356,
   3.4737158270441055,
   0.1395587488588797,
   -0.48500091085546027
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009516262805062903,
  "alpha_at_max": 1.4350928477580576,
  "alternations": 3,
  "seconds": 13.734699726104736,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7035662029029247,
   4.0,
   4.0,
   -0.279629986756407,
   -0.6242036255954234
  ],
  "loss_type": "rel",
  "tail_loss": 1.4488410471358292e-54,
  "loss": 0.007702624993895402,
  "alpha_at_max": 0.940329367921659,
  "alternations": 3,
  "seconds": 15.192355394363403,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6811420979518357,
   4.0,
   4.0,
   -0.5100971349642516,
   -0.5742800575406257
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946637607e-42,
  "loss": 0.00629479863293636,
  "alpha_at_max": 0.19941599968755433,
  "alternations": 3,
  "seconds": 23.822990655899048,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5698339645680015,
   3.9999963037210415,
   -0.15314725801663065,
   4.0,
   -0.5057383964308891
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.009172656839399829,
  "alpha_at_max": 1.0982975125450307,
  "alternations": 3,
  "seconds": 20.5302677154541,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6684712999309255,
   -0.2664120418849878,
   -0.7844784749362271,
   2.5434681303861058,
   -0.9675274063589061
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256946639328e-42,
  "loss": 0.0026206538875250818,
  "alpha_at_max": 0.13117165557515492,
  "alternations": 4,
  "seconds": 27.398545026779175,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7031586948752271,
   3.9999555804035536,
   -0.6509830357195797,
   3.9023250681019235,
   -0.8328566445458805
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.005232756072015232,
  "alpha_at_max": 0.16976181116147543,
  "alternations": 3,
  "seconds": 19.55319857597351,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3587287569643527,
   -0.6939994085084942,
   2.639221519115661,
   3.4328436979599246,
   -0.7013107456044095
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0012386284531777925,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 23.18642568588257,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.507237401517942,
   -0.5997611120702949,
   3.902325092943803,
   0.18997502431144325,
   -0.33678910242365534
  ],
  "loss_type": "rel",
  "tail_loss": 1.3240256944493267e-42,
  "loss": 0.000631854731350856,
  "alpha_at_max": 0.02076251694967692,
  "alternations": 5,
  "seconds": 28.401859521865845,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5182770398958838,
   -0.6561290131358782,
   0.6289494757936901,
   0.050383131894819855,
   -0.5554574357730765
  ],
  "loss_type": "rel",
  "tail_loss": 3.921063194789576e-43,
  "loss": 0.0003336077705599072,
  "alpha_at_max": 0.15219486509036537,
  "alternations": 6,
  "seconds": 54.240246295928955,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4885935579984072,
   -0.04334978397366803,
   3.5305578102092867,
   -0.7198094881371851,
   -0.7022973989130818
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.001968122538219541,
  "alpha_at_max": 0.11787996548027245,
  "alternations": 4,
  "seconds": 100.30565595626831,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6373482130819332,
   3.973631441543759,
   -0.6466581187184086,
   2.9901565063656634,
   -0.6463121037892322
  ],
  "loss_type": "rel",
  "tail_loss": 3.6077213364814034e-30,
  "loss": 0.00278819747602288,
  "alpha_at_max": 0.034324166501212026,
  "alternations": 4,
  "seconds": 68.20164513587952,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3937569495581621,
   -0.5516450954015084,
   2.5037621218337724,
   -0.1752949012295124,
   -0.5858317171707697
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0006094800366025499,
  "alpha_at_max": 0.019736948140732683,
  "alternations": 5,
  "seconds": 36.595545530319214,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6599404108892208,
   3.73754752064401,
   -0.5294082642193748,
   -0.5414073678143279,
   -0.5668557041803951
  ],
  "loss_type": "rel",
  "tail_loss": 1.4840737295409744e-42,
  "loss": 0.003836249388366131,
  "alpha_at_max": 0.39678934361876395,
  "alternations": 4,
  "seconds": 108.13955283164978,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5195137246791952,
   -0.6418325928670847,
   0.28025388553059166,
   -0.2510203450878328,
   -0.6514161936318169
  ],
  "loss_type": "rel",
  "tail_loss": 2.7156681864047295e-43,
  "loss": 0.00031783952516128977,
  "alpha_at_max": 0.015286920252756814,
  "alternations": 6,
  "seconds": 72.55861282348633,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4868967030479986,
   -0.6819284201825454,
   -0.19825566118362195,
   -0.5025585351231157,
   -0.706353030436006
  ],
  "loss_type": "rel",
  "tail_loss": 5.941438102708529e-43,
  "loss": 0.0009467739731499059,
  "alpha_at_max": 0.6186428529803267,
  "alternations": 5,
  "seconds": 196.38106322288513,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.42386270845444834,
   -0.23536654725762907,
   1.8449447249124393,
   -0.7689745333705578,
   -0.7236741015442493,
   -0.730676526967472
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.00023132679699588987,
  "alpha_at_max": 0.20747224196580435,
  "alternations": 5,
  "seconds": 119.72649955749512,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5434626550384464,
   2.9654805391885977,
   -0.7101751627717303,
   -0.6818125165691077,
   -0.80276375166614,
   -0.6627960387184973
  ],
  "loss_type": "rel",
  "tail_loss": 1.8080932923802973e-44,
  "loss": 3.626034731318839e-05,
  "alpha_at_max": 0.14406550303460602,
  "alternations": 5,
  "seconds": 148.14770030975342,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5424969110727664,
   3.8380151276173935,
   -0.7923372233752912,
   -0.7459555511630466,
   -0.9121543548942499,
   -0.7906022176333113
  ],
  "loss_type": "rel",
  "tail_loss": 5.596894975279931e-44,
  "loss": 5.206751775943541e-05,
  "alpha_at_max": 0.6491125411807659,
  "alternations": 6,
  "seconds": 148.6408565044403,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.486176886274624,
   3.7716714307135506,
   2.6476287907271536,
   -0.7086630285297325,
   -0.39160955900583255,
   -0.6862796478741525
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0019515698490625288,
  "alpha_at_max": 0.25794077478089555,
  "alternations": 4,
  "seconds": 94.93000483512878,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6467151500683449,
   3.9345939940615997,
   0.5504126386688364,
   -0.5578713236694879,
   -0.522642698610303,
   -0.358557432083298
  ],
  "loss_type": "rel",
  "tail_loss": 1.3246206170340501e-42,
  "loss": 0.0038304931877299886,
  "alpha_at_max": 0.03855493719438305,
  "alternations": 4,
  "seconds": 50.20838022232056,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6613505959280295,
   3.858304673612488,
   -0.7855241149812124,
   3.8797538140310808,
   -0.9081878084268966,
   -0.7842613932827691
  ],
  "loss_type": "rel",
  "tail_loss": 1.238965529707753e-25,
  "loss": 0.0024205547237690084,
  "alpha_at_max": 0.023386218337088455,
  "alternations": 4,
  "seconds": 108.63308835029602,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.39434143936316596,
   -0.5470814139751864,
   2.2863764185611037,
   -0.1838431324731938,
   -0.3821076760493292,
   -0.5833007972188686
  ],
  "loss_type": "rel",
  "tail_loss": 1.9753086419753083e-82,
  "loss": 0.0005985688798464395,
  "alpha_at_max": 0.019715146109965876,
  "alternations": 6,
  "seconds": 102.47257208824158,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5250627482637931,
   -0.3476794200102634,
   -0.28271327549322584,
   -0.48349323013290874,
   3.9936817376033087,
   -0.5800085470975632
  ],
  "loss_type": "rel",
  "tail_loss": 2.3511981226265742e-43,
  "loss": 0.0003163605957643423,
  "alpha_at_max": 0.07971131981644179,
  "alternations": 6,
  "seconds": 197.9360888004303,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5277651800960306,
   -0.37725184848929394,
   -0.02881851806044503,
   -0.5688700066205785,
   3.968000252045545,
   -0.6430638735331891
  ],
  "loss_type": "rel",
  "tail_loss": 1.229405832838093e-43,
  "loss": 0.0002102886664115955,
  "alpha_at_max": 0.014761143423980314,
  "alternations": 6,
  "seconds": 177.48395013809204,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 }
]

==> anc/python/fits_signed.json <==
[
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.3653469891827123,
   5.073202712357128,
   -4.451241050568603,
   -0.9485868076429047,
   5.646437497965433,
   4.987670279632397
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004212290247395112,
  "alpha_at_max": 0.31091380088867565,
  "alternations": 5,
  "seconds": 99.2651059627533,
  "structure": 17,
  "coefficients": {
   "c": {
    "1": 2.31924692354272,
    "2": 140.08944822308095,
    "3": -22.579959140108887,
    "4": 6227.980305871721
   },
   "d": {
    "1": 44.303445004300514,
    "2": 140.08944822308095,
    "3": 918.3555160398396
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4122212485166242,
   4.529994794575394,
   2.485521349814938,
   -0.75194439602615,
   4.724824220720249,
   4.713785424711242
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00017638764596165197,
  "alpha_at_max": 3.4400123362459496,
  "alternations": 6,
  "seconds": 121.67220568656921,
  "structure": 15,
  "coefficients": {
   "c": {
    "1": 2.5835760415449798,
    "2": 11.48126098441782,
    "3": 2.8613043126599373e-05,
    "4": 1018.0698688476167
   },
   "d": {
    "1": 2.5835760415449798,
    "2": 28.16102391771007,
    "3": 138.47018554202668
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4351346738301368,
   4.488260688185038,
   4.736226790832366,
   0.0670166385469689,
   4.6900267947552425,
   4.757864834120878
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.006634366661039e-05,
  "alpha_at_max": 31.425341075030925,
  "alternations": 7,
  "seconds": 122.23599362373352,
  "structure": 18,
  "coefficients": {
   "c": {
    "1": 2.723545743104075,
    "2": 9.473738139589246,
    "3": 161.6889618158752,
    "4": 0.5394279506376856
   },
   "d": {
    "1": 4.898090382843774,
    "2": 32.789112984974864,
    "3": 161.6889618158752
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5520076686253031,
   4.475426565741355,
   4.8011933684994865,
   -0.71796068829436,
   4.889341583967491,
   4.767824325136571
  ],
  "loss_type": "max",
  "tail_loss": 6.567415752906092e-05,
  "loss": 6.567415753355732e-05,
  "alpha_at_max": 0.10335226529063775,
  "alternations": 7,
  "seconds": 107.38899326324463,
  "structure": 15,
  "coefficients": {
   "c": {
    "1": 3.5645742757555694,
    "2": 8.93003439208938,
    "3": 253.26787441024243,
    "4": 744.4623744905473
   },
   "d": {
    "1": 3.5645742757555694,
    "2": 60.073532146823574,
    "3": 201.12820394284702
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.815935947732075,
   0.005543152580511146,
   5.798483057588692,
   3.999999999999991,
   7.9989723599391125,
   -6.105287063872831
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256915786563,
  "alpha_at_max": 1e+30,
  "alternations": 4,
  "seconds": 5.342272520065308,
  "structure": 18,
  "coefficients": {
   "c": {
    "1": 654.5396316486964,
    "2": 1.025855769160754e-08,
    "3": 248570.2635404608,
    "4": 1.0000000000000818e-16
   },
   "d": {
    "1": 9976.365686271369,
    "2": -16239.555123926635,
    "3": 248570.2635404608
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5072420158591355,
   4.599634118835186,
   2.1718792776783875,
   1.086940590978159,
   4.336392920225963,
   -0.05805784376264597
  ],
  "loss_type": "max",
  "tail_loss": 0.0006311379749315282,
  "loss": 0.0006318888609534445,
  "alpha_at_max": 0.02076634189891866,
  "alternations": 6,
  "seconds": 57.51380729675293,
  "structure": 17,
  "coefficients": {
   "c": {
    "1": 3.2154518889708155,
    "2": 15.822249830748554,
    "3": 3.278218018536152e-06,
    "4": 4.489910004196271e-05
   },
   "d": {
    "1": 2.1696661840870672,
    "2": 15.822249830748554,
    "3": -1.4933910054555158e-12
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5181325460932708,
   4.657038593668998,
   -3.103694814193694,
   -0.02689818528855753,
   4.557113064368389,
   0.9466171462790773
  ],
  "loss_type": "max",
  "tail_loss": 0.00030353696663765195,
  "loss": 0.00033549690834813555,
  "alpha_at_max": 8.393053665167738,
  "alternations": 6,
  "seconds": 45.92791223526001,
  "structure": 17,
  "coefficients": {
   "c": {
    "1": 3.2971032397195423,
    "2": 20.609961824248757,
    "3": -0.002046842578387383,
    "4": 1.2811286431743016
   },
   "d": {
    "1": 3.6067252840481516,
    "2": 20.609961824248757,
    "3": 6.915943535068367e-10
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5193386755285297,
   4.6423556547713565,
   3.964635273175099,
   -0.3111937720028509,
   4.655275375034937,
   3.9590576182723387
  ],
  "loss_type": "max",
  "tail_loss": 0.00032011014411420513,
  "loss": 0.0003201101441474563,
  "alpha_at_max": 0.01529537045174406,
  "alternations": 6,
  "seconds": 102.08494567871094,
  "structure": 15,
  "coefficients": {
   "c": {
    "1": 3.3062727333995108,
    "2": 19.262440469483593,
    "3": 0.7832597677643794,
    "4": 17.57013457944852
   },
   "d": {
    "1": 3.3062727333995108,
    "2": 20.4432881485727,
    "3": 0.7536554686641991
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.4352882161305609,
   4.491798503286087,
   -0.7379489441846604,
   4.697178855624683,
   4.759955438675309
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.150736750711651e-05,
  "alpha_at_max": 0.00941716110026493,
  "alternations": 6,
  "seconds": 56.997283935546875,
  "structure": 7,
  "coefficients": {
   "c": {
    "1": 2.724508807170772,
    "2": 9.629350758009148,
    "3": 163.62393489975292
   },
   "d": {
    "1": 4.979421104045147,
    "2": 33.10631762144973
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.39259028840821003,
   4.6085617769742875,
   -4.671299685025562,
   -0.7645852690236467,
   4.590100895331437
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004309206159112122,
  "alpha_at_max": 0.013944405388714609,
  "alternations": 5,
  "seconds": 29.48262643814087,
  "structure": 13,
  "coefficients": {
   "c": {
    "1": 2.469393430395918,
    "2": 16.48631349684764,
    "3": -103.25213845078073,
    "4": 1143.7762545301846
   },
   "d": {
    "1": 2.469393430395918,
    "2": 16.48631349684764,
    "3": 58.925419903145325
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5384060600777509,
   -4.651929783496911,
   4.64977770060535,
   -0.7558429849555168,
   -4.8218285480058,
   4.831398841853744
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 6.20474211108224e-05,
  "alpha_at_max": 0.6525893770542246,
  "alternations": 7,
  "seconds": 142.21158981323242,
  "structure": 18,
  "coefficients": {
   "c": {
    "1": 3.454665954594067,
    "2": -20.130731993774017,
    "3": 88.98833925321145,
    "4": 1055.2902844608773
   },
   "d": {
    "1": -6.634810877666288,
    "2": 46.00422127699148,
    "3": 88.98833925321145
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3692445363462129,
   4.662205799879143,
   -4.163140268721873,
   0.1532021670854787,
   4.632524916505152
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0010552213990118187,
  "alpha_at_max": 0.020316084008506395,
  "alternations": 6,
  "seconds": 28.645971059799194,
  "structure": 16,
  "coefficients": {
   "c": {
    "1": 2.340154528618332,
    "2": 21.10627535790999,
    "3": -3.086176828351478,
    "4": 0.24388850506355464
   },
   "d": {
    "1": 4.290668051136706,
    "2": 21.10627535790999,
    "3": -3.086176828351478
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.44325313611688666,
   4.317976485325054,
   4.669128811304583,
   -0.1158503808827615,
   4.657127318021478
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000403974497289461,
  "alpha_at_max": 0.030016496473604545,
  "alternations": 5,
  "seconds": 74.90511298179626,
  "structure": 14,
  "coefficients": {
   "c": {
    "1": 2.7749370538549205,
    "2": 4.324669970460111,
    "3": 101.71533502986244,
    "4": 2.90670878718941
   },
   "d": {
    "1": 2.7749370538549205,
    "2": 20.618384584473528,
    "3": 101.71533502986244
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.46367700625442515,
   4.69914735896047,
   4.012177521410076,
   -0.31095845943636213,
   1.159780939710516
  ],
  "loss_type": "max",
  "tail_loss": 0.001452844855393931,
  "loss": 0.0014528448553946885,
  "alpha_at_max": 2.4443309116186556,
  "alternations": 5,
  "seconds": 33.003007650375366,
  "structure": 13,
  "coefficients": {
   "c": {
    "1": 2.9085531626214447,
    "2": 25.02042704646324,
    "3": 1.0877586967991213,
    "4": 17.532095907274478
   },
   "d": {
    "1": 2.9085531626214447,
    "2": 25.02042704646324,
    "3": 3.015385340377142e-09
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.660814442028412,
   2.9128599268386335,
   4.58664105378535,
   3.999992113131137,
   -4.271141755714247
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946632667,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 3.920971393585205,
  "structure": 14,
  "coefficients": {
   "c": {
    "1": 4.579461814405545,
    "2": 0.006694526324909102,
    "3": 57.533813518443004,
    "4": 1.0000726433850992e-16
   },
   "d": {
    "1": 4.579461814405545,
    "2": -3.4856478707595966,
    "3": 57.533813518443004
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.07877613671345296,
   4.727565975012233,
   2.9592235047208177,
   3.9857844044260125,
   -1.4069633441153373
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 8551336234199864.0,
  "alternations": 1,
  "seconds": 3.8476738929748535,
  "structure": 16,
  "coefficients": {
   "c": {
    "1": 1.198881163449098,
    "2": 28.518846130369308,
    "3": 0.000754519579718482,
    "4": 1.1398885264697404e-16
   },
   "d": {
    "1": -0.0025524858553560973,
    "2": 28.518846130369308,
    "3": 0.000754519579718482
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5071430106413907,
   4.6673396784107775,
   -0.48401809868026313,
   4.59813302631733,
   4.647587603508545
  ],
  "loss_type": "max",
  "tail_loss": 0.0006335734728439291,
  "loss": 0.0006335734728443176,
  "alpha_at_max": 0.020770167552806987,
  "alternations": 5,
  "seconds": 92.535471200943,
  "structure": 7,
  "coefficients": {
   "c": {
    "1": 3.2147189525784885,
    "2": 21.611223602032968,
    "3": 28.317460021063233
   },
   "d": {
    "1": 3.96399434558778,
    "2": 19.732186293089573
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5175352880081019,
   4.680859277298396,
   -0.3581572262826162,
   4.631381784385243,
   4.680656803624597
  ],
  "loss_type": "max",
  "tail_loss": 0.0003430665749918349,
  "loss": 0.000343124609664347,
  "alpha_at_max": 0.06564475019516997,
  "alternations": 6,
  "seconds": 78.20801115036011,
  "structure": 7,
  "coefficients": {
   "c": {
    "1": 3.2925720559344973,
    "2": 22.999508466245242,
    "3": 11.870572883025384
   },
   "d": {
    "1": 4.279389181103035,
    "2": 22.978073127848887
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5386830071741416,
   4.6201844382325925,
   -0.20548497896812573,
   2.1698917437167498,
   0.18437817746763807
  ],
  "loss_type": "max",
  "tail_loss": 0.0007002682650476544,
  "loss": 0.0007406018232315459,
  "alpha_at_max": 0.1649833052714873,
  "alternations": 3,
  "seconds": 38.41797590255737,
  "structure": 13,
  "coefficients": {
   "c": {
    "1": 3.456869677804801,
    "2": 17.392774907103142,
    "3": -4.13480408727833e-12,
    "4": 2.0913803593195693e-09
   },
   "d": {
    "1": 3.456869677804801,
    "2": 17.392774907103142,
    "3": 3.5738352852620824e-12
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5605135367967832,
   4.264573967114076,
   4.990239024358408,
   -0.8843808375996457,
   5.176618938695972
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00011646422819039804,
  "alpha_at_max": 3.2888192062537875,
  "alternations": 6,
  "seconds": 60.31659436225891,
  "structure": 14,
  "coefficients": {
   "c": {
    "1": 3.635076347666993,
    "2": 3.3818001123438926,
    "3": 934.7964901141587,
    "4": 3447.651428139292
   },
   "d": {
    "1": 3.635076347666993,
    "2": 225.54742714264583,
    "3": 934.7964901141587
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6407997441728305,
   4.095757256979807,
   -3.944341415721853,
   0.2967124894801683
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002014923762810761,
  "alpha_at_max": 11.00322515853444,
  "alternations": 5,
  "seconds": 3.535942792892456,
  "structure": 1,
  "coefficients": {
   "c": {
    "1": 4.373204075599363,
    "2": 1.5542272315980863,
    "3": -0.6808073678991059,
    "4": 0.06503543389790746
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 4,
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4943459310344277,
   -4.568581403085065,
   -0.7441571782119947,
   4.585049112130523
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015803915372458732,
  "alpha_at_max": 0.10409742817766265,
  "alternations": 4,
  "seconds": 5.237395286560059,
  "structure": 4,
  "coefficients": {
   "c": {
    "1": 3.1213748804966706,
    "2": -13.713957718876735,
    "3": 170.7935771580531
   },
   "d": {
    "2": 14.794429555301855
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5029301026376183,
   -4.543853001888121,
   -0.5948680625507311,
   -3.9296209675129945
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0028573939646995283,
  "alpha_at_max": 0.31102836686851454,
  "alternations": 4,
  "seconds": 7.3751325607299805,
  "structure": 6,
  "coefficients": {
   "c": {
    "1": 3.183685083489344,
    "2": -12.2378747424464,
    "3": 60.898162349936385
   },
   "d": {
    "1": -0.8503955276650214
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3587287576105633,
   4.693999407107589,
   3.9024948997195623,
   4.701310743189178
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 3.4092016220092773,
  "structure": 8,
  "coefficients": {
   "c": {
    "1": 2.284171758481086,
    "2": 24.43423881232493,
    "3": 1.9611702692078984e-12
   },
   "d": {
    "1": 5.027021506122762,
    "2": 24.43423881232493
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5179719839377007,
   4.6646850969632165,
   4.192492550236342,
   0.01350958012785805,
   4.581696561597323
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00033756628618786255,
  "alpha_at_max": 0.015351824607478741,
  "alternations": 6,
  "seconds": 71.0120484828949,
  "structure": 16,
  "coefficients": {
   "c": {
    "1": 3.2958844994924528,
    "2": 21.34863902210663,
    "3": 3.779876851225173,
    "4": 0.8830019842075283
   },
   "d": {
    "1": 3.816775023553702,
    "2": 21.34863902210663,
    "3": 3.779876851225173
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4609742416584692,
   4.4760698453934085,
   -4.2174630662455534,
   0.05689302635425064
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003145976201174404,
  "alpha_at_max": 6.9030338020331365,
  "alternations": 5,
  "seconds": 4.53338360786438,
  "structure": 12,
  "coefficients": {
   "c": {
    "1": 2.8905084389907643,
    "2": 8.956528058793976,
    "3": -4.491477192913673,
    "4": 0.5921447655948829
   },
   "d": {
    "1": 2.8905084389907643,
    "2": 8.956528058793976,
    "3": -4.491477192913673
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.784898697463523,
   -2.5659084887488603,
   4.38952362590752,
   0.746487434960347
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.0172994136810303,
  "structure": 1,
  "coefficients": {
   "c": {
    "1": 6.093947346400361,
    "2": -0.0013546184221313936,
    "3": 14.74249121728227,
    "4": 0.0010328809323910941
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 4,
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.16398300065983348,
   4.703939079460781,
   3.807165397950893,
   4.703939079460779
  ],
  "loss_type": "max",
  "tail_loss": 0.00272964129641462,
  "loss": 0.010372003698715382,
  "alpha_at_max": 0.04917676997034198,
  "alternations": 2,
  "seconds": 4.032074689865112,
  "structure": 4,
  "coefficients": {
   "c": {
    "1": 1.458757159861814,
    "2": 25.578681777210964,
    "3": 3.788818542461533e-12
   },
   "d": {
    "2": 25.578681777210754
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7294652435893243,
   4.580583550911216,
   -0.8242261728228231,
   5.211093553408759
  ],
  "loss_type": "max",
  "tail_loss": 0.0039675117746425514,
  "loss": 0.0039675539399389725,
  "alpha_at_max": 0.1449439191287786,
  "alternations": 4,
  "seconds": 4.2430620193481445,
  "structure": 6,
  "coefficients": {
   "c": {
    "1": 5.363709441741764,
    "2": 14.493293991907803,
    "3": 296.94671038540315
   },
   "d": {
    "1": 16.25898960540965
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.1027702915508164,
   4.704654440394554,
   0.6532504018431213,
   -1.6406807840978423
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 8.054655616153955e+17,
  "alternations": 1,
  "seconds": 1.2269022464752197,
  "structure": 8,
  "coefficients": {
   "c": {
    "1": 1.2669815525998027,
    "2": 25.663086086458737,
    "3": 0.010971065160448643
   },
   "d": {
    "1": -0.004372006350409532,
    "2": 25.663086086458737
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4593507146068733,
   1.237819086606045,
   -0.7372766193414777,
   4.698273692845769
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005864591863662394,
  "alpha_at_max": 0.869841251753655,
  "alternations": 4,
  "seconds": 32.83715534210205,
  "structure": 10,
  "coefficients": {
   "c": {
    "1": 2.879722996956985,
    "2": 2.9897727085239753e-06,
    "3": 162.86578542531322
   },
   "d": {
    "1": 2.879722996956985,
    "2": 24.919962571032585
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3073069579060763,
   4.736729159109297,
   -1.1273750554555129,
   -0.0009439314431878287
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 1.190438985824585,
  "structure": 12,
  "coefficients": {
   "c": {
    "1": 2.029116385568998,
    "2": 29.7480373586672,
    "3": -2.4106000784924045e-09,
    "4": 1.0087318318473388
   },
   "d": {
    "1": 2.029116385568998,
    "2": 29.7480373586672,
    "3": -2.4106000784924045e-09
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5071805628412963,
   4.641597627525241,
   -0.40579575554248337,
   4.628846844893495
  ],
  "loss_type": "max",
  "tail_loss": 0.0006329633869818774,
  "loss": 0.0006329633869871509,
  "alpha_at_max": 0.020770167552806987,
  "alternations": 5,
  "seconds": 19.475709676742554,
  "structure": 10,
  "coefficients": {
   "c": {
    "1": 3.2149969321363114,
    "2": 19.19531551516861,
    "3": 16.496327370699067
   },
   "d": {
    "1": 3.2149969321363114,
    "2": 18.100629952220185
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7246754262630576,
   4.387739648648132,
   4.034339924436824,
   3.1824379854791207
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047281724922754176,
  "alpha_at_max": 0.8746614786647112,
  "alternations": 4,
  "seconds": 3.1678717136383057,
  "structure": 1,
  "coefficients": {
   "c": {
    "1": 5.304878313748496,
    "2": 5.963198927441175,
    "3": 1.26770958301886,
    "4": 1.8631510177972398e-13
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 4,
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.6880845623701919,
   -4.215433632497581,
   -0.6931943245729184,
   4.795368720375836
  ],
  "loss_type": "max",
  "tail_loss": 0.004265834800287693,
  "loss": 0.00426592853169161,
  "alpha_at_max": 0.15110540527328375,
  "alternations": 4,
  "seconds": 8.052314519882202,
  "structure": 6,
  "coefficients": {
   "c": {
    "1": 4.876234270189869,
    "2": -2.6969150385007654,
    "3": 120.11105281232024
   },
   "d": {
    "1": 6.24264617483889
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5172549548338692,
   4.6908109518124075,
   -0.412690430518554,
   4.661063173589426
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003466429149749928,
  "alpha_at_max": 0.015380129775491266,
  "alternations": 5,
  "seconds": 4.605030536651611,
  "structure": 8,
  "coefficients": {
   "c": {
    "1": 3.2904474161365456,
    "2": 24.078082802644026,
    "3": 17.30100340308224
   },
   "d": {
    "1": 4.582085340558677,
    "2": 24.078082802644026
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.6414964236543799,
   -4.8408210179995725,
   -0.8538327677080345,
   -4.685744987495196
  ],
  "loss_type": "max",
  "tail_loss": 0.012786976773658199,
  "loss": 0.012792059462332972,
  "alpha_at_max": 0.09014881036594016,
  "alternations": 3,
  "seconds": 18.693563222885132,
  "structure": 4,
  "coefficients": {
   "c": {
    "1": 4.380225041102217,
    "2": -48.04431834787949,
    "3": 364.33282654407907
   },
   "d": {
    "2": -23.522851939335638
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.528078886455115,
   4.633267319215678,
   -4.130058283393203,
   0.12270928370893569
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005041754486299066,
  "alpha_at_max": 0.45048465286530553,
  "alternations": 5,
  "seconds": 5.0357465744018555,
  "structure": 12,
  "coefficients": {
   "c": {
    "1": 3.373485800263661,
    "2": 18.472881249216158,
    "3": -2.4556973986731867,
    "4": 0.3229705069241953
   },
   "d": {
    "1": 3.373485800263661,
    "2": 18.472881249216158,
    "3": -2.4556973986731867
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 4,
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.6492850630954357,
   3.9743492324473193,
   3.8968635827655422
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0026112141777429043,
  "alpha_at_max": 0.0632470101342753,
  "alternations": 3,
  "seconds": 1.183950424194336,
  "structure": 0,
  "coefficients": {
   "c": {
    "1": 4.4594886517603385,
    "2": 0.8885839506951607,
    "3": 2.0389625622938792e-12
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.3587287576105582,
   -0.6939994071075974,
   4.701310743189181
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "alternations": 4,
  "seconds": 1.731015920639038,
  "structure": 2,
  "coefficients": {
   "c": {
    "1": 2.2841717584810595,
    "2": 24.434238812325855
   },
   "d": {
    "1": 5.027021506122793
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 2,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.4969001223881878,
   -4.428377769920631,
   -0.5042866308466121
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0030933458066380037,
  "alpha_at_max": 0.04088085780083864,
  "alternations": 4,
  "seconds": 2.4325106143951416,
  "structure": 3,
  "coefficients": {
   "c": {
    "1": 3.1397865330934787,
    "2": -7.190441210958653,
    "3": 32.573159999015225
   },
   "d": {}
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.2230814356850745,
   4.61182532692974,
   3.994599296577548
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025057060714175128,
  "alpha_at_max": 0.49677530652763036,
  "alternations": 2,
  "seconds": 1.6795573234558105,
  "structure": 5,
  "coefficients": {
   "c": {
    "1": 0.5982993958692663,
    "2": 16.735960950384314,
    "3": 1.038011369102877e-12
   },
   "d": {
    "2": 16.735960950384314
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5996844759907805,
   -4.5582407948890244,
   -0.7072440461737957
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006625346297855161,
  "alpha_at_max": 0.16093110748769698,
  "alternations": 3,
  "seconds": 2.4663174152374268,
  "structure": 9,
  "coefficients": {
   "c": {
    "1": 3.9781804242309784,
    "2": -13.076201062871851,
    "3": 132.35249678149992
   },
   "d": {
    "1": 3.9781804242309784
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.504214696038853,
   4.3917467764543625,
   3.999636978808665
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005215019856421456,
  "alpha_at_max": 2.1136837083356204,
  "alternations": 3,
  "seconds": 1.82310152053833,
  "structure": 11,
  "coefficients": {
   "c": {
    "1": 3.193116000715654,
    "2": 6.074262455684556,
    "3": 1.0025108083638845e-12
   },
   "d": {
    "1": 3.193116000715654,
    "2": 6.074262455684556
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.7877786085559424,
   4.3881334207558265,
   3.234080350609224
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.812159538269043,
  "structure": 0,
  "coefficients": {
   "c": {
    "1": 6.134492058228709,
    "2": 5.9740223288009755,
    "3": 1.984992856450505e-10
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5076772447620582,
   -0.5991891054121721,
   4.336771383148035
  ],
  "loss_type": "max",
  "tail_loss": 0.0006412241038014632,
  "loss": 0.0006412241038020738,
  "alpha_at_max": 0.22292562863689258,
  "alternations": 4,
  "seconds": 2.204247236251831,
  "structure": 2,
  "coefficients": {
   "c": {
    "1": 3.218675874365546,
    "2": 15.789857507663756
   },
   "d": {
    "1": 2.1715577487505344
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 2,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.3546641822481546,
   -4.076829302100768,
   -0.6339515830393507
  ],
  "loss_type": "max",
  "tail_loss": 0.016632786164389013,
  "loss": 0.016632975454839993,
  "alpha_at_max": 0.3441279917108662,
  "alternations": 3,
  "seconds": 2.1189815998077393,
  "structure": 3,
  "coefficients": {
   "c": {
    "1": 2.2628938506182616,
    "2": -1.4244873739844008,
    "3": 79.77278405637136
   },
   "d": {}
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.15747855336684768,
   4.7234627815662105,
   1.5434543813842385
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 4.26270381267937e+20,
  "alternations": 1,
  "seconds": 0.7885911464691162,
  "structure": 5,
  "coefficients": {
   "c": {
    "1": 1.43707208510762,
    "2": 27.98501623123207,
    "3": 2.342269460069999e-05
   },
   "d": {
    "2": 27.98501623123207
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6691375687568833,
   4.139330150509869,
   -0.5476799882783487
  ],
  "loss_type": "max",
  "tail_loss": 0.005030315159369081,
  "loss": 0.005030315159371579,
  "alpha_at_max": 0.043523117929898346,
  "alternations": 4,
  "seconds": 1.9529666900634766,
  "structure": 9,
  "coefficients": {
   "c": {
    "1": 4.668072245129781,
    "2": 1.8995918648748993,
    "3": 43.95820649879715
   },
   "d": {
    "1": 4.668072245129781
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.22411666157423493,
   4.8183469079838215,
   2.355769979246576
  ],
  "loss_type": "max",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "alternations": 1,
  "seconds": 0.7181606292724609,
  "structure": 11,
  "coefficients": {
   "c": {
    "1": 0.5968749305922261,
    "2": 43.32053545193165,
    "3": 8.564264314954251e-08
   },
   "d": {
    "1": 0.5968749305922261,
    "2": 43.32053545193165
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan_signed",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.7246754262630659,
   4.387739648648101,
   -0.03433992443701573
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047281724922730703,
  "alpha_at_max": 8.924009008123372,
  "alternations": 4,
  "seconds": 1.2239713668823242,
  "structure": 0,
  "coefficients": {
   "c": {
    "1": 5.304878313748598,
    "2": 5.96319892744032,
    "3": 1.2677095830205383
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "arctan_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5337154097728751,
   -0.6287750108144377,
   4.541204808954234
  ],
  "loss_type": "max",
  "tail_loss": 0.00062416279583416,
  "loss": 0.0006241627958346596,
  "alpha_at_max": 0.16134666757775792,
  "alternations": 4,
  "seconds": 1.7517316341400146,
  "structure": 2,
  "coefficients": {
   "c": {
    "1": 3.4175541911402383,
    "2": 18.094643106448412
   },
   "d": {
    "1": 3.4770009468880096
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 2,
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.45105302661957086,
   -4.574302504370118,
   -0.772526160379679
  ],
  "loss_type": "max",
  "tail_loss": 0.01287497128694498,
  "loss": 0.01287547073772033,
  "alpha_at_max": 0.2790486976764757,
  "alternations": 3,
  "seconds": 1.9357433319091797,
  "structure": 3,
  "coefficients": {
   "c": {
    "1": 2.8252249090264643,
    "2": -14.080076315688874,
    "3": 207.76791480120596
   },
   "d": {}
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.08491118985331986,
   4.733556945883153,
   4.0
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.015506860327771488,
  "alpha_at_max": 0.3857624932827572,
  "alternations": 2,
  "seconds": 1.3442785739898682,
  "structure": 5,
  "coefficients": {
   "c": {
    "1": 0.8224108099405639,
    "2": 29.316619595574792,
    "3": 1e-12
   },
   "d": {
    "2": 29.316619595574792
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6718563836035465,
   -4.074996087674359,
   -0.595436448805219
  ],
  "loss_type": "max",
  "tail_loss": 0.004389373835139099,
  "loss": 0.004389373835141264,
  "alpha_at_max": 0.16957428712262299,
  "alternations": 4,
  "seconds": 1.9548115730285645,
  "structure": 9,
  "coefficients": {
   "c": {
    "1": 4.697387454945975,
    "2": -1.4125120952684482,
    "3": 61.13773517606535
   },
   "d": {
    "1": 4.697387454945975
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5386830071676756,
   4.620184438238902,
   3.907572497220583
  ],
  "loss_type": "max",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 1.7359726428985596,
  "structure": 11,
  "coefficients": {
   "c": {
    "1": 3.4568696777533328,
    "2": 17.392774907608523,
    "3": 1.893574987659634e-12
   },
   "d": {
    "1": 3.4568696777533328,
    "2": 17.392774907608523
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5386830181844937,
   4.6201844246976655,
   1.89213098123727,
   4.620184424612254
  ],
  "loss_type": "max",
  "tail_loss": 0.0006169420660781522,
  "loss": 0.0007406020936213675,
  "alpha_at_max": 0.05616166827835456,
  "alternations": 3,
  "seconds": 44.32733392715454,
  "structure": 10,
  "coefficients": {
   "c": {
    "1": 3.456869765444304,
    "2": 17.392773823000347,
    "3": 2.106721154843073e-06
   },
   "d": {
    "1": 3.456869765444304,
    "2": 17.392773816159156
   }
  },
  "q_roots": [],
  "spec": {
   "kind": "rational_signed",
   "m": 3,
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 }
]

==> anc/python/fits_signed_final.json <==
[
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 17,
  "theta": [
   -0.36547967348412846,
   5.071918548123547,
   -4.463576717191931,
   -0.9482715170516878,
   5.643502416389676,
   4.986885131693909
  ],
  "loss": 0.00042099852932175885,
  "alpha_at_max": 0.14343000052331265,
  "pos_loss": 0.0004239855555072669,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 2.319955600911357,
    "2": 139.26343281687844,
    "3": -24.588393321424483,
    "4": 6209.920898571646
   },
   "d": {
    "1": 44.005039624442716,
    "2": 139.26343281687844,
    "3": 913.3881966251998
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 15,
  "theta": [
   -0.41223236581337536,
   4.529868412432876,
   3.6926570081503396,
   -0.7517146753424475,
   4.72466454958893,
   4.713603432305303
  ],
  "loss": 0.00017638052152879803,
  "alpha_at_max": 3.4406460683030504,
  "pos_loss": 0.0001763808621498825,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 2.583642178119029,
    "2": 11.474580705263813,
    "3": 0.11966606890375903,
    "4": 1015.9181079856105
   },
   "d": {
    "1": 2.583642178119029,
    "2": 28.140324369487907,
    "3": 138.29621587832165
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 18,
  "theta": [
   -0.43513554123420767,
   4.488260332412059,
   4.736230257942948,
   0.06703467443895551,
   4.690033291823307,
   4.757868004252096
  ],
  "loss": 8.006253501968708e-05,
  "alpha_at_max": 0.04289434099967818,
  "pos_loss": 8.006575410623995e-05,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 7,
  "coefficients": {
   "c": {
    "1": 2.7235511827702976,
    "2": 9.473722617875662,
    "3": 161.69283430502924,
    "4": 0.5393383500867016
   },
   "d": {
    "1": 4.898163659079073,
    "2": 32.78959167652528,
    "3": 161.69283430502924
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 15,
  "theta": [
   -0.5520076686253031,
   4.475426565741355,
   4.8011933684994865,
   -0.71796068829436,
   4.889341583967491,
   4.767824325136571
  ],
  "loss": 6.567415753355732e-05,
  "alpha_at_max": 0.10335226529063775,
  "pos_loss": 6.568076364321662e-05,
  "tail_loss": 6.567415752906092e-05,
  "alternations": 7,
  "coefficients": {
   "c": {
    "1": 3.5645742757555694,
    "2": 8.93003439208938,
    "3": 253.26787441024243,
    "4": 744.4623744905473
   },
   "d": {
    "1": 3.5645742757555694,
    "2": 60.073532146823574,
    "3": 201.12820394284702
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 18,
  "theta": [
   -2.816382271819612,
   0.006317820921013471,
   5.7986515720501055,
   4.0,
   7.999457597381218,
   -6.105526365168368
  ],
  "loss": 0.013240256915752535,
  "alpha_at_max": 1e+30,
  "pos_loss": 0.013240410572280314,
  "tail_loss": 0.013240256946639328,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 655.2126472679308,
    "2": 1.0295220243910145e-08,
    "3": 248859.78188650313,
    "4": 1e-16
   },
   "d": {
    "1": 9987.518514018135,
    "2": -16257.461355024445,
    "3": 248859.78188650313
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 17,
  "theta": [
   -0.6003904106788001,
   5.149106022802479,
   5.049231820065839,
   -0.7391250647964067,
   5.8295766206778445,
   5.042444729689178
  ],
  "loss": 0.0002740773417659758,
  "alpha_at_max": 2.8845628102960514,
  "pos_loss": 0.00027407638092265474,
  "tail_loss": 0.00027407734176576604,
  "alternations": 7,
  "coefficients": {
   "c": {
    "1": 3.9846521141790436,
    "2": 198.70648710285442,
    "3": 1405.0619087099308,
    "4": 904.690977654784
   },
   "d": {
    "1": 67.54242056254823,
    "2": 198.70648710285442,
    "3": 1340.7079637146326
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 17,
  "theta": [
   -0.518132595128062,
   4.657038296761001,
   -3.103829256337086,
   -0.026884972449597894,
   4.557112521077922,
   -2.139983710138692
  ],
  "loss": 0.00033549607513372326,
  "alpha_at_max": 0.015346169827992948,
  "pos_loss": 0.0003354975783786962,
  "tail_loss": 0.0003034658035057647,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 3.297103611984871,
    "2": 20.609933644022803,
    "3": -0.00204874435057842,
    "4": 1.280972746038037
   },
   "d": {
    "1": 3.6067207721367196,
    "2": 20.609933644022803,
    "3": -2.6299720340236494e-06
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 15,
  "theta": [
   -0.5571195267430863,
   4.357099278472286,
   4.958931077489931,
   -0.8571501821687484,
   5.128708156438419,
   4.95868601632547
  ],
  "loss": 9.018953373907922e-05,
  "alpha_at_max": 124581132319191.14,
  "pos_loss": 9.021029650577014e-05,
  "tail_loss": 9.018953373896021e-05,
  "alternations": 7,
  "coefficients": {
   "c": {
    "1": 3.606778953124323,
    "2": 5.178435329284663,
    "3": 752.9969766442059,
    "4": 2682.8767920906303
   },
   "d": {
    "1": 3.606778953124323,
    "2": 180.89073061586834,
    "3": 751.7233646838644
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "structure": 7,
  "theta": [
   -0.4352882161305609,
   4.491798503286087,
   -0.7379489441846604,
   4.697178855624683,
   4.759955438675309
  ],
  "loss": 8.150736750711651e-05,
  "alpha_at_max": 0.00941716110026493,
  "pos_loss": 8.150736750733856e-05,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 2.724508807170772,
    "2": 9.629350758009148,
    "3": 163.62393489975292
   },
   "d": {
    "1": 4.979421104045147,
    "2": 33.10631762144973
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 13,
  "theta": [
   -0.3925876933884816,
   4.60858109494983,
   -4.671345346683241,
   -0.7646218050553849,
   4.59015430505098
  ],
  "loss": 0.0004309205622778922,
  "alpha_at_max": 0.013941836970883597,
  "pos_loss": 0.001423452646948986,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 2.469378675187664,
    "2": 16.48778022682516,
    "3": -103.28471133132939,
    "4": 1144.1612106304192
   },
   "d": {
    "1": 2.469378675187664,
    "2": 16.48778022682516,
    "3": 58.94716393341319
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "structure": 18,
  "theta": [
   -0.538406065694738,
   -4.651930489582038,
   4.64977762982156,
   -0.7558431269005477,
   -4.821829788902319,
   4.831398922834597
  ],
  "loss": 6.204730773116603e-05,
  "alpha_at_max": 4.129714228358635,
  "pos_loss": 0.00010644847442933322,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 7,
  "coefficients": {
   "c": {
    "1": 3.4546659992753024,
    "2": -20.130797451817642,
    "3": 88.98829574174164,
    "4": 1055.2916641082468
   },
   "d": {
    "1": -6.634829835138295,
    "2": 46.004238433377004,
    "3": 88.98829574174164
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 16,
  "theta": [
   -0.3692445363462129,
   4.662205799879143,
   -4.163140268721873,
   0.1532021670854787,
   4.632524916505152
  ],
  "loss": 0.0010552213990118187,
  "alpha_at_max": 0.020316084008506395,
  "pos_loss": 0.0012386284576053619,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 2.340154528618332,
    "2": 21.10627535790999,
    "3": -3.086176828351478,
    "4": 0.24388850506355464
   },
   "d": {
    "1": 4.290668051136706,
    "2": 21.10627535790999,
    "3": -3.086176828351478
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 14,
  "theta": [
   -0.44325313611688666,
   4.317976485325054,
   4.669128811304583,
   -0.1158503808827615,
   4.657127318021478
  ],
  "loss": 0.000403974497289461,
  "alpha_at_max": 0.030016496473604545,
  "pos_loss": 0.00040397423461446813,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 2.7749370538549205,
    "2": 4.324669970460111,
    "3": 101.71533502986244,
    "4": 2.90670878718941
   },
   "d": {
    "1": 2.7749370538549205,
    "2": 20.618384584473528,
    "3": 101.71533502986244
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 13,
  "theta": [
   -0.5132311154892456,
   4.628951200140896,
   4.468766167134546,
   -0.28571290576898417,
   4.4629294961063595
  ],
  "loss": 0.000530036266287115,
  "alpha_at_max": 0.2073576202418995,
  "pos_loss": 0.0005300362678238857,
  "tail_loss": 0.0005300362662827851,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 3.2601014541074997,
    "2": 18.10933072897418,
    "3": 25.48581354107404,
    "4": 13.894778343228824
   },
   "d": {
    "1": 3.2601014541074997,
    "2": 18.10933072897418,
    "3": 24.478707805435732
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 14,
  "theta": [
   -0.660814442028412,
   2.9128599268386335,
   4.58664105378535,
   3.999992113131137,
   -4.271141755714247
  ],
  "loss": 0.013240256946632667,
  "alpha_at_max": 1e+30,
  "pos_loss": 0.013240256946632667,
  "tail_loss": 0.013240256946639328,
  "alternations": 2,
  "coefficients": {
   "c": {
    "1": 4.579461814405545,
    "2": 0.006694526324909102,
    "3": 57.533813518443004,
    "4": 1.0000726433850992e-16
   },
   "d": {
    "1": 4.579461814405545,
    "2": -3.4856478707595966,
    "3": 57.533813518443004
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 16,
  "theta": [
   -0.07877613671345296,
   4.727565975012233,
   2.9592235047208177,
   3.9857844044260125,
   -1.4069633441153373
  ],
  "loss": 0.01324025694663933,
  "alpha_at_max": 8551336234199864.0,
  "pos_loss": 0.01324025694663933,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 1.198881163449098,
    "2": 28.518846130369308,
    "3": 0.000754519579718482,
    "4": 1.1398885264697404e-16
   },
   "d": {
    "1": -0.0025524858553560973,
    "2": 28.518846130369308,
    "3": 0.000754519579718482
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "structure": 7,
  "theta": [
   -0.5071430106413907,
   4.6673396784107775,
   -0.48401809868026313,
   4.59813302631733,
   4.647587603508545
  ],
  "loss": 0.0006335734728443176,
  "alpha_at_max": 0.020770167552806987,
  "pos_loss": 0.0006344245036622453,
  "tail_loss": 0.0006335734728439291,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 3.2147189525784885,
    "2": 21.611223602032968,
    "3": 28.317460021063233
   },
   "d": {
    "1": 3.96399434558778,
    "2": 19.732186293089573
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "structure": 7,
  "theta": [
   -0.5175352880081019,
   4.680859277298396,
   -0.3581572262826162,
   4.631381784385243,
   4.680656803624597
  ],
  "loss": 0.000343124609664347,
  "alpha_at_max": 0.06564475019516997,
  "pos_loss": 0.000343124290597574,
  "tail_loss": 0.0003430665749918349,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 3.2925720559344973,
    "2": 22.999508466245242,
    "3": 11.870572883025384
   },
   "d": {
    "1": 4.279389181103035,
    "2": 22.978073127848887
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 13,
  "theta": [
   -0.5386830071679538,
   4.620184438238632,
   0.009193448802967994,
   2.510741535136852,
   0.04883995186514713
  ],
  "loss": 0.0007406018230504685,
  "alpha_at_max": 0.05616166827835456,
  "pos_loss": 0.0007406018230502465,
  "tail_loss": 0.0007040997770152435,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 3.4568696777555474,
    "2": 17.392774907586897,
    "3": 1.065565979874345e-12,
    "4": 9.058032184327508e-11
   },
   "d": {
    "1": 3.4568696777555474,
    "2": 17.392774907586897,
    "3": 1.4012636481258213e-12
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 14,
  "theta": [
   -0.5605143784984539,
   4.26455335261128,
   4.9902419479132325,
   -0.8843830280911475,
   5.176622939345781
  ],
  "loss": 0.00011646414890430807,
  "alpha_at_max": 3.2888192062537875,
  "pos_loss": 0.00011646438424642059,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 3.63508339277792,
    "2": 3.381479082159139,
    "3": 934.8153687080556,
    "4": 3447.7209858026
   },
   "d": {
    "1": 3.63508339277792,
    "2": 225.55158259301922,
    "3": 934.8153687080556
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "structure": 1,
  "theta": [
   -0.6407997441728305,
   4.095757256979807,
   -3.944341415721853,
   0.2967124894801683
  ],
  "loss": 0.002014923762810761,
  "alpha_at_max": 11.00322515853444,
  "pos_loss": 0.002611214177742521,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 4.373204075599363,
    "2": 1.5542272315980863,
    "3": -0.6808073678991059,
    "4": 0.06503543389790746
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 4,
  "theta": [
   -0.4943459310344277,
   -4.568581403085065,
   -0.7441571782119947,
   4.585049112130523
  ],
  "loss": 0.0015803915372458732,
  "alpha_at_max": 0.10409742817766265,
  "pos_loss": 0.003079604037813932,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 3.1213748804966706,
    "2": -13.713957718876735,
    "3": 170.7935771580531
   },
   "d": {
    "2": 14.794429555301855
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "structure": 6,
  "theta": [
   -0.5029301026376183,
   -4.543853001888121,
   -0.5948680625507311,
   -3.9296209675129945
  ],
  "loss": 0.0028573939646995283,
  "alpha_at_max": 0.31102836686851454,
  "pos_loss": 0.009193310108427166,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 3.183685083489344,
    "2": -12.2378747424464,
    "3": 60.898162349936385
   },
   "d": {
    "1": -0.8503955276650214
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 8,
  "theta": [
   -0.3587287576105633,
   4.693999407107589,
   3.9024948997195623,
   4.701310743189178
  ],
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "pos_loss": 0.0012386284417273963,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 2.284171758481086,
    "2": 24.43423881232493,
    "3": 1.9611702692078984e-12
   },
   "d": {
    "1": 5.027021506122762,
    "2": 24.43423881232493
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "structure": 16,
  "theta": [
   -0.5179719869249951,
   4.664684971807987,
   4.192490180473728,
   0.013508968797828301,
   4.581696166500248
  ],
  "loss": 0.00033756624773706445,
  "alpha_at_max": 0.015351824607478741,
  "pos_loss": 0.0003375662474964791,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 6,
  "coefficients": {
   "c": {
    "1": 3.2958845221631927,
    "2": 21.348626717584455,
    "3": 3.77981497612953,
    "4": 0.8830069560151057
   },
   "d": {
    "1": 3.8167715512646794,
    "2": 21.348626717584455,
    "3": 3.77981497612953
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "structure": 12,
  "theta": [
   -0.4609742416584692,
   4.4760698453934085,
   -4.2174630662455534,
   0.05689302635425064
  ],
  "loss": 0.003145976201174404,
  "alpha_at_max": 6.9030338020331365,
  "pos_loss": 0.00521501312574263,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 2.8905084389907643,
    "2": 8.956528058793976,
    "3": -4.491477192913673,
    "4": 0.5921447655948829
   },
   "d": {
    "1": 2.8905084389907643,
    "2": 8.956528058793976,
    "3": -4.491477192913673
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "structure": 1,
  "theta": [
   -0.784898697463523,
   -2.5659084887488603,
   4.38952362590752,
   0.746487434960347
  ],
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "pos_loss": 0.01324025694663936,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 6.093947346400361,
    "2": -0.0013546184221313936,
    "3": 14.74249121728227,
    "4": 0.0010328809323910941
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 4,
  "theta": [
   -0.16398414765603347,
   4.703938323085188,
   3.91037579764828,
   4.703938323085187
  ],
  "loss": 0.010372003464481638,
  "alpha_at_max": 0.33953144362317195,
  "pos_loss": 0.01037200367973834,
  "tail_loss": 0.0023376941358806413,
  "alternations": 2,
  "coefficients": {
   "c": {
    "1": 1.4587610125267645,
    "2": 25.5785926807213,
    "3": 1.8572595794785362e-12
   },
   "d": {
    "2": 25.578592680721194
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "structure": 6,
  "theta": [
   -0.7291512874310718,
   4.579601618911759,
   -0.8235717669212959,
   5.209464250718421
  ],
  "loss": 0.003967530369507699,
  "alpha_at_max": 0.1450507571109142,
  "pos_loss": 0.003967538149116767,
  "tail_loss": 0.003967525573846664,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 5.359833359619564,
    "2": 14.427903796170801,
    "3": 295.6073994031755
   },
   "d": {
    "1": 16.198106524661238
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 8,
  "theta": [
   -0.1027702915508164,
   4.704654440394554,
   0.6532504018431213,
   -1.6406807840978423
  ],
  "loss": 0.013240256946639328,
  "alpha_at_max": 8.054655616153955e+17,
  "pos_loss": 0.013240256946639328,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 1.2669815525998027,
    "2": 25.663086086458737,
    "3": 0.010971065160448643
   },
   "d": {
    "1": -0.004372006350409532,
    "2": 25.663086086458737
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 10,
  "theta": [
   -0.44908371953568493,
   4.256397072550969,
   -0.6828653241558525,
   4.657300584596546
  ],
  "loss": 0.0005128704689794095,
  "alpha_at_max": 0.3176874070649772,
  "pos_loss": 0.0005128704689786994,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 2.8124429365813426,
    "2": 3.256822915185042,
    "3": 111.83969459735638
   },
   "d": {
    "1": 2.8124429365813426,
    "2": 20.634843013891984
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "structure": 12,
  "theta": [
   -0.3073069579060763,
   4.736729159109297,
   -1.1273750554555129,
   -0.0009439314431878287
  ],
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "pos_loss": 0.01324025694663936,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 2.029116385568998,
    "2": 29.7480373586672,
    "3": -2.4106000784924045e-09,
    "4": 1.0087318318473388
   },
   "d": {
    "1": 2.029116385568998,
    "2": 29.7480373586672,
    "3": -2.4106000784924045e-09
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 10,
  "theta": [
   -0.5071805629060964,
   4.641597627548134,
   -0.40579575547344293,
   4.628846844921804
  ],
  "loss": 0.0006329633848410898,
  "alpha_at_max": 0.22292562863689258,
  "pos_loss": 0.0006329633855366446,
  "tail_loss": 0.0006329633848387028,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 3.214996932616014,
    "2": 19.19531551719236,
    "3": 16.49632736283173
   },
   "d": {
    "1": 3.214996932616014,
    "2": 18.100629954579915
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "structure": 1,
  "theta": [
   -0.7246754262630636,
   4.387739648648099,
   4.034339924437077,
   3.5508642429521284
  ],
  "loss": 0.00047281724922730703,
  "alpha_at_max": 8.924009008123372,
  "pos_loss": 0.00047281728582513347,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 5.30487831374857,
    "2": 5.9631989274402475,
    "3": 1.2677095830210767,
    "4": 6.259548780000803e-15
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "structure": 6,
  "theta": [
   -0.6882233693223239,
   -4.216305187319373,
   -0.6937738072643591,
   4.796245718904553
  ],
  "loss": 0.0042658873019485455,
  "alpha_at_max": 0.4843953885478403,
  "pos_loss": 0.00523275604379303,
  "tail_loss": 0.004265880588553317,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 4.877793036011538,
    "2": -2.70776128588229,
    "3": 120.59281188219846
   },
   "d": {
    "1": 6.255265084955129
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 8,
  "theta": [
   -0.5172549548339116,
   4.690810951811448,
   -0.4126904305145831,
   4.661063173586717
  ],
  "loss": 0.00034664291497443767,
  "alpha_at_max": 0.015380129775491266,
  "pos_loss": 0.00034664291497432664,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 3.2904474161368666,
    "2": 24.07808280253766,
    "3": 17.301003402607673
   },
   "d": {
    "1": 4.582085340530096,
    "2": 24.07808280253766
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 4,
  "theta": [
   -0.6397309975615902,
   -4.838726259299035,
   -0.8526640816601654,
   -4.683297481821942
  ],
  "loss": 0.012791803607507313,
  "alpha_at_max": 0.09014881036594016,
  "pos_loss": 0.013055470010394421,
  "tail_loss": 0.012786747967380774,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 4.36245537614149,
    "2": -47.58307655823936,
    "3": 361.40340914865965
   },
   "d": {
    "2": -23.25921020514425
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "structure": 12,
  "theta": [
   -0.5280788864548938,
   4.633267319215952,
   -4.130058283396876,
   0.12270928370258896
  ],
  "loss": 0.0005041754486250161,
  "alpha_at_max": 14.558612943531829,
  "pos_loss": 0.0007406018230451394,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 5,
  "coefficients": {
   "c": {
    "1": 3.373485800261942,
    "2": 18.472881249239506,
    "3": -2.4556973987354866,
    "4": 0.3229705069430747
   },
   "d": {
    "1": 3.373485800261942,
    "2": 18.472881249239506,
    "3": -2.4556973987354866
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "structure": 0,
  "theta": [
   -0.6492850630954311,
   3.9743492324473824,
   3.9024008552421794
  ],
  "loss": 0.0026112141777425713,
  "alpha_at_max": 0.0632470101342753,
  "pos_loss": 0.002611214177741017,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 4.459488651760291,
    "2": 0.8885839506954187,
    "3": 1.9624447304012452e-12
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "structure": 2,
  "theta": [
   -0.3587287576105582,
   -0.6939994071075974,
   4.701310743189181
  ],
  "loss": 0.0012386284417233995,
  "alpha_at_max": 0.020458792612880753,
  "pos_loss": 0.0012386284417233995,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 2.2841717584810595,
    "2": 24.434238812325855
   },
   "d": {
    "1": 5.027021506122793
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "structure": 3,
  "theta": [
   -0.4969001223881878,
   -4.428377769920631,
   -0.5042866308466121
  ],
  "loss": 0.0030933458066380037,
  "alpha_at_max": 0.04088085780083864,
  "pos_loss": 0.03839052109391883,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 3.1397865330934787,
    "2": -7.190441210958653,
    "3": 32.573159999015225
   },
   "d": {}
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 5,
  "theta": [
   0.22308143568184602,
   4.61182532692889,
   4.0
  ],
  "loss": 0.025057060714175017,
  "alpha_at_max": 0.49677530652763036,
  "pos_loss": 0.025057060714175128,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 2,
  "coefficients": {
   "c": {
    "1": 0.598299395873714,
    "2": 16.735960950318805,
    "3": 1e-12
   },
   "d": {
    "2": 16.735960950318805
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "structure": 9,
  "theta": [
   -0.5996844759891764,
   -4.5582407948801125,
   -0.7072440461684442
  ],
  "loss": 0.006625346297854939,
  "alpha_at_max": 0.16093110748769698,
  "pos_loss": 0.009393133781463114,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 3.9781804242162853,
    "2": -13.076201062335187,
    "3": 132.35249677660718
   },
   "d": {
    "1": 3.9781804242162853
   }
  },
  "q_roots": []
 },
 {
  "form": "A",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 11,
  "theta": [
   -0.5042152244215907,
   4.391746259517677,
   3.9826560356653475
  ],
  "loss": 0.005215013125702939,
  "alpha_at_max": 0.05615132386952506,
  "pos_loss": 0.005215013125703253,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 3.193119885610514,
    "2": 6.074247995425474,
    "3": 1.1272802364881044e-12
   },
   "d": {
    "1": 3.193119885610514,
    "2": 6.074247995425474
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "structure": 0,
  "theta": [
   -0.7877786085559424,
   4.3881334207558265,
   3.234080350609224
  ],
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "pos_loss": 0.01324025694663936,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 6.134492058228709,
    "2": 5.9740223288009755,
    "3": 1.984992856450505e-10
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "structure": 2,
  "theta": [
   -0.5076772447620733,
   -0.5991891054121696,
   4.336771383148062
  ],
  "loss": 0.0006412241038018518,
  "alpha_at_max": 0.09009900605499137,
  "pos_loss": 0.0006412241038022959,
  "tail_loss": 0.0006412241038016298,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 3.218675874365658,
    "2": 15.789857507663578
   },
   "d": {
    "1": 2.171557748750672
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "structure": 3,
  "theta": [
   -0.3546641822481546,
   -4.076829302100768,
   -0.6339515830393507
  ],
  "loss": 0.016632975454839993,
  "alpha_at_max": 0.3441279917108662,
  "pos_loss": 0.01966172724761428,
  "tail_loss": 0.016632786164389013,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 2.2628938506182616,
    "2": -1.4244873739844008,
    "3": 79.77278405637136
   },
   "d": {}
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 5,
  "theta": [
   -0.15747855336684768,
   4.7234627815662105,
   1.5434543813842385
  ],
  "loss": 0.013240256946639328,
  "alpha_at_max": 4.26270381267937e+20,
  "pos_loss": 0.013240256946639328,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 1.43707208510762,
    "2": 27.98501623123207,
    "3": 2.342269460069999e-05
   },
   "d": {
    "2": 27.98501623123207
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "structure": 9,
  "theta": [
   -0.6691375687568794,
   4.139330150509843,
   -0.547679988278369
  ],
  "loss": 0.005030315159371221,
  "alpha_at_max": 642090437172822.8,
  "pos_loss": 0.005030315159371579,
  "tail_loss": 0.00503031515937119,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 4.668072245129737,
    "2": 1.899591864874674,
    "3": 43.958206498803285
   },
   "d": {
    "1": 4.668072245129737
   }
  },
  "q_roots": []
 },
 {
  "form": "F1",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 11,
  "theta": [
   0.22411666157423493,
   4.8183469079838215,
   2.355769979246576
  ],
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "pos_loss": 0.01324025694663936,
  "tail_loss": 0.013240256946639328,
  "alternations": 1,
  "coefficients": {
   "c": {
    "1": 0.5968749305922261,
    "2": 43.32053545193165,
    "3": 8.564264314954251e-08
   },
   "d": {
    "1": 0.5968749305922261,
    "2": 43.32053545193165
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "structure": 0,
  "theta": [
   -0.7246754262630659,
   4.387739648648101,
   -0.03433992443701573
  ],
  "loss": 0.00047281724922730703,
  "alpha_at_max": 8.924009008123372,
  "pos_loss": 0.00047281724922921506,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 5.304878313748598,
    "2": 5.96319892744032,
    "3": 1.2677095830205383
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "structure": 2,
  "theta": [
   -0.5337154097728751,
   -0.6287750108144377,
   4.541204808954234
  ],
  "loss": 0.0006241627958346596,
  "alpha_at_max": 0.16134666757775792,
  "pos_loss": 0.0006241627958346596,
  "tail_loss": 0.00062416279583416,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 3.4175541911402383,
    "2": 18.094643106448412
   },
   "d": {
    "1": 3.4770009468880096
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "structure": 3,
  "theta": [
   -0.45095011703444327,
   -4.5727955503675135,
   -0.7715214226967528
  ],
  "loss": 0.01287516642016806,
  "alpha_at_max": 0.2795117053991846,
  "pos_loss": 0.026450251721094498,
  "tail_loss": 0.012874980330183472,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 2.824555528476639,
    "2": -13.982701957774243,
    "3": 206.33089788494723
   },
   "d": {}
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 5,
  "theta": [
   0.08491118985559112,
   4.7335569458838,
   4.0
  ],
  "loss": 0.015506860327771266,
  "alpha_at_max": 0.3857624932827572,
  "pos_loss": 0.015506860327771488,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 2,
  "coefficients": {
   "c": {
    "1": 0.8224108099362629,
    "2": 29.31661959566209,
    "3": 1e-12
   },
   "d": {
    "2": 29.31661959566209
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "structure": 9,
  "theta": [
   -0.6718563836035502,
   -4.074996087674473,
   -0.5954364488052408
  ],
  "loss": 0.004389373835141042,
  "alpha_at_max": 0.03644181507888611,
  "pos_loss": 0.005461497658499459,
  "tail_loss": 0.0043893738351407086,
  "alternations": 4,
  "coefficients": {
   "c": {
    "1": 4.697387454946014,
    "2": -1.4125120952691879,
    "3": 61.13773517607461
   },
   "d": {
    "1": 4.697387454946014
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "structure": 11,
  "theta": [
   -0.5386830071676756,
   4.620184438238902,
   3.907572497220583
  ],
  "loss": 0.0007406018230422529,
  "alpha_at_max": 0.05616166827835456,
  "pos_loss": 0.0007406018230422529,
  "tail_loss": 1.9753086419753084e-42,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 3.4568696777533328,
    "2": 17.392774907608523,
    "3": 1.893574987659634e-12
   },
   "d": {
    "1": 3.4568696777533328,
    "2": 17.392774907608523
   }
  },
  "q_roots": []
 },
 {
  "form": "F2",
  "name": "signed [a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "structure": 10,
  "theta": [
   -0.538683017741742,
   4.620184425244143,
   1.8982302012133985,
   4.620184425160273
  ],
  "loss": 0.0007406020827895876,
  "alpha_at_max": 0.05616166827835456,
  "pos_loss": 0.0007406022303886317,
  "tail_loss": 0.0006318738571035598,
  "alternations": 3,
  "coefficients": {
   "c": {
    "1": 3.456869761920117,
    "2": 17.392773866771385,
    "3": 2.0198047832935547e-06
   },
   "d": {
    "1": 3.456869761920117,
    "2": 17.392773860053694
   }
  },
  "q_roots": []
 }
]

==> anc/python/fits_signed_set.json <==
[
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.466671812261835,
   4.543058258584571,
   -0.7325318395037641,
   4.732634124704209,
   4.732797164530077
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 8.577162230865833,
    "3": 42.57697237444024,
    "4": 851.3876733033059
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 29.192295692845818,
    "3": 157.9034044308374
   }
  },
  "loss": 0.0001899940271077316,
  "alpha_at_max": 0.24317560218006817,
  "tail": 1.9753086419753084e-42,
  "small": 4.4510687191579024e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.00018999402765507156
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 5,
  "q": [
   -0.42499415412967256,
   4.480129520435401,
   4.423150692567139,
   -0.6290824829903991,
   4.610835294313011
  ],
  "coefficients": {
   "c": {
    "1": 2.660689245047206,
    "2": 9.125549829325887,
    "3": 18.597393386459085,
    "4": 328.34464063377584
   },
   "d": {
    "1": 2.660689245047206,
    "2": 16.65983088821116,
    "3": 65.70570525842294
   }
  },
  "loss": 0.0004883585424377834,
  "alpha_at_max": 0.14801986371176049,
  "tail": 1.9753086419753084e-42,
  "small": 2.367554778226477e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0004883372349722137
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.41335356639417353,
   4.52898717057911,
   -3.6158113335700017,
   -0.7574998206658259,
   4.730554413866751
  ],
  "coefficients": {
   "c": {
    "1": 2.5903208804812214,
    "2": 11.428108136276972,
    "3": -0.07037752677988465,
    "4": 1071.517535379789
   },
   "d": {
    "1": 2.5903208804812214,
    "2": 28.914043344862925,
    "3": 145.53849193945518
   }
  },
  "loss": 0.00018248879220639225,
  "alpha_at_max": 0.13023268665656262,
  "tail": 1.9753086419753084e-42,
  "small": 2.6680290031055875e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.00018250871096370247
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 5,
  "q": [
   -0.39060800571960286,
   4.675919769991001,
   -4.686633371634754,
   -0.7976226661582739,
   4.6318579490916765
  ],
  "coefficients": {
   "c": {
    "1": 2.45814787780247,
    "2": 22.482237947214852,
    "3": -114.78895834951386,
    "4": 1550.5674562494355
   },
   "d": {
    "1": 4.284083718243844,
    "2": 22.482237947214852,
    "3": 107.67428992073123
   }
  },
  "loss": 0.0004222545355692109,
  "alpha_at_max": 0.13497085530469083,
  "tail": 1.9753086419753084e-42,
  "small": 7.156274942632379e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0009655060860895848
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.3630770066182434,
   4.908168550453066,
   -0.260061989290266,
   -0.8159615235328643,
   5.274972290221482
  ],
  "coefficients": {
   "c": {
    "1": 2.3071562442275035,
    "2": 65.51445022282853,
    "3": -6.028176614657672e-12,
    "4": 1835.8876237033194
   },
   "d": {
    "1": 18.835289087457642,
    "2": 65.51445022282853,
    "3": 270.26431130353586
   }
  },
  "loss": 0.0007139913290701294,
  "alpha_at_max": 0.07075546671654279,
  "tail": 1.9753086419753084e-42,
  "small": 0.0001222401445470922,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0007139913290709066
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   5.101060372062154,
   4.0572968599169155,
   -0.9789091068998721,
   5.734810016979427,
   5.033462245665682
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 159.26514602286602,
    "3": 1.4855613088003143,
    "4": 8234.484712341964
   },
   "d": {
    "1": 54.301273748158486,
    "2": 159.26514602286602,
    "3": 1260.0469776829405
   }
  },
  "loss": 0.000553487008128295,
  "alpha_at_max": 0.12311756003899728,
  "tail": 1.9753086419753084e-42,
  "small": 4.671188957305894e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0005535875074951235
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.499044776412342,
   4.69757980915276,
   0.014059574092586402,
   4.6313484481879055,
   4.725728765692823
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 9.95610694097571,
    "3": 123.80535433404009,
    "4": 0.8785403315230331
   },
   "d": {
    "1": 4.279060710231045,
    "2": 28.2785756812645,
    "3": 123.80535433404009
   }
  },
  "loss": 0.00014001736636082285,
  "alpha_at_max": 0.1732048305537738,
  "tail": 1.9753086419753084e-42,
  "small": 5.687769686346655e-07,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 0.0001400173663606008
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.43589719335549093,
   4.500385336340653,
   4.744362663382395,
   0.0713768634892995,
   4.71711261967363
  ],
  "coefficients": {
   "c": {
    "1": 2.7283318527853937,
    "2": 10.017761148543896,
    "3": 171.0361807502644,
    "4": 0.5181941979717727
   },
   "d": {
    "1": 5.2132988295709435,
    "2": 34.3943400885434,
    "3": 171.0361807502644
   }
  },
  "loss": 8.76017451456601e-05,
  "alpha_at_max": 0.043283263644079084,
  "tail": 1.9753086419753084e-42,
  "small": 1.970882478807834e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 8.76017451456601e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 5,
  "q": [
   -0.5531669281700884,
   4.46600252083994,
   4.814247562031303,
   -0.7313511136886333,
   4.910220745291735
  ],
  "coefficients": {
   "c": {
    "1": 3.5741018819122607,
    "2": 8.55076639323642,
    "3": 277.16774347655723,
    "4": 842.1790907650517
   },
   "d": {
    "1": 3.5741018819122607,
    "2": 66.13654304062547,
    "3": 218.4754437792223
   }
  },
  "loss": 7.876012782181974e-05,
  "alpha_at_max": 0.22677751915672614,
  "tail": 1.9753086419753084e-42,
  "small": 1.489458142311939e-05,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 7.876012782159769e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.515679839222875,
   4.762489280825886,
   -0.6827197569637247,
   4.838967051617823,
   4.731123290323518
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 10.748792483027971,
    "3": 193.8509092895524,
    "4": 538.1198690708022
   },
   "d": {
    "1": 3.506644328827667,
    "2": 47.63587020307989,
    "3": 156.08812761002687
   }
  },
  "loss": 9.20894326150723e-05,
  "alpha_at_max": 0.09111712330429197,
  "tail": 9.203120403211695e-05,
  "small": 2.9280495306149845e-07,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 9.208943261485025e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.563920615281335,
   3.3348171111240315,
   0.1979920885994979,
   4.383236829640865,
   2.849052088033623
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 13.422741626544491,
    "3": 0.010103022806689304,
    "4": 0.1614476194079192
   },
   "d": {
    "1": 2.416778393728223,
    "2": 13.422741626544491,
    "3": 0.0003524976809075702
   }
  },
  "loss": 0.0017664233879787596,
  "alpha_at_max": 3.7380060504017463,
  "tail": 0.0017662237583899731,
  "small": 1.2081288995879902e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0017664233879787596
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.5520281941704406,
   4.475249965230676,
   4.801439525925989,
   -0.7182026754226012,
   4.8897246327061925
  ],
  "coefficients": {
   "c": {
    "1": 3.564742747984023,
    "2": 8.922774767175452,
    "3": 253.6988962539016,
    "4": 746.1234706074328
   },
   "d": {
    "1": 3.564742747984023,
    "2": 60.17959565650386,
    "3": 201.4420753645732
   }
  },
  "loss": 6.596327212660125e-05,
  "alpha_at_max": 0.21340274428489772,
  "tail": 6.588111305599886e-05,
  "small": 1.2803311991493871e-05,
  "q_roots": [],
  "alternations": 7,
  "pos_loss": 6.596327212671227e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 5,
  "q": [
   -0.615136608515114,
   5.222320575515752,
   5.0962725649732,
   -0.779592522270697,
   5.973210072050662
  ],
  "coefficients": {
   "c": {
    "1": 4.12227165886492,
    "2": 278.3820002470174,
    "3": 1944.543643433272,
    "4": 1313.3185819730068
   },
   "d": {
    "1": 94.01779729267233,
    "2": 278.3820002470174,
    "3": 1853.0171633098862
   }
  },
  "loss": 0.0003067360296653554,
  "alpha_at_max": 0.2126179859862524,
  "tail": 1.9753086419753084e-42,
  "small": 0.00012112274696063352,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 0.00030673602966557745
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.6028049463019718,
   5.161675420623212,
   5.0574042586052155,
   -0.7458507157925371,
   5.85433390523697
  ],
  "coefficients": {
   "c": {
    "1": 4.006867176899187,
    "2": 210.54786466352385,
    "3": 1486.6638316738931,
    "4": 962.5047094945686
   },
   "d": {
    "1": 71.50458743930525,
    "2": 210.54786466352385,
    "3": 1418.1661114114872
   }
  },
  "loss": 0.0002803005329901076,
  "alpha_at_max": 0.5109754090546759,
  "tail": 0.00028025063323633415,
  "small": 0.00010081994435595654,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0002803005329905517
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   0.8029154828420861,
   8.706357927049932,
   7.362547137107212,
   69.74722932634727,
   12.894457011872364
  ],
  "coefficients": {
   "c": {
    "1": 0.15742892038485987,
    "2": 2586520078.640889,
    "3": 12236054743.295702,
    "4": 1.025847240642903e-279
   },
   "d": {
    "1": 784254486.5334553,
    "2": 1802265591.2648625,
    "3": 12236054743.295702
   }
  },
  "loss": 0.001064184705515725,
  "alpha_at_max": 0.08514516668127696,
  "tail": 0.0010633961138226122,
  "small": NaN,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   6.109056457663843,
   5.823525451776764,
   6.304785886481491,
   8.057996494018694,
   -0.6664925648827191
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16523.91359428881,
    "3": 295512.8397660385,
    "4": 6.037490412097635e-26
   },
   "d": {
    "1": 11428.691085755998,
    "2": -2.152708024781824e-07,
    "3": 295512.8397660385
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 0.04893279240819373,
  "tail": 0.013240256946639328,
  "small": 0.0004384741266699743,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.5595021364098143,
   4.296339811793958,
   4.979560090893122,
   -0.8741500077089239,
   5.159475967104598
  ],
  "coefficients": {
   "c": {
    "1": 3.6266207027147046,
    "2": 3.9145299806010287,
    "3": 868.3209365983203,
    "4": 3137.6177328952904
   },
   "d": {
    "1": 3.6266207027147046,
    "2": 208.42601936396568,
    "3": 866.5258218267708
   }
  },
  "loss": 0.0001088412808705197,
  "alpha_at_max": 0.17228203776936774,
  "tail": 0.00010869559178550148,
  "small": 2.604875367806514e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.00010884128087029765
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.609351516574971,
   0.012399522827028164,
   2.863478060468057,
   4.536345030097305,
   0.010694140501817273
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.54638149145071,
    "3": 1.0894280886867599e-12,
    "4": 3.516314877202946e-12
   },
   "d": {
    "1": 3.438309997954407,
    "2": 16.54638149145071,
    "3": 1.0766695273082845e-12
   }
  },
  "loss": 0.0008990781037847562,
  "alpha_at_max": 0.650548979592831,
  "tail": 0.0006893403347160709,
  "small": 1.0973157835714176e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0008990781037849782
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   4.498817428629625,
   4.891999675148362,
   -0.8058211932774197,
   5.039565969677069,
   4.891735585450068
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 9.945688598438092,
    "3": 474.24092106450325,
    "4": 1672.186731682557
   },
   "d": {
    "1": 3.506644328827667,
    "2": 119.98637683046437,
    "3": 473.376567644014
   }
  },
  "loss": 9.829758768675756e-05,
  "alpha_at_max": 0.15197074762511933,
  "tail": 9.820335460053453e-05,
  "small": 4.740739261155369e-07,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 9.829758768675756e-05
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 5,
  "q": [
   -4.721443379872787,
   4.747056343573092,
   -0.7931311312757066,
   -4.915165049709778,
   4.909434438092374
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -27.72597068677011,
    "3": 174.2484929833472,
    "4": 1487.7313855890297
   },
   "d": {
    "1": -8.225551952533529,
    "2": 65.8974905036465,
    "3": 174.2484929833472
   }
  },
  "loss": 6.960621365659225e-05,
  "alpha_at_max": 0.07765331493209023,
  "tail": 1.9753086419753084e-42,
  "small": 3.133411059508262e-07,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 0.00010816991686568578
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.5173804431593529,
   4.674084827503339,
   4.287921120029832,
   -0.06872381799747984,
   4.607786213676621
  ],
  "coefficients": {
   "c": {
    "1": 3.2913983202220427,
    "2": 22.293058465739968,
    "3": 7.307408063556224,
    "4": 1.8831949114020925
   },
   "d": {
    "1": 4.053089684531618,
    "2": 22.293058465739968,
    "3": 7.310830620036617
   }
  },
  "loss": 0.0003453505168997679,
  "alpha_at_max": 6.708725155959454,
  "tail": 0.00034528291807217615,
  "small": 4.8306932449282414e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0003453505168997679
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large"
  ],
  "n": 5,
  "q": [
   -0.522215743361405,
   -0.6866784078387642,
   -0.3181314629459404,
   -0.666553274357061,
   -4.330038699683329
  ],
  "coefficients": {
   "c": {
    "1": 3.328248487846187,
    "2": -2.3624183953698726e-07,
    "3": -9.003147987567725e-12,
    "4": 463.67437733515794
   },
   "d": {
    "1": -2.138152610325715,
    "2": 27.53591773240364,
    "3": -9.003147987567725e-12
   }
  },
  "loss": 0.0002943447690664236,
  "alpha_at_max": 0.0668036204679247,
  "tail": 1.9753086419753084e-42,
  "small": 4.0095316335087006e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00029847634151458635
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.505936694950366,
   -0.7006377500536822,
   4.645204118225982,
   4.729554956344883
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 10.277166436744455,
    "3": 126.44837430242367
   },
   "d": {
    "1": 4.4177803405904275,
    "2": 28.78126728440404
   }
  },
  "loss": 0.00014447391360972173,
  "alpha_at_max": 0.0878051521932382,
  "tail": 1.9753086419753084e-42,
  "small": 5.85822350629428e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.00014447391360972173
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 4,
  "q": [
   -0.43528990742615203,
   4.491877381492948,
   -0.7379883951635442,
   4.697327423466772
  ],
  "coefficients": {
   "c": {
    "1": 2.724519417387798,
    "2": 9.632849231607105,
    "3": 163.66853139579925
   },
   "d": {
    "1": 4.981124806094253,
    "2": 33.11472548741373
   }
  },
  "loss": 8.162050392224174e-05,
  "alpha_at_max": 0.09287952806075539,
  "tail": 1.9753086419753084e-42,
  "small": 1.8434579580395294e-05,
  "q_roots": [],
  "alternations": 6,
  "pos_loss": 8.162050392224174e-05
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 5,
  "q": [
   -0.5407193032052224,
   -3.4895223678434566,
   4.85918635576796,
   -0.8047769789387884,
   -1.6700561245982954
  ],
  "coefficients": {
   "c": {
    "1": 3.473116115766032,
    "2": -0.09528943144447086,
    "3": 378.0585526013962,
    "4": 1656.181448937058
   },
   "d": {
    "1": -0.004677955913834796,
    "2": 105.8079945911592,
    "3": 378.0585526013962
   }
  },
  "loss": 0.00011407732532786596,
  "alpha_at_max": 0.07308697715028385,
  "tail": 1.9753086419753084e-42,
  "small": 7.81101394031758e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0001143875597455768
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.4361140213309471,
   4.504395665471103,
   -0.7465909066921399,
   4.7255309446158
  ],
  "coefficients": {
   "c": {
    "1": 2.7296943531128703,
    "2": 10.204490623069436,
    "3": 173.68916210005693
   },
   "d": {
    "1": 5.315338713335922,
    "2": 34.83155245701431
   }
  },
  "loss": 8.966095927132045e-05,
  "alpha_at_max": 0.043371056350044165,
  "tail": 1.9753086419753084e-42,
  "small": 2.016310468377913e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 8.966095927132045e-05
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 4,
  "q": [
   -0.40114195504731276,
   4.570398124697043,
   -4.574415360360419,
   -0.6901227081696071
  ],
  "coefficients": {
   "c": {
    "1": 2.5184999991509174,
    "2": 13.829174267460264,
    "3": -52.87447656608785,
    "4": 576.0906579999685
   },
   "d": {
    "1": 2.5184999991509174,
    "2": 13.829174267460264,
    "3": 29.778489327321992
   }
  },
  "loss": 0.0005078378773071268,
  "alpha_at_max": 0.29112533413607583,
  "tail": 1.9753086419753084e-42,
  "small": 5.146693874658048e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0034210770362319565
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.532393338929504,
   -4.60350300671011,
   -0.7432717056752765,
   4.62324913213684
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 11.608782592176995,
    "3": -64.64114195781296,
    "4": 939.9111956877297
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 11.608782592176995,
    "3": 74.08791900491795
   }
  },
  "loss": 0.0007713728585894142,
  "alpha_at_max": 0.13088202326374887,
  "tail": 1.9753086419753084e-42,
  "small": 1.5086412650244796e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0016633000452366264
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.3861513400378933,
   4.623386708500517,
   -4.681727721138704,
   -0.7620580138553961
  ],
  "coefficients": {
   "c": {
    "1": 2.433051714961026,
    "2": 17.65116672030168,
    "3": -110.96427076811872,
    "4": 1117.4601778288975
   },
   "d": {
    "1": 2.433051714961026,
    "2": 17.65116672030168,
    "3": 43.22854898963687
   }
  },
  "loss": 0.0005317321777870143,
  "alpha_at_max": 0.3002202622588383,
  "tail": 1.9753086419753084e-42,
  "small": 8.06337593055595e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.002467420791477659
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.4517710230765357,
   4.25416711310393,
   4.679060463503829,
   -0.1688995530473143
  ],
  "coefficients": {
   "c": {
    "1": 2.829899569405052,
    "2": 3.223548629302372,
    "3": 108.9384998587153,
    "4": 4.738034428820178
   },
   "d": {
    "1": 2.829899569405052,
    "2": 20.323678497497816,
    "3": 108.9384998587153
   }
  },
  "loss": 0.0006357047591054599,
  "alpha_at_max": 0.1435357225979309,
  "tail": 1.9753086419753084e-42,
  "small": 5.593658813163316e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0006357047591054599
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.418050273548802,
   4.6177658049536205,
   -0.10759003669046541,
   4.637588392367814
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 6.856469478586769,
    "3": 71.33413754910197,
    "4": 2.6937677348535765
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 18.844160073422376,
    "3": 71.33413754910197
   }
  },
  "loss": 0.0004678796136841079,
  "alpha_at_max": 0.33953144362317195,
  "tail": 1.9753086419753084e-42,
  "small": 1.5074704307060927e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0004678796136825536
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 4,
  "q": [
   4.47281376456537,
   4.456642255916092,
   -0.6222832262857532,
   4.613120889080285
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 8.823228552728128,
    "3": 23.43833556598932,
    "4": 308.4131628465832
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 16.836110914093457,
    "3": 67.68703544655341
   }
  },
  "loss": 0.0004873913195133639,
  "alpha_at_max": 0.14801986371176049,
  "tail": 1.9753086419753084e-42,
  "small": 5.380237489971407e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0004873913195133639
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.474862461568957,
   4.522556308306378,
   -0.7558310856426629,
   4.751214962096224
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 8.906866093280316,
    "3": 36.954635663631585,
    "4": 1055.174634442935
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 31.80020533095976,
    "3": 179.91347672104695
   }
  },
  "loss": 0.0001935473649357089,
  "alpha_at_max": 0.11901453387038552,
  "tail": 1.9753086419753084e-42,
  "small": 5.586495687159854e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.000193547364936153
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 4,
  "q": [
   -0.46018420626892587,
   4.217646885074059,
   4.668497631535297,
   3.4396922786035806
  ],
  "coefficients": {
   "c": {
    "1": 2.88525502630535,
    "2": 2.7245436500415368,
    "3": 101.27281796615581,
    "4": 1.742733122828827e-14
   },
   "d": {
    "1": 2.88525502630535,
    "2": 17.882478377077298,
    "3": 101.27281796615581
   }
  },
  "loss": 0.0009737235313038717,
  "alpha_at_max": 0.1481016851173639,
  "tail": 1.9753086419753084e-42,
  "small": 7.550863327077106e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0009737235313007631
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.35742768072241504,
   4.685509871600031,
   -4.20046991873626,
   0.09585074662301181
  ],
  "coefficients": {
   "c": {
    "1": 2.2773389848543446,
    "2": 23.497396385198194,
    "3": -3.9940155943394378,
    "4": 0.4136156982716352
   },
   "d": {
    "1": 4.632558338232091,
    "2": 23.497396385198194,
    "3": -3.9940155943394378
   }
  },
  "loss": 0.0012813540025362613,
  "alpha_at_max": 0.09578113960993725,
  "tail": 1.9753086419753084e-42,
  "small": 0.0001360519866742127,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0018719218435199192
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.563507450695896,
   -4.2158585084511655,
   0.07051535156758426,
   4.522328303636975
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 13.397226548294213,
    "3": -4.441969020687255,
    "4": 0.5223223309714108
   },
   "d": {
    "1": 3.3291112137955325,
    "2": 13.397226548294213,
    "3": -4.441969020687255
   }
  },
  "loss": 0.002004879766596135,
  "alpha_at_max": 0.22157461328436714,
  "tail": 1.9753086419753084e-42,
  "small": 1.5367767101093222e-06,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0022991056319232595
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   5.047834741975825,
   3.7617433275996746,
   -0.928704008819105,
   5.614637173081043
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 124.64345649799277,
    "3": 0.19285459138923902,
    "4": 5185.803246602635
   },
   "d": {
    "1": 41.17533801794596,
    "2": 124.64345649799277,
    "3": 763.9238562703695
   }
  },
  "loss": 0.0009757657257218888,
  "alpha_at_max": 0.14335076007281242,
  "tail": 1.9753086419753084e-42,
  "small": 4.904193281585201e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0009757744983336369
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 4,
  "q": [
   -0.3715082630524851,
   4.839709125164639,
   -4.62738596266697,
   -0.8218580836325775
  ],
  "coefficients": {
   "c": {
    "1": 2.352384250323286,
    "2": 47.798938307488754,
    "3": -76.23561146419006,
    "4": 1938.3506067349288
   },
   "d": {
    "1": 12.339111528746026,
    "2": 47.798938307488754,
    "3": 201.8637195406552
   }
  },
  "loss": 0.0006242479014149094,
  "alpha_at_max": 0.1573837901962879,
  "tail": 1.9753086419753084e-42,
  "small": 0.00010713833825692909,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0018719218435199192
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 4,
  "q": [
   4.347763930053354,
   -4.6226560646952315,
   -0.7047246977155437,
   3.380358505765013
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 4.96052748291253,
    "3": -73.78501910834856,
    "4": 659.0202975097308
   },
   "d": {
    "1": 0.24008139492262764,
    "2": 4.96052748291253,
    "3": 20.766040549937998
   }
  },
  "loss": 0.0009090262165335483,
  "alpha_at_max": 0.2574186450357961,
  "tail": 1.9753086419753084e-42,
  "small": 1.4563731000061253e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0013219416669962847
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.5180585406336125,
   4.708523090389599,
   0.006595251168978855,
   4.670931033472346
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 10.86718552128732,
    "3": 133.5270551917122,
    "4": 0.9410636431976844
   },
   "d": {
    "1": 4.687389398823509,
    "2": 30.223432487223082,
    "3": 133.5270551917122
   }
  },
  "loss": 0.000157016575931479,
  "alpha_at_max": 0.03198011344410473,
  "tail": 1.9753086419753084e-42,
  "small": 6.308235080965119e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.000157016575931479
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   6.498806939171306,
   -1.8960860719284884,
   8.48991306320885,
   6.413367148550874
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 99452.08176187074,
    "3": 487818.4430932719
   },
   "d": {
    "1": 30896.768810664318,
    "2": 67101.81960152718
   }
  },
  "loss": 0.0006415528022236661,
  "alpha_at_max": 0.09009900605499137,
  "tail": 0.0006411625377971686,
  "small": 6.329138414995494e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0006415528022238881
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5047912833469312,
   4.609458168437491,
   0.002957141228448812,
   4.35586188420889
  ],
  "coefficients": {
   "c": {
    "1": 3.1973581289121396,
    "2": 16.554510242403346,
    "3": 0.9797800140926959
   },
   "d": {
    "1": 2.269143096606586,
    "2": 16.482725274708898
   }
  },
  "loss": 0.0006793330362064864,
  "alpha_at_max": 0.237377745060566,
  "tail": 0.0006792763604537844,
  "small": 7.025740938571001e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0006793330362064864
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 4,
  "q": [
   -0.5072476812596585,
   4.599656923718805,
   0.7095603859026687,
   4.336502756934207
  ],
  "coefficients": {
   "c": {
    "1": 3.215493835029061,
    "2": 15.82391157653922,
    "3": 0.007435648342379836
   },
   "d": {
    "1": 2.170214980213405,
    "2": 15.82339337879988
   }
  },
  "loss": 0.0006322908717713016,
  "alpha_at_max": 0.0903815947439226,
  "tail": 9.325873406851315e-15,
  "small": 6.611292735403396e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0006322908717713016
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 4,
  "q": [
   -0.5122462784409088,
   4.63116916237632,
   4.462881544840979,
   -0.2924822814438399
  ],
  "coefficients": {
   "c": {
    "1": 3.252716992165605,
    "2": 18.295249004316283,
    "3": 24.470600928525098,
    "4": 14.788670263477384
   },
   "d": {
    "1": 3.252716992165605,
    "2": 18.295249004316283,
    "3": 23.439963767442663
   }
  },
  "loss": 0.0005467606081508425,
  "alpha_at_max": 0.5393118960654338,
  "tail": 1.9753086419753084e-42,
  "small": 5.765219973297153e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0005467606081510645
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5129153937288051,
   4.62957159396713,
   4.467713456107139,
   -0.28489960421305316
  ],
  "coefficients": {
   "c": {
    "1": 3.2577322991424316,
    "2": 18.16114341337155,
    "3": 25.30115622988193,
    "4": 13.791084417056199
   },
   "d": {
    "1": 3.2577322991424316,
    "2": 18.16114341337155,
    "3": 24.30115622988193
   }
  },
  "loss": 0.0005361523035876115,
  "alpha_at_max": 0.08798324994418667,
  "tail": 0.0005356856589335268,
  "small": 5.6515537008694494e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0005361523035876115
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.157326061942795,
   4.623327959185698,
   7.7824549685683655,
   3.17127264552835
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 2.0637264190785345,
    "3": 74.1282721931691,
    "4": 7.416177670607545e-32
   },
   "d": {
    "1": 3.506644328827667,
    "2": 0.02200621192779628,
    "3": 74.1282721931691
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 0.4597905065490787,
  "tail": 0.013240256946639328,
  "small": 2.3101024710925344e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.01324431067134979
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5476176710415808,
   0.19861455880280363,
   4.631319070806175,
   8.065022321424026
  ],
  "coefficients": {
   "c": {
    "1": 3.528723835879823,
    "2": 2.4959111294920558e-08,
    "3": 78.33524614760047,
    "4": 5.49427906509092e-33
   },
   "d": {
    "1": 3.528723835879823,
    "2": -0.9999999750408887,
    "3": 78.33524614760047
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 1e+30,
  "tail": 0.013240256946639328,
  "small": 2.3654741938550217e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.587265644834229,
   4.507710773644181,
   -0.28403400580842053,
   4.50320130380916
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 14.94621721684168,
    "3": 33.352801666918005,
    "4": 13.681572722909895
   },
   "d": {
    "1": 3.506644328827667,
    "2": 14.94621721684168,
    "3": 32.329866511033586
   }
  },
  "loss": 0.0009653574333203796,
  "alpha_at_max": 0.19574018750235664,
  "tail": 0.0009644351032191967,
  "small": 6.766767624011294e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0009653574333208237
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 4,
  "q": [
   4.51427040708926,
   4.773088472790116,
   -0.6955371693102514,
   4.857539082246403
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 10.679251494201697,
    "3": 208.57652056902413,
    "4": 605.5481438353681
   },
   "d": {
    "1": 3.506644328827667,
    "2": 51.88934211686127,
    "3": 166.37526726212457
   }
  },
  "loss": 0.00010238883201640903,
  "alpha_at_max": 0.09373893175275777,
  "tail": 1.9753086419753084e-42,
  "small": 3.09079820071112e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.00010238883201663107
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.514654317449338,
   4.768551852345341,
   -0.6895598467422572,
   4.849208054738886
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 10.6981488176896,
    "3": 202.14153395804928,
    "4": 573.1118482693619
   },
   "d": {
    "1": 3.506644328827667,
    "2": 49.93627114602728,
    "3": 161.9034116297116
   }
  },
  "loss": 9.865835726019512e-05,
  "alpha_at_max": 0.09275984195244043,
  "tail": 9.858299215559363e-05,
  "small": 3.045748727670272e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 9.865835726019512e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.613700312444275,
   1.3595742317249897,
   4.176430111746812,
   4.272002757555697
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.881095426548782,
    "3": 1.1987336457747154e-08,
    "4": 1.9691534152618687e-17
   },
   "d": {
    "1": 1.8706940183121832,
    "2": 16.881095426548782,
    "3": 1.1987336457747154e-08
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 2.4088463297933704e+16,
  "tail": 0.013240256946639328,
  "small": 2.462779424838857e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.48718331433318296,
   2.0358147401521762,
   4.625186833503195,
   0.038490597636715584
  ],
  "coefficients": {
   "c": {
    "1": 3.0703176863436346,
    "2": 0.00011793140708475568,
    "3": 75.08626476863995,
    "4": 0.7015160463539314
   },
   "d": {
    "1": 2.0703176863436346,
    "2": 0.00011793140708475568,
    "3": 75.08626476863995
   }
  },
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "tail": 0.013240256946639328,
  "small": 0.00010366096335279185,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.01324025694663936
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 4,
  "q": [
   4.969262010918051,
   4.90999926115486,
   -0.6387762120690814,
   5.437484986718651
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 86.80085875348313,
    "3": 537.029055495087,
    "4": 359.00859678499666
   },
   "d": {
    "1": 27.383249704923763,
    "2": 86.80085875348313,
    "3": 512.0093887906057
   }
  },
  "loss": 0.00033071286514751996,
  "alpha_at_max": 0.0936008946923956,
  "tail": 1.9753086419753084e-42,
  "small": 1.988411285847036e-06,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0003307128651470759
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 4,
  "q": [
   -0.5538200212928088,
   4.460085617025834,
   4.818075594891297,
   -0.7341084370444886
  ],
  "coefficients": {
   "c": {
    "1": 3.5794806685198957,
    "2": 8.32091784393583,
    "3": 284.594684735113,
    "4": 863.840871311975
   },
   "d": {
    "1": 3.5794806685198957,
    "2": 67.52284860404504,
    "3": 224.39275397500379
   }
  },
  "loss": 8.592594704781575e-05,
  "alpha_at_max": 0.04936737099946046,
  "tail": 1.9753086419753084e-42,
  "small": 1.609295844562375e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 8.59259470470386e-05
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.942868425325129,
   4.892753547596715,
   -0.6211010436762092,
   5.384986815303396
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 76.86645470328017,
    "3": 476.7170037300725,
    "4": 305.0732823195946
   },
   "d": {
    "1": 24.265364270217674,
    "2": 76.86645470328017,
    "3": 454.95828378868254
   }
  },
  "loss": 0.0003104262928057544,
  "alpha_at_max": 0.09349750030886006,
  "tail": 0.00031004301464820916,
  "small": 1.7719340839050801e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0003104262928061985
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   6.432818118672499,
   5.846829721729051,
   9.404695485443856,
   8.347348486819083
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 73389.89009878632,
    "3": 347127.61561265,
    "4": 2.40557032796306e-38
   },
   "d": {
    "1": 22250.946361696675,
    "2": 51141.45038141847,
    "3": 347127.61561265
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 0.08512948380644421,
  "tail": 0.013240256946639328,
  "small": 4.488929143531273e-05,
  "q_roots": [
   27.053024158588055
  ],
  "alternations": 2,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 4,
  "q": [
   -0.6231613861569696,
   5.251689727154941,
   5.116154342068832,
   -0.7939001090709259
  ],
  "coefficients": {
   "c": {
    "1": 4.199149976650169,
    "2": 318.6980853129484,
    "3": 2230.8122785118267,
    "4": 1498.3057157903868
   },
   "d": {
    "1": 107.61756771427599,
    "2": 318.6980853129484,
    "3": 2126.3938607742007
   }
  },
  "loss": 0.00032461916591763895,
  "alpha_at_max": 0.03622763637663342,
  "tail": 1.9753086419753084e-42,
  "small": 0.0001343645558504747,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0003246191659164177
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   6.310356651404173,
   -1.781463694715127,
   8.086956162746247,
   6.314099939909642
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 41755.46291763859,
    "3": 220999.39467819384
   },
   "d": {
    "1": 12216.763391444667,
    "2": 42481.50359571264
   }
  },
  "loss": 0.0006244262958874369,
  "alpha_at_max": 0.1613169491604838,
  "tail": 0.0006241509144552237,
  "small": 1.7843949488338673e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0006244262958894353
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.614281096718756,
   3.1727735042546206,
   -0.017154636349616087,
   3.3189862735989117
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.92630621403799,
    "3": 0.003298530565369633,
    "4": 1.1711662412468158
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.92630621403799,
    "3": 0.009056467246546731
   }
  },
  "loss": 0.0009341291269496788,
  "alpha_at_max": 0.1744536257419505,
  "tail": 0.0009340456041787015,
  "small": 1.1296991759834896e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0009341291269497898
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5167661749557957,
   4.698690810747014,
   -0.438652305314271,
   4.68214474961076
  ],
  "coefficients": {
   "c": {
    "1": 3.286746241347787,
    "2": 24.96787730524034,
    "3": 20.69935991209768
   },
   "d": {
    "1": 4.809996380958432,
    "2": 24.929435481564024
   }
  },
  "loss": 0.00035304494537446995,
  "alpha_at_max": 0.15648762523508605,
  "tail": 0.00035283105883848753,
  "small": 4.934958687474733e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00035304494537446995
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5256550037084406,
   4.636509404876318,
   -4.175718984882783,
   -0.0011395906059386007
  ],
  "coefficients": {
   "c": {
    "1": 3.3547101578764953,
    "2": 18.750757178182234,
    "3": -3.366332071177777,
    "4": 1.0105512937804655
   },
   "d": {
    "1": 3.3547101578764953,
    "2": 18.750757178182234,
    "3": -3.36387666446968
   }
  },
  "loss": 0.0004618861755614212,
  "alpha_at_max": 0.1565164539760781,
  "tail": 0.00046162021309270607,
  "small": 3.3808308820826305e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0013990809582345998
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   4.4903073268239115,
   4.91463975368629,
   -0.827284404713049,
   5.074823294236495
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 9.563451366020734,
    "3": 554.5226130281727,
    "4": 2037.6876760846978
   },
   "d": {
    "1": 3.506644328827667,
    "2": 141.13885454779594,
    "3": 554.5226130281727
   }
  },
  "loss": 0.00012181214411466357,
  "alpha_at_max": 0.16137639146987087,
  "tail": 1.9753086419753084e-42,
  "small": 5.618705360976861e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.00012181214411488561
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5621114247228554,
   4.199278339319779,
   5.003295040031617,
   -0.8951844346597166
  ],
  "coefficients": {
   "c": {
    "1": 3.648475419937462,
    "2": 2.5035523591490905,
    "3": 1023.0223458410975,
    "4": 3808.35775174714
   },
   "d": {
    "1": 3.648475419937462,
    "2": 247.0472079404489,
    "3": 1023.0223458410975
   }
  },
  "loss": 0.00012863935514961788,
  "alpha_at_max": 0.08211074640850884,
  "tail": 1.9753086419753084e-42,
  "small": 3.0806267667049525e-05,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0001286393551491738
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.491195116704532,
   4.909969962105466,
   -0.8218069366000575,
   5.066884922735751
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 9.60263084179787,
    "3": 536.9203768265729,
    "4": 1937.4377005149065
   },
   "d": {
    "1": 3.506644328827667,
    "2": 136.07233754757485,
    "3": 535.7096408203615
   }
  },
  "loss": 0.00011880079475068417,
  "alpha_at_max": 0.16134666757775792,
  "tail": 0.00011872480181862599,
  "small": 5.526947903788937e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00011880079475068417
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 4,
  "q": [
   6.269368688796993,
   5.746741479910835,
   2.2420175982438257,
   8.000000000782219
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 34573.02479116145,
    "3": 173869.91416897462,
    "4": 1.0762907480273176e-09
   },
   "d": {
    "1": 10000.000018011251,
    "2": 34573.02479116145,
    "3": 173869.91416897462
   }
  },
  "loss": 0.0007407426228305258,
  "alpha_at_max": 0.5672310553140942,
  "tail": 1.9753086419753084e-42,
  "small": 9.311809281986605e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007407426228307479
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 4,
  "q": [
   -0.5171816688611801,
   4.68283192626626,
   4.359656547280383,
   -0.034594308128704565
  ],
  "coefficients": {
   "c": {
    "1": 3.289892209233142,
    "2": 23.209396747349523,
    "3": 11.994154583868896,
    "4": 1.3752360000605874
   },
   "d": {
    "1": 4.313548293343052,
    "2": 23.209396747349523,
    "3": 11.994154583868896
   }
  },
  "loss": 0.00034782075354744535,
  "alpha_at_max": 0.41771493179843305,
  "tail": 1.9753086419753084e-42,
  "small": 4.8644740708425616e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00034782075354744535
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large"
  ],
  "n": 4,
  "q": [
   -0.5188342888903295,
   4.64379818516639,
   3.7756429641875657,
   -0.33605167591792856
  ],
  "coefficients": {
   "c": {
    "1": 3.302435079824597,
    "2": 19.390828724339208,
    "3": 0.21228968496783895,
    "4": 22.090558891693924
   },
   "d": {
    "1": 3.302435079824597,
    "2": 20.702705867560194,
    "3": 0.21228968496783895
   }
  },
  "loss": 0.0003268505200504368,
  "alpha_at_max": 0.15107757319249954,
  "tail": 1.9753086419753084e-42,
  "small": 4.5828669737457695e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0003268505200494376
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 4,
  "q": [
   -4.895770822972312,
   4.672592129941714,
   -0.8386266653202679,
   -5.272727206273935
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -61.87876623185771,
    "3": 104.17808976153903,
    "4": 2262.073235559447
   },
   "d": {
    "1": -18.73817136139238,
    "2": 72.45745353387143,
    "3": 104.17808976153903
   }
  },
  "loss": 0.00044226433197036563,
  "alpha_at_max": 0.2002995621788823,
  "tail": 1.9753086419753084e-42,
  "small": 9.415111141830579e-07,
  "q_roots": [],
  "alternations": 5,
  "pos_loss": 0.0005225085140425634
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   -4.713376635710013,
   4.733565655451983,
   -0.7860208157461614,
   -4.900517047563621
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -26.714882687813574,
    "3": 158.7438709642738,
    "4": 1393.4239247224607
   },
   "d": {
    "1": -7.952744822004521,
    "2": 61.35149887419861,
    "3": 158.7438709642738
   }
  },
  "loss": 8.006684813377518e-05,
  "alpha_at_max": 0.14313966616389825,
  "tail": 1.9753086419753084e-42,
  "small": 3.262291103922621e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00011649894622789425
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 4,
  "q": [
   4.618531219237365,
   -3.7120825090200267,
   0.8452321057913089,
   4.550697656829584
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.260860333705274,
    "3": -0.1368508587730172,
    "4": 0.00041597916309969984
   },
   "d": {
    "1": 3.553838245610447,
    "2": 17.260860333705274,
    "3": -0.13685208271819593
   }
  },
  "loss": 0.0009840038646945493,
  "alpha_at_max": 0.18389079908429967,
  "tail": 0.0005589978411759677,
  "small": 1.1688208891857954e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0009842659287602196
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   -4.337677059413863,
   -0.6805293890497128,
   4.595089813700287
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -4.735372184996006,
    "3": 110.04952367581662
   },
   "d": {
    "2": 15.494573533854814
   }
  },
  "loss": 0.002354776834313066,
  "alpha_at_max": 0.08002026771193331,
  "tail": 1.9753086419753084e-42,
  "small": 1.73709344908346e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0045969722809448
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.5778869914675366,
   -4.76238578004875,
   -0.8409421827776928
  ],
  "coefficients": {
   "c": {
    "1": 3.783441223163137,
    "2": -33.47892928924063,
    "3": 333.2932731032066
   },
   "d": {
    "2": 14.33937352778539
   }
  },
  "loss": 0.003898397076645743,
  "alpha_at_max": 0.2823059294471278,
  "tail": 1.9753086419753084e-42,
  "small": 0.00038789513343895354,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.011269099247503966
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.544816538468341,
   -4.678810140817975,
   -0.7763255530919522
  ],
  "coefficients": {
   "c": {
    "1": 3.5060373510010425,
    "2": -22.783491631104166,
    "3": 213.29302778538647
   },
   "d": {
    "2": 9.052768642977535
   }
  },
  "loss": 0.0032504541230968798,
  "alpha_at_max": 0.11222251567767365,
  "tail": 1.9753086419753084e-42,
  "small": 0.0002921518165682757,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.007226817223802806
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   -4.4634081671479215,
   -0.48338780513627116,
   -4.236378452863779
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -8.449214473171295,
    "3": 28.194436259764416
   },
   "d": {
    "1": -1.7233696995261638
   }
  },
  "loss": 0.007776889997436087,
  "alpha_at_max": 0.3192713877717054,
  "tail": 1.9753086419753084e-42,
  "small": 1.4359808182540235e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.018589452281915442
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.5437220431321126,
   -4.574710293752464,
   3.873213706977393
  ],
  "coefficients": {
   "c": {
    "1": 3.497212670111607,
    "2": -14.10654269059328,
    "3": 98.32251478076105
   },
   "d": {
    "1": 0.7468161601835839
   }
  },
  "loss": 0.004366888024915916,
  "alpha_at_max": 0.14832009671818758,
  "tail": 1.9753086419753084e-42,
  "small": 0.00029113622022947094,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.5220438390915609,
   -4.52347610535344,
   -0.6109913002076018
  ],
  "coefficients": {
   "c": {
    "1": 3.326931347215852,
    "2": -11.141719245774475,
    "3": 68.07284483825515
   },
   "d": {
    "1": 0.29469857730336757
   }
  },
  "loss": 0.003744545491754403,
  "alpha_at_max": 0.15267221272460788,
  "tail": 1.9753086419753084e-42,
  "small": 0.00023166604873192664,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0118770485514188
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 3,
  "q": [
   4.524347658143938,
   -0.7114076769066755,
   4.6835971447936995
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 11.1865280585307,
    "3": 136.21440281439922
   },
   "d": {
    "1": 4.826109204023492,
    "2": 30.72950143202072
   }
  },
  "loss": 0.00016168372981728574,
  "alpha_at_max": 0.40798105812979674,
  "tail": 1.9753086419753084e-42,
  "small": 6.48454105078855e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00016168372981772983
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.5258553860536725,
   -0.7123324014570747,
   4.686763763844134
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 11.264470243291948,
    "3": 137.0872941589966
   },
   "d": {
    "1": 4.861426945662533,
    "2": 30.90269174426425
   }
  },
  "loss": 0.00016329336125053828,
  "alpha_at_max": 0.1828436995664826,
  "tail": 1.9753086419753084e-42,
  "small": 6.541174557561646e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00016329336125053828
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 3,
  "q": [
   -0.4253132969779285,
   4.528025339324612,
   -0.7078439168249941
  ],
  "coefficients": {
   "c": {
    "1": 2.6626451805991875,
    "2": 11.377600454612882,
    "3": 132.90207158480106
   },
   "d": {
    "1": 4.808842247863169,
    "2": 30.445346541657877
   }
  },
  "loss": 0.0001736655216091343,
  "alpha_at_max": 0.183045897609613,
  "tail": 1.9753086419753084e-42,
  "small": 2.8799603766227477e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0001736655216091343
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.60395941653854,
   4.167345124359223,
   4.616238854232703
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 16.140568714996178,
    "3": 3.1474919419486725e-13
   },
   "d": {
    "1": 4.132747332430457,
    "2": 16.140568714996178
   }
  },
  "loss": 0.0022991056319232595,
  "alpha_at_max": 0.23351780513103496,
  "tail": 1.9753086419753084e-42,
  "small": 1.7482840504179364e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0022991056319232595
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.322018436072565,
   4.75334627930246,
   4.025144378036996
  ],
  "coefficients": {
   "c": {
    "1": 2.0990289868264593,
    "2": 32.11386361345641,
    "3": 8.405564129009021e-13
   },
   "d": {
    "1": 6.271148671241441,
    "2": 32.11386361345641
   }
  },
  "loss": 0.0018719218435199192,
  "alpha_at_max": 0.31968333704947927,
  "tail": 1.9753086419753084e-42,
  "small": 0.0001979089616352958,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0018719218435199192
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.372166207655626,
   -0.6526813675985315,
   4.651511323553091
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 5.55050394050881,
    "3": 90.79127244332938
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 20.09197583280517
   }
  },
  "loss": 0.0006700423940300126,
  "alpha_at_max": 0.3181559136527557,
  "tail": 1.9753086419753084e-42,
  "small": 6.123842304361915e-07,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0006700423940300126
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.48356242651564685,
   -4.210845079090873,
   -0.7387246478489624
  ],
  "coefficients": {
   "c": {
    "1": 3.044825629003061,
    "2": -2.6405242370672926,
    "3": 164.50304585878578
   },
   "d": {
    "1": 3.044825629003061,
    "2": 20.961081603812357
   }
  },
  "loss": 0.0013171582364799317,
  "alpha_at_max": 0.36101063835790026,
  "tail": 1.9753086419753084e-42,
  "small": 0.00013053119360584287,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0013735723136613087
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.46018420626861894,
   4.217646885080911,
   -0.6684976315336453
  ],
  "coefficients": {
   "c": {
    "1": 2.8852550263033105,
    "2": 2.7245436501275124,
    "3": 101.27281796500013
   },
   "d": {
    "1": 2.8852550263033105,
    "2": 17.88247837700124
   }
  },
  "loss": 0.0009737235313032055,
  "alpha_at_max": 0.1481016851173639,
  "tail": 1.9753086419753084e-42,
  "small": 7.550863326999391e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0009737235313032055
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.503080203388995,
   -4.25116311626166,
   0.019280077585599464
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 10.142859433335898,
    "3": -5.668776684914205,
    "4": 0.8372972978784001
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 10.142859433335898,
    "3": -5.668776684914205
   }
  },
  "loss": 0.0034855501441469713,
  "alpha_at_max": 3.218696294256638,
  "tail": 1.9753086419753084e-42,
  "small": 1.0062493281948193e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00695739068532375
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.47391536501997567,
   4.470388132801254,
   -4.266865215096718
  ],
  "coefficients": {
   "c": {
    "1": 2.977936034956372,
    "2": 8.72521757743104,
    "3": -6.31823311310945,
    "4": 1.229948198245908
   },
   "d": {
    "1": 2.977936034956372,
    "2": 8.72521757743104,
    "3": -6.31823311310945
   }
  },
  "loss": 0.0040969199641194805,
  "alpha_at_max": 5.057314942383341,
  "tail": 1.9753086419753084e-42,
  "small": 0.00011069070401392711,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.010062394417268639
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 4,
  "q": [
   -0.5190810350205504,
   4.6347049367510404,
   1.3868721394052574,
   -0.39539811957228377
  ],
  "coefficients": {
   "c": {
    "1": 3.30431190450901,
    "2": 18.595586202637175,
    "3": 1.447492820140931e-08,
    "4": 38.15860402283323
   },
   "d": {
    "1": 3.086664521084588,
    "2": 20.86168552045922,
    "3": 1.447492820140931e-08
   }
  },
  "loss": 0.0003240231371846036,
  "alpha_at_max": 0.3813818314844543,
  "tail": 1.9753086419753084e-42,
  "small": 4.540925427598541e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00032402313718482567
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.5492880281185855,
   -4.618678562504675,
   -0.733409720544886
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 12.548044674516463,
    "3": -71.78532773912035,
    "4": 858.2995447665201
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 12.548044674516463,
    "3": 48.41607877554127
   }
  },
  "loss": 0.0011007797333716374,
  "alpha_at_max": 0.3192713877717054,
  "tail": 1.9753086419753084e-42,
  "small": 1.841334221097668e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0031938382372115326
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 3,
  "q": [
   4.549467822721015,
   -4.640647883844071,
   -0.7601917274780261
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 12.558438566455965,
    "3": -83.54946081609384,
    "4": 1098.4161505303684
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 12.558438566455965,
    "3": 74.04266703014878
   }
  },
  "loss": 0.0009305187673889215,
  "alpha_at_max": 0.2810088515221291,
  "tail": 1.9753086419753084e-42,
  "small": 1.8408950532844415e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.004713147088442282
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.412962836298133,
   4.614045982017769,
   -0.16135929246112335
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 6.697699717100612,
    "3": 69.52451149827735,
    "4": 4.420151651292504
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 18.292279447102054,
    "3": 69.52451149827735
   }
  },
  "loss": 0.0007784474300107647,
  "alpha_at_max": 0.14801986371176049,
  "tail": 1.9753086419753084e-42,
  "small": 2.0768708530738422e-07,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.000778447430012319
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 3,
  "q": [
   -0.43576624357747784,
   4.501795427986599,
   -4.386796361958541
  ],
  "coefficients": {
   "c": {
    "1": 2.7275093219738515,
    "2": 10.083025278293574,
    "3": -14.467353253192973,
    "4": 162.3473321235959
   },
   "d": {
    "1": 2.7275093219738515,
    "2": 10.083025278293574,
    "3": 8.824967701087083
   }
  },
  "loss": 0.0015390469320488709,
  "alpha_at_max": 0.4085827244507521,
  "tail": 1.9753086419753084e-42,
  "small": 2.181879820695176e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.01006239441726775
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.5818075383231385,
   -4.253309448695511,
   0.012874832858980945
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 14.575218586299647,
    "3": -5.753450037749781,
    "4": 0.8881793436042815
   },
   "d": {
    "1": 3.5405300045662993,
    "2": 14.575218586299647,
    "3": -5.753450037749781
   }
  },
  "loss": 0.0023807017040258227,
  "alpha_at_max": 0.07271098031596612,
  "tail": 1.9753086419753084e-42,
  "small": 1.75428813753431e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.00351407895501632
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.7603495499032,
   -4.637941180479482,
   -0.8210781079233864
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 33.16645846845372,
    "3": -82.00182942999167,
    "4": 1924.4756999322078
   },
   "d": {
    "1": 9.5131042099773,
    "2": 33.16645846845372,
    "3": 194.1068388504815
   }
  },
  "loss": 0.001025300344973279,
  "alpha_at_max": 0.04461079882271607,
  "tail": 1.9753086419753084e-42,
  "small": 2.6411021619709985e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.00351407895501632
 },
 {
  "form": "A",
  "kind": "arctan_signed",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.6493549100208336,
   4.014330543105132,
   -3.982750931011126
  ],
  "coefficients": {
   "c": {
    "1": 4.460205922260082,
    "2": 1.0682209379220844,
    "3": -0.8876725558848666,
    "4": 0.13806576938764614
   }
  },
  "loss": 0.002721948889844349,
  "alpha_at_max": 7.824201022674715,
  "tail": 1.9753086419753084e-42,
  "small": 6.129657835129976e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.00362999527249519
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   -4.745382315052209,
   -0.7714783606353302,
   -4.6928571989059815
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -30.95741079095646,
    "3": 206.26953137338515
   },
   "d": {
    "2": -24.30605060758594
   }
  },
  "loss": 0.019377230823173774,
  "alpha_at_max": 0.09924759692018296,
  "tail": 0.019366512736698926,
  "small": 7.124603393360296e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.024550314143948038
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.16401152576926192,
   4.703939080995871,
   4.239412073243965
  ],
  "coefficients": {
   "c": {
    "1": 1.4588529763548195,
    "2": 25.57868195803567,
    "3": 1.913215013641418e-13
   },
   "d": {
    "2": 25.578681958035656
   }
  },
  "loss": 0.010373624661785819,
  "alpha_at_max": 0.33953144362317195,
  "tail": 0.0008713399042261094,
  "small": 0.00047385730502080836,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.010373624661785819
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   3.7022237127833544e-14,
   4.773748010443597,
   3.8186021995283914
  ],
  "coefficients": {
   "c": {
    "1": 0.9999999999999147,
    "2": 35.277355440603955,
    "3": 3.501010404395707e-12
   },
   "d": {
    "2": 35.27735544060387
   }
  },
  "loss": 0.011043501624267593,
  "alpha_at_max": 0.2582260190634598,
  "tail": 0.00861327515973015,
  "small": 0.0005791174408128485,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.011043501624267593
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.4129943671656635,
   -0.7736879921406146,
   4.89919681455228
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 6.6986723272745285,
    "3": 209.44209646988057
   },
   "d": {
    "1": 7.92860559411787
   }
  },
  "loss": 0.0071677418880093935,
  "alpha_at_max": 0.3839193485531734,
  "tail": 0.00716388290882547,
  "small": 4.796000163342917e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0071677418880093935
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.7548320380666735,
   4.6232905597538885,
   5.234476929609128
  ],
  "coefficients": {
   "c": {
    "1": 5.686329714190094,
    "2": 17.643352843071288,
    "3": 253.1654566621023
   },
   "d": {
    "1": 17.15840559610309
   }
  },
  "loss": 0.005104472631917378,
  "alpha_at_max": 0.16176330073685516,
  "tail": 1.9753086419753084e-42,
  "small": 0.0004925206325185894,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.005104472631917378
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.8221209702575523,
   4.674323029359698,
   -0.9109081098379554
  ],
  "coefficients": {
   "c": {
    "1": 6.639279780099088,
    "2": 22.317526478860717,
    "3": 540.4111854850415
   },
   "d": {
    "1": 27.956806258959805
   }
  },
  "loss": 0.00539750491790103,
  "alpha_at_max": 0.14801986371176049,
  "tail": 0.0053943803914749955,
  "small": 0.0006970980605556232,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00539750491790103
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.426957875438358,
   4.572577222539383,
   74.15773455702293
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 7.1435773382246195,
    "3": 52.20735219516757,
    "4": 2.3391699270091375e-297
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 15.519433567146098,
    "3": 52.20735219516757
   }
  },
  "loss": 0.0013282938998662175,
  "alpha_at_max": 0.15272846960865394,
  "tail": 1.9753086419753084e-42,
  "small": NaN,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0013282351647541102
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 3,
  "q": [
   7.02709121541081,
   -2.241577188841582,
   9.539960802020092
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 1132876.1420736515,
    "3": 5305564.107648896
   },
   "d": {
    "1": 346705.55654637906,
    "2": 763126.0947450311
   }
  },
  "loss": 0.0007894977911679923,
  "alpha_at_max": 0.7276457548893193,
  "tail": 1.9753086419753084e-42,
  "small": 5.393083332938531e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007895055573963194
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   8.451993472788072,
   -3.19297083573592,
   12.38572810998891
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 801653966.171657,
    "3": 3792385760.257709
   },
   "d": {
    "1": 243068180.45677638,
    "2": 558585788.221525
   }
  },
  "loss": 0.0010641847877883581,
  "alpha_at_max": 0.08514516668127696,
  "tail": 0.0010633961899418343,
  "small": 4.695536786192278e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0010642165588692354
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.674119123489167,
   0.73372129075572,
   4.433650145346457
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 22.29657968385018,
    "3": 0.006292686961984637
   },
   "d": {
    "1": 2.714251867729343,
    "2": 22.29657968385018
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 8.780681733006216e+17,
  "tail": 0.013240256946639328,
  "small": 3.030642997448041e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.31495614452155607,
   4.679553461625792,
   1.7894613310638219
  ],
  "coefficients": {
   "c": {
    "1": 2.065171602247243,
    "2": 22.86161586814183,
    "3": 4.2816977511657855e-06
   },
   "d": {
    "1": 1.065171602247243,
    "2": 22.86161586814183
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 1.6010238484139032e+21,
  "tail": 0.013240256946639328,
  "small": 0.00033292465186407494,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 3,
  "q": [
   -0.5047335252095388,
   4.611382237102367,
   -0.07258551437886229
  ],
  "coefficients": {
   "c": {
    "1": 3.196932930853677,
    "2": 16.70184597178447,
    "3": 1.651036000761568
   },
   "d": {
    "1": 2.3119952742796563,
    "2": 16.58678362835849
   }
  },
  "loss": 0.0006803908048322871,
  "alpha_at_max": 0.09219768150753391,
  "tail": 1.9753086419753084e-42,
  "small": 7.035442481118093e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.000680390804831843
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.5064107622073211,
   4.643063990866173,
   -0.40024841374649567
  ],
  "coefficients": {
   "c": {
    "1": 3.2093032964811443,
    "2": 19.32537730393835,
    "3": 15.876151744180342
   },
   "d": {
    "1": 3.2093032964811443,
    "2": 18.218952475267614
   }
  },
  "loss": 0.0006468571942412904,
  "alpha_at_max": 0.09078205301781861,
  "tail": 1.9753086419753084e-42,
  "small": 6.75218261436683e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0006468571942412904
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.605268549316676,
   -0.43298393975125826,
   4.587977402186562
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.238170554928974,
    "3": 19.90452505403299
   },
   "d": {
    "1": 3.506644328827667,
    "2": 14.99528776255888
   }
  },
  "loss": 0.0013776229927169314,
  "alpha_at_max": 0.07095124164453506,
  "tail": 0.0013771595061752295,
  "small": 9.752130623041921e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0013776229927169314
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.714877246631,
   3.223623598883581,
   -0.06609068239476645
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 26.90013708862809,
    "3": 0.004686739301089356,
    "4": 1.8380728897953837
   },
   "d": {
    "1": 3.506644328827667,
    "2": 26.90013708862809,
    "3": 0.004686739301089356
   }
  },
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "tail": 0.013240256946639328,
  "small": 3.450684424421979e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.01324025694663936
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.5032106203761559,
   4.648005733424711,
   -0.39356226313331666
  ],
  "coefficients": {
   "c": {
    "1": 3.185742140777732,
    "2": 19.770218395143363,
    "3": 15.159566741776157
   },
   "d": {
    "1": 3.185742140777732,
    "2": 18.770218395143363
   }
  },
  "loss": 0.0007084053369310617,
  "alpha_at_max": 0.09301650129229838,
  "tail": 0.0007078943379889013,
  "small": 7.290475781707162e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007084053369306176
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 3,
  "q": [
   4.589771147655711,
   4.501192711445998,
   -0.29626388009179916
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 15.119669404642968,
    "3": 31.88439159253515,
    "4": 15.312832089813634
   },
   "d": {
    "1": 3.506644328827667,
    "2": 15.119669404642968,
    "3": 30.81722507167808
   }
  },
  "loss": 0.0010134973806739112,
  "alpha_at_max": 0.06871317242704492,
  "tail": 1.9753086419753084e-42,
  "small": 7.166996311980256e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0010134973806739112
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.588528210042234,
   4.505666430616008,
   -0.28132962234121317
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 15.033372550223467,
    "3": 32.88510946574684,
    "4": 13.344997272623923
   },
   "d": {
    "1": 3.506644328827667,
    "2": 15.033372550223467,
    "3": 31.885109465746837
   }
  },
  "loss": 0.0009965354797007997,
  "alpha_at_max": 0.06880183161430384,
  "tail": 0.0009961781396168323,
  "small": 6.968498023063319e-07,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0009965354797007997
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.6178116964644085,
   4.406620019984737,
   10.972690824875414
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.203760697312504,
    "3": 16.59052235079406,
    "4": 1.2859873617169495e-44
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.203760697312504,
    "3": 16.59052235079406
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 0.2571816628529899,
  "tail": 0.013240256946639328,
  "small": 1.1989453025940122e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 3,
  "q": [
   -0.510900589552242,
   4.633674324890103,
   4.458522833950267
  ],
  "coefficients": {
   "c": {
    "1": 3.242653841780506,
    "2": 18.507538001024578,
    "3": 23.74479923100221,
    "4": 14.34905592570081
   },
   "d": {
    "1": 3.242653841780506,
    "2": 18.507538001024578,
    "3": 22.74479923100221
   }
  },
  "loss": 0.0005712384043307095,
  "alpha_at_max": 0.21553608993182277,
  "tail": 1.9753086419753084e-42,
  "small": 5.994593718738894e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0005712384043303764
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   -2.7594372699118352,
   4.5560039047228855,
   3.938785883370178
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -0.0033027411676517866,
    "3": 46.559865188555854,
    "4": 1.7573427196244076e-16
   },
   "d": {
    "1": 2.506644328827667,
    "2": -0.0033027411676517866,
    "3": 46.559865188555854
   }
  },
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "tail": 0.013240256946639328,
  "small": 1.9823364075799432e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.01324025694663936
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.514173791888707,
   4.773590810912335,
   -0.6960855034705955
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 10.674501037690373,
    "3": 209.30154430477552,
    "4": 608.6141059898011
   },
   "d": {
    "1": 3.506644328827667,
    "2": 52.08942430101831,
    "3": 166.88662104144757
   }
  },
  "loss": 0.00010297643355938746,
  "alpha_at_max": 0.0938771723820078,
  "tail": 1.9753086419753084e-42,
  "small": 3.101833189189662e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00010297643355938746
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.9797794145086645,
   4.9175741385394325,
   -0.6440394420228541
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 91.10848583858231,
    "3": 565.8774862322371,
    "4": 376.8406707108449
   },
   "d": {
    "1": 28.769046027038257,
    "2": 91.10848583858231,
    "3": 539.6150845340264
   }
  },
  "loss": 0.0003438415168908193,
  "alpha_at_max": 0.0939983001587,
  "tail": 5.551115123125783e-17,
  "small": 2.1082317421816654e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0003438415168905973
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   -4.728250427263649,
   -0.8101076738211825,
   -4.509789643567947
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -28.608879897673013,
    "3": 269.3537470227777
   },
   "d": {
    "2": -10.461146573476551
   }
  },
  "loss": 0.012809234833246474,
  "alpha_at_max": 0.273753701434158,
  "tail": 0.012800269365305705,
  "small": 6.5707590021224505e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.01912421553344723
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   -4.361102128237558,
   -0.6891150933279289,
   4.404065181100108
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -5.274778853923275,
    "3": 116.77376422039914
   },
   "d": {
    "1": 2.5355091439070554
   }
  },
  "loss": 0.008586949501497854,
  "alpha_at_max": 0.3723574092903636,
  "tail": 0.00858180650196455,
  "small": 3.2218448561271984e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.010769465594951066
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.3291588286915197,
   4.332330835469753,
   -0.6262807419100926
  ],
  "coefficients": {
   "c": {
    "1": 2.1338251456950155,
    "2": 4.620209523119244,
    "3": 75.65579961332618
   },
   "d": {
    "2": 9.936996443760483
   }
  },
  "loss": 0.01335908017496834,
  "alpha_at_max": 0.32924561530520136,
  "tail": 0.013351398896525757,
  "small": 0.00032056588952578124,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.01335908017496834
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.7529182742212199,
   -4.445172353159521,
   -0.8114485855710183
  ],
  "coefficients": {
   "c": {
    "1": 5.661327438369686,
    "2": -7.768634806757417,
    "3": 271.8602780296482
   },
   "d": {
    "1": 10.584825066815801
   }
  },
  "loss": 0.005433100381304734,
  "alpha_at_max": 0.1435357225979309,
  "tail": 0.0054289856182199725,
  "small": 0.0004893828144789669,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.009942511570308121
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   6.937729233989194,
   -2.19506451343996,
   9.33555511834249
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 750686.2617989107,
    "3": 3847632.1089740624
   },
   "d": {
    "1": 216548.4693652021,
    "2": 767542.1110060101
   }
  },
  "loss": 0.0008323704289960876,
  "alpha_at_max": 0.17616515083213166,
  "tail": 0.0008322941434275033,
  "small": 8.020130432218053e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0008324043379374091
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   6.47481895406221,
   -1.8837492320455107,
   8.410934224997707
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 89050.81697050629,
    "3": 447968.72645523015
   },
   "d": {
    "1": 25759.309961662497,
    "2": 89050.81697050629
   }
  },
  "loss": 0.0007406739154767195,
  "alpha_at_max": 0.5672310553140942,
  "tail": 1.9753086419753084e-42,
  "small": 9.921339666152384e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007407098863048134
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.5164919469378253,
   4.709731207207815,
   -0.47976118137152923
  ],
  "coefficients": {
   "c": {
    "1": 3.284671535258543,
    "2": 26.270141643002468,
    "3": 27.496887962527598
   },
   "d": {
    "1": 5.180504140024417,
    "2": 26.270141643002468
   }
  },
  "loss": 0.00035650853935143,
  "alpha_at_max": 0.1570652102496789,
  "tail": 1.9753086419753084e-42,
  "small": 4.981381372659577e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.000356508539351319
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "large"
  ],
  "n": 3,
  "q": [
   -0.4907856414038374,
   5.050382793188543,
   -0.9000448286897993
  ],
  "coefficients": {
   "c": {
    "1": 3.0958908556158016,
    "2": 126.11466377262899,
    "3": 501.3424581146164
   },
   "d": {
    "1": 32.86877776858952,
    "2": 126.11466377262899
   }
  },
  "loss": 0.0005389781927842563,
  "alpha_at_max": 0.06616677996060852,
  "tail": 1.9753086419753084e-42,
  "small": 9.064826795068814e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0005389781927842563
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.557609777164414,
   4.603284217676933,
   3.899842793175319
  ],
  "coefficients": {
   "c": {
    "1": 3.6108527403244786,
    "2": 16.090459085120646,
    "3": 1.9974302395554077e-12
   },
   "d": {
    "1": 3.6108527403244786,
    "2": 16.090459085120656
   }
  },
  "loss": 0.0013990809582345998,
  "alpha_at_max": 0.2028616716966295,
  "tail": 0.001013747004533938,
  "small": 2.5183025521124947e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0013990809582341557
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.612386113618667,
   4.027259891688617,
   3.888099981932931
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.779237730620682,
    "3": 1.207201246126836,
    "4": 2.802851394051927e-16
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.779237730620682,
    "3": 1.207201246126836
   }
  },
  "loss": 0.0008974823049874292,
  "alpha_at_max": 0.6450598332848317,
  "tail": 1.9753086419753084e-42,
  "small": 1.0957547911250032e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0008974823049878733
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 3,
  "q": [
   4.612272622444321,
   -0.038759131012426895,
   4.612352353672559
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.77047041754465,
    "3": 1.307005433494916
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.776629260317364
   }
  },
  "loss": 0.0008953055018567913,
  "alpha_at_max": 0.054170145238607505,
  "tail": 0.0008952440964226094,
  "small": 1.0937327266091756e-06,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0008953055018570133
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.5281540850970821,
   4.633220273134844,
   -4.13077204218172
  ],
  "coefficients": {
   "c": {
    "1": 3.3740699741948434,
    "2": 18.468879436793955,
    "3": -2.467835041137577,
    "4": 0.326197455595684
   },
   "d": {
    "1": 3.3740699741948434,
    "2": 18.468879436793955,
    "3": -2.467835041137577
   }
  },
  "loss": 0.0005070026923333915,
  "alpha_at_max": 0.15770301632789369,
  "tail": 1.9753086419753084e-42,
  "small": 2.936723317115142e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0013990809582339336
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 3,
  "q": [
   0.4641628128758466,
   5.237962137769964,
   -1.0945014923989267
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 8.478628873629798e-08,
    "3": 5174.714731987141,
    "4": 23878.44104803723
   },
   "d": {
    "1": 3.506644328827667,
    "2": 1418.0528968110993,
    "3": 5174.714731987141
   }
  },
  "loss": 0.0005232497295254435,
  "alpha_at_max": 0.17336443158582981,
  "tail": 1.9753086419753084e-42,
  "small": 2.75676856442697e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0005232497295296623
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.616386705090166,
   -3.986654822034895,
   0.45647770911079544
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.09123360402159,
    "3": -0.9119362218479772,
    "4": 0.014931009217017408
   },
   "d": {
    "1": 3.506644328827667,
    "2": 17.09123360402159,
    "3": -0.9119585099693215
   }
  },
  "loss": 0.0009830077439795248,
  "alpha_at_max": 0.18372150737289736,
  "tail": 0.0002835985731975965,
  "small": 1.1678661353542452e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.002036878695075739
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 3,
  "q": [
   -0.5188138854335382,
   4.643737523070509,
   4.149943860003265
  ],
  "coefficients": {
   "c": {
    "1": 3.302279932772345,
    "2": 19.385412473053204,
    "3": 2.817290170434838,
    "4": 34.14154189050295
   },
   "d": {
    "1": 3.302279932772345,
    "2": 21.412953227457272,
    "3": 2.817290170434838
   }
  },
  "loss": 0.0003275568245008076,
  "alpha_at_max": 0.151579335899561,
  "tail": 1.9753086419753084e-42,
  "small": 4.5865993530957994e-05,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.0003275568245009186
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.618919069628447,
   0.926204244043479,
   3.8583829923099264
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.29171780009679,
    "3": 6.006378994507853e-10,
    "4": 3.685259129632581e-16
   },
   "d": {
    "1": 3.5623284535092123,
    "2": 17.29171780009679,
    "3": 6.006378994507853e-10
   }
  },
  "loss": 0.0009842659287603306,
  "alpha_at_max": 0.18392467614141284,
  "tail": 1.9753086419753084e-42,
  "small": 1.1690715131518203e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0009842659287633282
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.484273328590101,
   4.92729097024098,
   -0.8384145058760422
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 9.301364359227744,
    "3": 605.1637574246665,
    "4": 2257.657323047538
   },
   "d": {
    "1": 3.506644328827667,
    "2": 154.2626645324475,
    "3": 605.1637574246665
   }
  },
  "loss": 0.00013715704722283562,
  "alpha_at_max": 0.07574605170837204,
  "tail": 1.9753086419753084e-42,
  "small": 6.219704193899389e-07,
  "q_roots": [],
  "alternations": 4,
  "pos_loss": 0.00013715704722261357
 },
 {
  "form": "F2",
  "kind": "arctan_signed",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  },
  "fix": [
   "one"
  ],
  "n": 3,
  "q": [
   -0.7219779814493146,
   4.389014224236176,
   4.0916342007946405
  ],
  "coefficients": {
   "c": {
    "1": 5.272031317644143,
    "2": 5.998303668738193,
    "3": 1.8832266978459957,
    "4": 5.3290705182007514e-14
   }
  },
  "loss": 0.0006958162225793041,
  "alpha_at_max": 0.11146024670902263,
  "tail": 1.9753086419753084e-42,
  "small": 3.428816484107866e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.000695816222578749
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -0.6039594165385491,
   4.6162388542327175
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 16.14056871499684
   },
   "d": {
    "1": 4.132747332430592
   }
  },
  "loss": 0.0022991056319232595,
  "alpha_at_max": 0.23351780513103496,
  "tail": 1.9753086419753084e-42,
  "small": 1.7482840504179364e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0022991056319225933
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.2632986112297657,
   -0.8167697850410001
  ],
  "coefficients": {
   "c": {
    "1": 1.833574714253517,
    "2": 43.00704170581964
   },
   "d": {
    "1": 8.003887497363705
   }
  },
  "loss": 0.002723880807824708,
  "alpha_at_max": 0.38434390647440014,
  "tail": 1.9753086419753084e-42,
  "small": 0.0002898436236358215,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.002723880807824708
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.32201843607258285,
   -0.7533462793024328
  ],
  "coefficients": {
   "c": {
    "1": 2.099028986826546,
    "2": 32.1138636134524
   },
   "d": {
    "1": 6.271148671240809
   }
  },
  "loss": 0.0018719218435201412,
  "alpha_at_max": 0.31968333704947927,
  "tail": 1.9753086419753084e-42,
  "small": 0.0001979089616352958,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0018719218435199192
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.246704766670982,
   -0.3324443984015649
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -3.1146520240195428,
    "3": 9.938782696482914
   },
   "d": {}
  },
  "loss": 0.011202058797551429,
  "alpha_at_max": 0.15741278403217168,
  "tail": 1.9753086419753084e-42,
  "small": 1.17651146802622e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.08058531674164315
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.5628792030545364,
   -4.675063450418573
  ],
  "coefficients": {
   "c": {
    "1": 3.654931173006794,
    "2": -22.393753884123203,
    "3": 156.0843252355994
   },
   "d": {}
  },
  "loss": 0.004591966547557336,
  "alpha_at_max": 0.13066521879236428,
  "tail": 1.9753086419753084e-42,
  "small": 0.00034571312590092607,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.5303693385594892,
   -4.579662134474951
  ],
  "coefficients": {
   "c": {
    "1": 3.3913244311483575,
    "2": -14.43192518917977,
    "3": 90.6875938117156
   },
   "d": {}
  },
  "loss": 0.003805080434555963,
  "alpha_at_max": 0.1434828518232589,
  "tail": 1.9753086419753084e-42,
  "small": 0.00025395148248064103,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.09910933062813974
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.571719871264655,
   -0.7784148370326305
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -13.913607329968785,
    "3": 216.39364935431337
   },
   "d": {
    "2": 17.132855012827143
   }
  },
  "loss": 0.007270619835215042,
  "alpha_at_max": 0.07759611892954107,
  "tail": 1.9753086419753084e-42,
  "small": 4.9941564193023424e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.024778777410984
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.453853622742277,
   -0.7018592487684896
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -8.085506777427085,
    "3": 127.5198362314059
   },
   "d": {
    "2": 12.04256057355662
   }
  },
  "loss": 0.005343785506550236,
  "alpha_at_max": 0.3002202622588383,
  "tail": 1.9753086419753084e-42,
  "small": 2.929722800582013e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.014356419790708563
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.6693344391660115,
   -4.930559859196853
  ],
  "coefficients": {
   "c": {
    "1": 4.670188812712524,
    "2": -72.63061446928911,
    "3": 857.3528785998637
   },
   "d": {
    "2": 50.375647217973246
   }
  },
  "loss": 0.005691498590266519,
  "alpha_at_max": 0.08002026771193331,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006921784972619971,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.05587450572346486
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.7416406013681005,
   -0.6827453004914499
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -30.428546157183032,
    "3": 111.74700739478132
   },
   "d": {
    "2": -30.428546157183032
   }
  },
  "loss": 0.08059218226596665,
  "alpha_at_max": 0.37228882483782716,
  "tail": 1.9753086419753084e-42,
  "small": 1.0912859794931506e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.08058531674160652
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   4.625876507304897,
   4.410254698063641
  ],
  "coefficients": {
   "c": {
    "1": 2.366592548180669e-05,
    "2": 6.614688484608693,
    "3": 2.8744288695460484e-14
   },
   "d": {
    "2": 6.614688484608693
   }
  },
  "loss": 0.08409218127609064,
  "alpha_at_max": 0.18110064621733984,
  "tail": 1.9753086419753084e-42,
  "small": 0.0009554978852739371,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.08409227716111012
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.443890774015857,
   -3.161577120981228
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -7.72292021213656,
    "3": 53.828705825615714
   },
   "d": {
    "1": -0.14506983629984777
   }
  },
  "loss": 0.012019776413985328,
  "alpha_at_max": 0.408432224737034,
  "tail": 1.9753086419753084e-42,
  "small": 2.6759108573415347e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.402318252053513,
   -0.4965790741354423
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -6.377294957754529,
    "3": 30.884261599230356
   },
   "d": {
    "1": -0.5998318520277164
   }
  },
  "loss": 0.010181091489433136,
  "alpha_at_max": 0.39591321672816643,
  "tail": 1.9753086419753084e-42,
  "small": 1.7663083164976001e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.034456695679358385
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.6148779143219572,
   -4.6766994959957255
  ],
  "coefficients": {
   "c": {
    "1": 4.119816895479366,
    "2": -22.56311162666422,
    "3": 157.26474764734522
   },
   "d": {
    "1": 1.5429801691960257
   }
  },
  "loss": 0.007898908326799514,
  "alpha_at_max": 0.1725996854854724,
  "tail": 1.9753086419753084e-42,
  "small": 0.0005102119204983824,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.524837084374052,
   -0.7085587655794567
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 11.211769709653884,
    "3": 133.5599650507056
   },
   "d": {
    "1": 4.7963034898119075,
    "2": 30.37390518740292
   }
  },
  "loss": 0.0001769732439378391,
  "alpha_at_max": 0.08806432284180643,
  "tail": 1.9753086419753084e-42,
  "small": 6.116524102761645e-07,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.00017697324393761704
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.666987562372559,
   4.070371114186694
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 21.576208227216895,
    "3": 6.150163442509272e-13
   },
   "d": {
    "1": 5.334406932086453,
    "2": 21.576208227216895
   }
  },
  "loss": 0.00351407895501632,
  "alpha_at_max": 0.2955017110980638,
  "tail": 1.9753086419753084e-42,
  "small": 2.5362819597862796e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00351407895501632
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 3,
  "q": [
   4.473128035645976,
   -4.5118537042536895,
   -0.3379010994176399
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 8.836007407699832,
    "3": -34.32109321255023,
    "4": 22.47006856740374
   },
   "d": {
    "1": 1.1971835283156986,
    "2": 10.170422236437778,
    "3": -34.32109321255023
   }
  },
  "loss": 0.001152783613459607,
  "alpha_at_max": 0.8811300243451616,
  "tail": 1.9753086419753084e-42,
  "small": 1.1316221868451493e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.0009842659287589983
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.392321666597027,
   -0.6608458928793325
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -6.090365171050455,
    "3": 96.05891538249962
   },
   "d": {
    "1": 2.6691283477847083
   }
  },
  "loss": 0.016101709746499715,
  "alpha_at_max": 0.12307221020790872,
  "tail": 1.9753086419753084e-42,
  "small": 4.7575313326664315e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.01861570612997132
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.6504439873952104,
   -4.2747395341822
  ],
  "coefficients": {
   "c": {
    "1": 4.471404786680067,
    "2": -3.5438804947387967,
    "3": 24.700824997861446
   },
   "d": {
    "1": 4.471404786680067
   }
  },
  "loss": 0.015173866773697364,
  "alpha_at_max": 0.3192713877717054,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006382851769163311,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.6426639374641965,
   -4.423982933889846
  ],
  "coefficients": {
   "c": {
    "1": 4.392016241657831,
    "2": -7.046376876649983,
    "3": 55.88008716482402
   },
   "d": {
    "1": 4.392016241657831
   }
  },
  "loss": 0.012605208694345782,
  "alpha_at_max": 0.2574186450357961,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006088070231272669,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.013555891860806302
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   4.257393844306943,
   -0.6692325173423272
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 3.2718070856836214,
    "3": 101.78822755366545
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 17.875583042668868
   }
  },
  "loss": 0.0025283659996413466,
  "alpha_at_max": 0.10884287379435952,
  "tail": 1.9753086419753084e-42,
  "small": 1.421862849015909e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0025283659996415686
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.5161631439746543,
   -4.563175867729263
  ],
  "coefficients": {
   "c": {
    "1": 3.282185662087178,
    "2": -13.376784648371117,
    "3": 327.9545496269575
   },
   "d": {
    "1": 3.282185662087178,
    "2": 33.67556002774579
   }
  },
  "loss": 0.001683963882200823,
  "alpha_at_max": 0.017704350544710968,
  "tail": 1.9753086419753084e-42,
  "small": 0.00021137342091948064,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0054653129465551675
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   4.452886931706875,
   4.574125065007174
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 8.049591908266077,
    "3": 1.8950680295502267e-14
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 8.049591908266077
   }
  },
  "loss": 0.00695739068532375,
  "alpha_at_max": 0.18967059212111465,
  "tail": 1.9753086419753084e-42,
  "small": 2.611101042049313e-07,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00695739068532375
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.5727742263049813,
   4.22937233030718
  ],
  "coefficients": {
   "c": {
    "1": 3.7391615250960086,
    "2": 2.875707172427697,
    "3": 1.6527965999889778e-13
   },
   "d": {
    "1": 3.7391615250960086,
    "2": 2.875707172427697
   }
  },
  "loss": 0.010062394417266862,
  "alpha_at_max": 0.309542296280712,
  "tail": 1.9753086419753084e-42,
  "small": 0.0003799451741391957,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.01006239441726664
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.507134013209878,
   -4.302939039199274
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 10.333989749396634,
    "3": -8.10619632185437,
    "4": 1.7179469221968973
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 10.333989749396634,
    "3": -8.10619632185437
   }
  },
  "loss": 0.0044602827720622625,
  "alpha_at_max": 2.2051594613088286,
  "tail": 1.9753086419753084e-42,
  "small": 1.0736007571843231e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.02354271779886119
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.512771597462352,
   -4.3607860451501566
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 10.605794183447712,
    "3": -12.088102542922533,
    "4": 106.53560624845682
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 10.605794183447712,
    "3": 3.196790047173805
   }
  },
  "loss": 0.0016289043092154731,
  "alpha_at_max": 0.17799180203953374,
  "tail": 1.9753086419753084e-42,
  "small": 1.1692187632528217e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.02354271779886119
 },
 {
  "form": "A",
  "kind": "arctan_signed",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.661175745037669,
   3.6456254435352324
  ],
  "coefficients": {
   "c": {
    "1": 4.5832731954834856,
    "2": 0.19554687820142175,
    "3": 3.8191672047105385e-14
   }
  },
  "loss": 0.003629995272494968,
  "alpha_at_max": 0.06516283940608428,
  "tail": 1.9753086419753084e-42,
  "small": 8.921171725717603e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.003629995272494968
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -0.566146793586118,
   4.386047171962543
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 13.561058429182507
   },
   "d": {
    "1": 2.432468203237823
   }
  },
  "loss": 0.0018087562072532926,
  "alpha_at_max": 0.2519764772509162,
  "tail": 0.0018085354160170541,
  "small": 1.2274685408097952e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0018087562072531815
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.5142199189850842,
   -0.5923867613459874
  ],
  "coefficients": {
   "c": {
    "1": 3.267532523090516,
    "2": 15.302892333301681
   },
   "d": {
    "1": 2.2010587137653714
   }
  },
  "loss": 0.0007894883914767448,
  "alpha_at_max": 0.7276457548893193,
  "tail": 1.9753086419753084e-42,
  "small": 5.408919151950187e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007894883914767448
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.518258832940063,
   -0.5965922006105226
  ],
  "coefficients": {
   "c": {
    "1": 3.2980621312869176,
    "2": 15.602148286457583
   },
   "d": {
    "1": 2.2980621312869176
   }
  },
  "loss": 0.001064184773211796,
  "alpha_at_max": 0.08514516668127696,
  "tail": 0.0010633961765824096,
  "small": 4.695556549305646e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0010641847732113519
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.465247967753032,
   -0.7435454829435015
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -8.521105365730568,
    "3": 170.07342149620953
   },
   "d": {}
  },
  "loss": 0.02277075560769548,
  "alpha_at_max": 0.22075980409750917,
  "tail": 0.0227589917701303,
  "small": 1.894850923611635e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.04765735992832121
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.18951527840516694,
   4.206266160324652
  ],
  "coefficients": {
   "c": {
    "1": 1.5470889293129833,
    "2": 2.585427242600578,
    "3": 37.09844009590613
   },
   "d": {}
  },
  "loss": 0.03020492706459199,
  "alpha_at_max": 0.11574973355870713,
  "tail": 1.9753086419753084e-42,
  "small": 0.0004585499308252805,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.030204927064592102
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.36141063420435937,
   -0.6199098102773601
  ],
  "coefficients": {
   "c": {
    "1": 2.298320729747623,
    "2": -1.2983207297476231,
    "3": 72.39847708524479
   },
   "d": {}
  },
  "loss": 0.01664851678918966,
  "alpha_at_max": 0.3537691841203025,
  "tail": 0.01664725826868857,
  "small": 0.0002833987302625074,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.02430202176738616
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   4.656146661664053,
   4.372579146310446
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 20.525480056473327,
    "3": 7.625398788244003e-14
   },
   "d": {
    "2": 20.525480056473324
   }
  },
  "loss": 0.047652657684921884,
  "alpha_at_max": 0.2823059294471278,
  "tail": 0.004388746451491843,
  "small": 4.855607908860193e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.047652657684921884
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.629767116527396,
   -0.5917016873372252
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -18.177503337490684,
    "3": 59.58062601042136
   },
   "d": {
    "2": -15.670859008663017
   }
  },
  "loss": 0.026108571651394907,
  "alpha_at_max": 0.39591321672816643,
  "tail": 0.0212332124498108,
  "small": 4.170844536077745e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.027986843826866004
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   1.0302869668521453e-13,
   4.7737480104436125
  ],
  "coefficients": {
   "c": {
    "1": 0.9999999999997627,
    "2": 35.27735544060641,
    "3": 3.3645537594973033e-12
   },
   "d": {
    "2": 35.27735544060617
   }
  },
  "loss": 0.011043501624267815,
  "alpha_at_max": 0.2582260190634598,
  "tail": 1.9753086419753084e-42,
  "small": 0.0005791174408128485,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.011043501624267815
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.850006057762068,
   -0.8009294822907791
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -50.120121545521734,
    "3": 252.80662271713084
   },
   "d": {
    "2": -50.120121545521734
   }
  },
  "loss": 0.04766891532123552,
  "alpha_at_max": 0.2822539315624725,
  "tail": 0.013240256946639328,
  "small": 1.1583760269662235e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.04765735992819664
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   4.7758618600522205,
   1.8958783047354224
  ],
  "coefficients": {
   "c": {
    "1": 1.0,
    "2": 35.622444630920604,
    "3": 2.052887195026979e-06
   },
   "d": {
    "2": 35.622444630920604
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 3.382481128836673e+21,
  "tail": 0.013240256946639328,
  "small": 0.0005790366548662496,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   4.655450696088884,
   5.173891926472667
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 20.4598003827831,
    "3": 293.5788199212296
   },
   "d": {
    "1": 14.92422976157077
   }
  },
  "loss": 0.00899000694058183,
  "alpha_at_max": 0.09924759692018296,
  "tail": 1.9753086419753084e-42,
  "small": 7.230023503890237e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00899000694058183
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.600698727222319,
   -0.9176408726636268
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 15.900012086215197,
    "3": 566.1384062679623
   },
   "d": {
    "1": 18.406656415042864
   }
  },
  "loss": 0.007906741437211928,
  "alpha_at_max": 0.07075546671654279,
  "tail": 0.007904517942916078,
  "small": 1.1001969905777287e-05,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.007906741437211484
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.8066868223155166,
   4.270527805510309
  ],
  "coefficients": {
   "c": {
    "1": 6.407473553241574,
    "2": 3.4758066598767923,
    "3": 49.87454414949543
   },
   "d": {
    "1": 8.883280213118367
   }
  },
  "loss": 0.012759926279819145,
  "alpha_at_max": 0.2823059294471278,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006674763741862932,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.012759926279819145
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.426750731551508,
   -0.5728764419907661
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 7.136766094372508,
    "3": 52.31537298285939
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 15.527922633620266
   }
  },
  "loss": 0.00132839902699744,
  "alpha_at_max": 0.15264409205380614,
  "tail": 1.9753086419753084e-42,
  "small": 5.405367708988251e-08,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0013283990272003887
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.676165728781179,
   2.004886564893906
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 22.507717602875385,
    "3": 9.66808155679642e-07
   },
   "d": {
    "1": 2.506644328827667,
    "2": 22.507717602875385
   }
  },
  "loss": 0.013240256946639328,
  "alpha_at_max": 7.146163749072705e+21,
  "tail": 0.013240256946639328,
  "small": 3.2506180396296713e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013240256946639328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   4.154904482356049,
   -0.623603192742729
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 2.0408400326775387,
    "3": 74.26934234039045
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.008021805690945127,
  "alpha_at_max": 0.45953648711979844,
  "tail": 0.008019672465353678,
  "small": 2.3153964139321914e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.008021805690944461
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large"
  ],
  "n": 2,
  "q": [
   -0.6897794832006353,
   4.166939265916407
  ],
  "coefficients": {
   "c": {
    "1": 4.895301930407304,
    "2": 2.1571409923010223,
    "3": 30.95293673814911
   },
   "d": {
    "1": 4.895301930407304
   }
  },
  "loss": 0.006504536651311454,
  "alpha_at_max": 0.22173793565565436,
  "tail": 1.9753086419753084e-42,
  "small": 0.0003204194725912046,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.006504536651311454
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.7129615557125728,
   -0.5188521853896173
  ],
  "coefficients": {
   "c": {
    "1": 5.163706574763472,
    "2": 1.0,
    "3": 36.02106559141388
   },
   "d": {
    "1": 5.163706574763472
   }
  },
  "loss": 0.007969942604011293,
  "alpha_at_max": 0.2500345361696432,
  "tail": 0.007965976903040017,
  "small": 0.00038242406605260015,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.007969942604011293
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   4.6084614058951985,
   -0.42050538459558107
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.478694856640175,
    "3": 18.26064669142772
   },
   "d": {
    "1": 3.506644328827667,
    "2": 15.206092199992861
   }
  },
  "loss": 0.001461581381058119,
  "alpha_at_max": 0.07147596047445662,
  "tail": 1.9753086419753084e-42,
  "small": 1.0308273652448463e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.001461581381058119
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.617811696464397,
   -0.40662001998477404
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.203760697311587,
    "3": 16.590522350798338
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.203760697311587
   }
  },
  "loss": 0.0017899306350528388,
  "alpha_at_max": 0.2571816628529899,
  "tail": 0.0017888280295242365,
  "small": 1.1989453025940122e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0017899306350523947
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.5017563714205742,
   4.650412197828986
  ],
  "coefficients": {
   "c": {
    "1": 3.1750924217951155,
    "2": 19.990534010651846,
    "3": 14.34905592570081
   },
   "d": {
    "1": 3.1750924217951155,
    "2": 18.990534010651846
   }
  },
  "loss": 0.0007349631250681554,
  "alpha_at_max": 0.09380802660251898,
  "tail": 1.9753086419753084e-42,
  "small": 7.533353732391834e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0007349631250681554
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   4.297554871528408,
   -0.7109752018625604
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 3.9364953526328765,
    "3": 135.80807881484148
   },
   "d": {
    "1": 3.506644328827667,
    "2": 3.9364953526328765
   }
  },
  "loss": 0.01324025694663936,
  "alpha_at_max": 642090437172822.8,
  "tail": 0.013240256946639328,
  "small": 1.8615921343334563e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.01324025694663936
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.593318295994131,
   4.495142393841984
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 15.368680848942393,
    "3": 30.579274785823742,
    "4": 14.34905592570081
   },
   "d": {
    "1": 3.506644328827667,
    "2": 15.368680848942393,
    "3": 29.579274785823742
   }
  },
  "loss": 0.001106100578488478,
  "alpha_at_max": 0.20621488010107578,
  "tail": 1.9753086419753084e-42,
  "small": 7.743432226536839e-07,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0011061005784885891
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -0.6093515165749532,
   4.536345030097271
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.54638149144932
   },
   "d": {
    "1": 3.4383099979541396
   }
  },
  "loss": 0.0008990781037849782,
  "alpha_at_max": 0.650548979592831,
  "tail": 0.0007846132801562211,
  "small": 1.0973157835714176e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0008990781037849782
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.5399006739212866,
   -0.6248226501819536
  ],
  "coefficients": {
   "c": {
    "1": 3.4665755846263884,
    "2": 17.76827635772992
   },
   "d": {
    "1": 3.5444150772701537
   }
  },
  "loss": 0.0008323658572919612,
  "alpha_at_max": 0.17616515083213166,
  "tail": 0.0008322895422805399,
  "small": 8.06222752502972e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0008323658572919612
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.889105890390885,
   -0.9743861867908177
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -60.008363166344445,
    "3": 837.835118847739
   },
   "d": {}
  },
  "loss": 0.01360872462214835,
  "alpha_at_max": 0.060178311774607404,
  "tail": 0.013607331401055356,
  "small": 1.3805069047245766e-05,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.05918906259865486
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.4455797702037876,
   -4.374330321165977
  ],
  "coefficients": {
   "c": {
    "1": 2.7898430411849575,
    "2": -5.606097444351823,
    "3": 78.00147240519206
   },
   "d": {}
  },
  "loss": 0.013663227073561712,
  "alpha_at_max": 0.3499451670283573,
  "tail": 0.013654556006376162,
  "small": 0.00016921743991371585,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.08630338136630977
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.610124103268068,
   -0.6449142199998261
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -16.605356601087827,
    "3": 86.04837238281826
   },
   "d": {
    "2": -10.39593040895633
   }
  },
  "loss": 0.015178500234605874,
  "alpha_at_max": 0.36101063835790026,
  "tail": 0.013709718918304192,
  "small": 3.800535469000721e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.02595905623603878
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   8.870929249700367,
   -3.4523434262082118
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 5518975922.717968,
    "3": 22752560540.689426
   },
   "d": {
    "1": 1585648609.530119,
    "2": 3933327315.6944933
   }
  },
  "loss": 0.0018636240075423638,
  "alpha_at_max": 0.270445649752492,
  "tail": 1.9753086419753084e-42,
  "small": 4.721636725157907e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.001863624845007683
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   1.027133197437446,
   -0.6468732323589246
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 1.1330951871510554e-06,
    "3": 87.22072595644826
   },
   "d": {
    "2": 1.1330951871510554e-06
   }
  },
  "loss": 0.05918906259843748,
  "alpha_at_max": 0.2823059294471278,
  "tail": 1.9753086419753084e-42,
  "small": 8.274348139991616e-08,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.05918906259838175
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   9.544401207688948,
   4.6472475723959805
  ],
  "coefficients": {
   "c": {
    "1": 2.8549518778204384e-10,
    "2": 19.701311819536727,
    "3": 5.286106796567922e-14
   },
   "d": {
    "2": 19.701311819536727
   }
  },
  "loss": 0.038809391828199646,
  "alpha_at_max": 0.11156295268062343,
  "tail": 1.9753086419753084e-42,
  "small": 0.0008171118514692655,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.03880940832499391
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   -4.477160667756529,
   -0.7635317018523202
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -9.001633681936053,
    "3": 195.25182665445277
   },
   "d": {
    "1": 3.136696038330768
   }
  },
  "loss": 0.008760181753215024,
  "alpha_at_max": 0.33174164969453923,
  "tail": 0.008758827465297658,
  "small": 4.564778669058356e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.027137307252468323
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.6189190696267755,
   3.6226097722886994
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.291717799963685,
    "3": 1.3557221233224669e-11
   },
   "d": {
    "1": 3.562328453472657,
    "2": 17.291717799963685
   }
  },
  "loss": 0.0009842659287592204,
  "alpha_at_max": 0.18392467614141284,
  "tail": 1.9753086419753084e-42,
  "small": 1.1690715131518203e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0009842659287592204
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 2,
  "q": [
   -0.5576097771643904,
   4.603284217676961
  ],
  "coefficients": {
   "c": {
    "1": 3.6108527403242827,
    "2": 16.090459085122752,
    "3": 7.673379438645904e-13
   },
   "d": {
    "1": 3.6108527403243285,
    "2": 16.090459085122752
   }
  },
  "loss": 0.0013990809582336006,
  "alpha_at_max": 0.2028616716966295,
  "tail": 1.9753086419753084e-42,
  "small": 2.5183025521124947e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0013990809582336006
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   -4.457690590339343,
   -0.7656335150691507
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -8.229646499044843,
    "3": 198.107330188246
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.008951573823435366,
  "alpha_at_max": 0.33953144362317195,
  "tail": 0.007892241699761715,
  "small": 4.6850811662446645e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.011035178003785617
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.7018103552081172,
   -4.095480724285268
  ],
  "coefficients": {
   "c": {
    "1": 5.03280791527893,
    "2": -1.5522492138666049,
    "3": 46.80209891722538
   },
   "d": {
    "1": 5.03280791527893
   }
  },
  "loss": 0.006302882723402181,
  "alpha_at_max": 0.21506017754324597,
  "tail": 0.006301092570792144,
  "small": 0.00035146544547925984,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00996716230128436
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.604686017825891,
   4.1443745971506285
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.19466749661894,
    "3": 3.6887244005358765e-13
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.194667496618944
   }
  },
  "loss": 0.0020368786950748508,
  "alpha_at_max": 0.18617441591266184,
  "tail": 0.0018298004967251535,
  "small": 9.594385428357555e-07,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.0020368786950748508
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "slope"
  ],
  "n": 2,
  "q": [
   4.612386113618673,
   -0.02725989168818188
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.779237730621094,
    "3": 1.2072012461232067
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.779237730621094
   }
  },
  "loss": 0.0008974823049860969,
  "alpha_at_max": 0.6450598332848317,
  "tail": 1.9753086419753084e-42,
  "small": 1.0957547911250032e-06,
  "q_roots": [],
  "alternations": 3,
  "pos_loss": 0.0008974823049869851
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.5576097771643909,
   4.603284217676958
  ],
  "coefficients": {
   "c": {
    "1": 3.6108527403242863,
    "2": 16.09045908512249,
    "3": 1.3100351626277024e-13
   },
   "d": {
    "1": 3.6108527403242863,
    "2": 16.09045908512249
   }
  },
  "loss": 0.0013990809582336006,
  "alpha_at_max": 0.2028616716966295,
  "tail": 1.9753086419753084e-42,
  "small": 2.5183025521124947e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0013990809582336006
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.616391282455494,
   -3.9870970460383006
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.091593883269553,
    "3": -0.9147262412684394,
    "4": 0.01779985461812548
   },
   "d": {
    "1": 3.506644328827667,
    "2": 17.091593883269553,
    "3": -0.9147262412684394
   }
  },
  "loss": 0.000983094043407462,
  "alpha_at_max": 0.18372150737289736,
  "tail": 1.9753086419753084e-42,
  "small": 1.1679493272520602e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0020368786950748508
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 2,
  "q": [
   4.616359282070723,
   -3.9831196803815523
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.089075328210537,
    "3": -0.8899365446398677,
    "4": 0.026303461604052867
   },
   "d": {
    "1": 3.506644328827667,
    "2": 17.090637394169807,
    "3": -0.8899365446398677
   }
  },
  "loss": 0.0009824895362976482,
  "alpha_at_max": 0.18362000716403107,
  "tail": 1.9753086419753084e-42,
  "small": 1.1673677249302017e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0009934039429833064
 },
 {
  "form": "F2",
  "kind": "arctan_signed",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  },
  "fix": [
   "one"
  ],
  "n": 2,
  "q": [
   -0.7219779814493203,
   4.389014224236162
  ],
  "coefficients": {
   "c": {
    "1": 5.272031317644213,
    "2": 5.9983036687378,
    "3": 1.8832266978463714
   }
  },
  "loss": 0.000695816222578971,
  "alpha_at_max": 0.11146024670902263,
  "tail": 1.9753086419753084e-42,
  "small": 3.428816484107866e-05,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0006958162225784159
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.7192539818600534
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 27.447826744900333
   },
   "d": {
    "1": 6.607127092063241
   }
  },
  "loss": 0.00473864394802348,
  "alpha_at_max": 0.07918446740494808,
  "tail": 1.9753086419753084e-42,
  "small": 3.4095402663414376e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.00473864394802348
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.6669875623725514
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 21.576208227216146
   },
   "d": {
    "1": 5.334406932086247
   }
  },
  "loss": 0.0035140789550158757,
  "alpha_at_max": 0.2955017110980638,
  "tail": 1.9753086419753084e-42,
  "small": 2.5362819597862796e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.003514078955016098
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   13.399999999967509
  ],
  "coefficients": {
   "c": {
    "1": 3.98107170583281e-14,
    "2": 129.8291678459694
   },
   "d": {
    "1": 18.626869977716773
   }
  },
  "loss": 0.01597040332386901,
  "alpha_at_max": 0.12455466557442309,
  "tail": 1.9753086419753084e-42,
  "small": 0.0009121485731222734,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.015970404570690766
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.417099927936289
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -6.8265276853863845,
    "3": 47.58085549163348
   },
   "d": {}
  },
  "loss": 0.01204491528458651,
  "alpha_at_max": 0.1307374470163133,
  "tail": 1.9753086419753084e-42,
  "small": 2.4950474670770717e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.248658145327019
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -3.142796715912588,
    "3": 10.221791126988077
   },
   "d": {}
  },
  "loss": 0.011201913774617989,
  "alpha_at_max": 0.15709414539556243,
  "tail": 1.9753086419753084e-42,
  "small": 1.1865099138752555e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   -0.6606558277089412
  ],
  "coefficients": {
   "c": {
    "1": 4.577789595156937,
    "2": -43.798257823174886,
    "3": 305.2735845092873
   },
   "d": {}
  },
  "loss": 0.008789820739923737,
  "alpha_at_max": 0.13629502385845244,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006692534331578237,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.8340682079277055
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -46.573236132962954,
    "3": 644.9986705663523
   },
   "d": {
    "2": 45.966110546771475
   }
  },
  "loss": 0.02153183623089161,
  "alpha_at_max": 0.07296590946618917,
  "tail": 1.9753086419753084e-42,
  "small": 1.6587613765883802e-05,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.439540466689423
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -7.569739485083177,
    "3": 52.76103711116329
   },
   "d": {
    "1": 1.3346686788799396
   }
  },
  "loss": 0.03014085999589322,
  "alpha_at_max": 0.17799180203953374,
  "tail": 1.9753086419753084e-42,
  "small": 4.03296506990003e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.259465246625851
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -3.3031667120761585,
    "3": 23.02305143045414
   },
   "d": {
    "1": 2.6691283477847083
   }
  },
  "loss": 0.04463265688028284,
  "alpha_at_max": 0.23476859452495735,
  "tail": 1.9753086419753084e-42,
  "small": 3.7860764541264302e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.296080384909326
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -3.9098560647695915,
    "3": 33.718780909176985
   },
   "d": {
    "1": 2.6691283477847083
   }
  },
  "loss": 0.038055035145859284,
  "alpha_at_max": 0.20758692704951986,
  "tail": 1.9753086419753084e-42,
  "small": 3.999389817543886e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.03960874798942671
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   -0.8205212280387486
  ],
  "coefficients": {
   "c": {
    "1": 6.614868697523938,
    "2": -1.0356768137378935e-13,
    "3": 7.218660947642363e-13
   },
   "d": {
    "1": 6.614868697523938
   }
  },
  "loss": 0.04443638381238435,
  "alpha_at_max": 0.08288577450844282,
  "tail": 1.9753086419753084e-42,
  "small": 0.0014002691268990564,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.489117056242261
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -9.511173685427158,
    "3": 264.1171020695224
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 28.38227507315291
   }
  },
  "loss": 0.008987245270641209,
  "alpha_at_max": 0.09049821224898204,
  "tail": 1.9753086419753084e-42,
  "small": 5.9487802059887684e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.013084518300821246
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   4.298064251509063
  ],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 3.9457403497391215,
    "3": 4.088756809249921e-14
   },
   "d": {
    "1": 2.6691283477847083,
    "2": 3.9457403497391215
   }
  },
  "loss": 0.02354271779886119,
  "alpha_at_max": 0.23650482209992543,
  "tail": 1.9753086419753084e-42,
  "small": 1.2037108643170313e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.02354271779886119
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.5766982946035526
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 14.2362822310778
   },
   "d": {
    "1": 2.5145036399354463
   }
  },
  "loss": 0.002002963042365913,
  "alpha_at_max": 0.275169313280879,
  "tail": 1.9753086419753084e-42,
  "small": 1.3174142818872525e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.002002963042365802
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.5756864553404486
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 14.170099855043999
   },
   "d": {
    "1": 2.506644328827667
   }
  },
  "loss": 0.001983196052833147,
  "alpha_at_max": 0.27264654585290066,
  "tail": 0.00016721296122790275,
  "small": 1.3084499155269214e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.001983196052833147
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   -0.5416515479323154
  ],
  "coefficients": {
   "c": {
    "1": 3.480579419788739,
    "2": 14.34905592570081
   },
   "d": {
    "1": 2.480579419788739
   }
  },
  "loss": 0.0018636240070138976,
  "alpha_at_max": 0.270445649752492,
  "tail": 1.9753086419753084e-42,
  "small": 4.72164051723567e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0018636240070138976
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   4.230945167430748
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 2.8966120622365286,
    "3": 41.5636484760915
   },
   "d": {}
  },
  "loss": 0.07480148370148454,
  "alpha_at_max": 0.33953144362317195,
  "tail": 1.9753086419753084e-42,
  "small": 7.509094015478723e-07,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.07480148370148454
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.5105299862011041
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -2.506644328827667,
    "3": 34.008694321314735
   },
   "d": {}
  },
  "loss": 0.02724578719265147,
  "alpha_at_max": 0.3469924297528367,
  "tail": 0.027243302404751146,
  "small": 5.171220064381643e-07,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": null
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   0.09906419140505918
  ],
  "coefficients": {
   "c": {
    "1": 0.7960416818474076,
    "2": 0.20395831815259235,
    "3": 2.9266093136834264
   },
   "d": {}
  },
  "loss": 0.09369862331303647,
  "alpha_at_max": 0.2655094603432122,
  "tail": 1.9753086419753084e-42,
  "small": 0.0006351258989177877,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.09369862331303647
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 2,
  "q": [
   4.614638936667488,
   1.8908414884529152
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.95422230404023,
    "3": 2.1255706008633647e-06
   },
   "d": {
    "1": 3.5066444550574967,
    "2": 16.95422230404023
   }
  },
  "loss": 0.000944895218826125,
  "alpha_at_max": 0.17697829222273453,
  "tail": 1.9753086419753084e-42,
  "small": 1.1361943841325939e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0009448952188378934
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   4.541304317868555
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 12.095076950242197,
    "3": 173.55293558468009
   },
   "d": {
    "1": 14.601721279069864
   }
  },
  "loss": 0.028388055526670453,
  "alpha_at_max": 0.1725996854854724,
  "tail": 1.9753086419753084e-42,
  "small": 8.93083095943048e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.028388055526670453
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large",
   "slope"
  ],
  "n": 1,
  "q": [
   4.2460201853895825
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 3.104848192566732,
    "3": 44.551640355951115
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.011326702783101772,
  "alpha_at_max": 0.15138400824024165,
  "tail": 1.9753086419753084e-42,
  "small": 2.07383050943033e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.011326702783101328
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.621475993867008
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 1.0,
    "3": 73.18599499047338
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.01064446899515381,
  "alpha_at_max": 0.14172289005085992,
  "tail": 0.010644334223682494,
  "small": 2.558719705114676e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.01064446899515381
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large",
   "one"
  ],
  "n": 1,
  "q": [
   -0.7750142204408412
  ],
  "coefficients": {
   "c": {
    "1": 5.956816480755964,
    "2": 1.0,
    "3": 14.34905592570081
   },
   "d": {
    "1": 5.956816480755964
   }
  },
  "loss": 0.01309057102768707,
  "alpha_at_max": 0.32496755285816503,
  "tail": 1.9753086419753084e-42,
  "small": 0.0005662364110459173,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.01309057102768707
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   4.623266768779946
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.641419917041933,
    "3": 14.34905592570081
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.641419917041933
   }
  },
  "loss": 0.001968378809495519,
  "alpha_at_max": 0.07548140926457829,
  "tail": 1.9753086419753084e-42,
  "small": 1.300271262660857e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.001968378809495519
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -0.6189190696267373
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 17.291717799960644
   },
   "d": {
    "1": 3.5623284534718143
   }
  },
  "loss": 0.0009842659287589983,
  "alpha_at_max": 0.18392467614141284,
  "tail": 0.0006118049680197135,
  "small": 1.1690715131518203e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.0009842659287592204
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.3724855193816365
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -5.55867187635246,
    "3": 62.180973961164725
   },
   "d": {}
  },
  "loss": 0.02226086138012251,
  "alpha_at_max": 0.3095993213309174,
  "tail": 0.01698373716005558,
  "small": 1.2257934185466723e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   4.604686017825905
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.19466749662,
    "3": 4.4791401259784205e-12
   },
   "d": {
    "1": 3.506644328827933,
    "2": 16.19466749662
   }
  },
  "loss": 0.0020368786950746287,
  "alpha_at_max": 0.18617441591266184,
  "tail": 1.9753086419753084e-42,
  "small": 9.594385428357555e-07,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.0020368786950748508
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   -4.505037340268044
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": -10.234689711230638,
    "3": 228.0661706454978
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.008974922889077419,
  "alpha_at_max": 0.3238321774108324,
  "tail": 0.008525768803172018,
  "small": 5.146354160823208e-06,
  "q_roots": [],
  "alternations": 2,
  "pos_loss": 0.027151568896647826
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 0,
  "q": [],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": 77.44253281016152
   },
   "d": {
    "1": 13.779975111520812
   }
  },
  "loss": 0.02108098034658279,
  "alpha_at_max": 0.10492524694234334,
  "tail": 1.9753086419753084e-42,
  "small": 1.4256602814177732e-05,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.02108098034658279
 },
 {
  "form": "F2",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  },
  "fix": [
   "one",
   "slope"
  ],
  "n": 1,
  "q": [
   4.604686017825893
  ],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 16.194667496619072,
    "3": 1.6711367411791092e-13
   },
   "d": {
    "1": 3.506644328827667,
    "2": 16.194667496619072
   }
  },
  "loss": 0.0020368786950746287,
  "alpha_at_max": 0.18617441591266184,
  "tail": 1.9753086419753084e-42,
  "small": 9.594385428357555e-07,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.0020368786950746287
 },
 {
  "form": "A",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 0,
  "q": [],
  "coefficients": {
   "c": {
    "1": 2.6691283477847083,
    "2": -21.26023634964333,
    "3": 148.18371507316263
   },
   "d": {}
  },
  "loss": 0.03417513558419971,
  "alpha_at_max": 0.13576880641390918,
  "tail": 1.9753086419753084e-42,
  "small": 7.638583010116662e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": null
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 0,
  "q": [],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 14.34905592570081
   },
   "d": {
    "1": 2.506644328827667
   }
  },
  "loss": 0.0021140923650577736,
  "alpha_at_max": 0.07723959714791855,
  "tail": 1.9753086419753084e-42,
  "small": 1.3501363558265922e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.0021140923650577736
 },
 {
  "form": "F1",
  "kind": "rational_signed",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  },
  "fix": [
   "large",
   "one",
   "slope"
  ],
  "n": 0,
  "q": [],
  "coefficients": {
   "c": {
    "1": 3.506644328827667,
    "2": 1.0,
    "3": 14.34905592570081
   },
   "d": {
    "1": 3.506644328827667
   }
  },
  "loss": 0.03167087659144141,
  "alpha_at_max": 0.24214750578454758,
  "tail": 1.9753086419753084e-42,
  "small": 2.5724120824577312e-06,
  "q_roots": [],
  "alternations": 1,
  "pos_loss": 0.03167087659144141
 }
]

==> anc/python/fits_sum.json <==
[
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.8723324188053732,
   1.092852631325484,
   1.9456297265854436,
   2.2411667843327927,
   -0.24288480477355856,
   4.5242955377906755
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 5.319725036621094,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5528702252540209,
   -0.46809416543310106,
   -0.8089222716231091,
   -0.7249461480524985,
   -0.9004778138672009,
   -0.7751122488590482
  ],
  "loss_type": "sum",
  "tail_loss": 7.519573209013863e-05,
  "loss": 7.519573209020118e-05,
  "alpha_at_max": 0.5865702062245448,
  "alternations": 7,
  "seconds": 153.72378277778625,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5063309924621104,
   -0.6020996446660385,
   0.9093323486310283,
   0.46844407366333984,
   -0.3384428780086398,
   1.0160559863250405
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006209738396414921,
  "loss": 0.0006499550509400112,
  "alpha_at_max": 0.020881418621094744,
  "alternations": 6,
  "seconds": 100.86535978317261,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.8448413369881194,
   2.8670024035371453,
   -0.4316972911685637,
   -1.180541705972284,
   -0.2653547283877873,
   -1.5168535416606765
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 7.562469005584717,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.5746490911300928,
   -0.09852649046962325,
   0.6739359971823191,
   5.740434337472118,
   3.462927529410961,
   8.761800889592575
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 7.870574235916138,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.37427902230488985,
   2.2830273204763074,
   3.4009836641496265,
   5.203062089989268,
   -0.7493898560456187,
   1.0135272650060547
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000309891647817942,
  "alpha_at_max": 6.654570033662653,
  "alternations": 5,
  "seconds": 16.2138729095459,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5593835159631857,
   -0.30005640043305504,
   -0.977139691044459,
   -0.8717206827342284,
   -1.1553399273656944,
   -0.9768439902879776
  ],
  "loss_type": "sum",
  "tail_loss": 0.00010789516589843062,
  "loss": 0.00010789516589882023,
  "alpha_at_max": 0.4747664266362247,
  "alternations": 7,
  "seconds": 190.7159607410431,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5208840147289887,
   -0.6532242175416193,
   1.9838361488466587,
   -0.0307992138019113,
   -0.5561091142858778,
   0.8550257789398226
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003892845162177805,
  "loss": 0.00038928451621915905,
  "alpha_at_max": 6.979752131323917,
  "alternations": 6,
  "seconds": 61.479251861572266,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5397760090232298,
   0.48443375139116096,
   -0.8632685739990973,
   -0.8081421616302267,
   3.2224329223665276,
   -1.0190129843121183
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00013179954757502207,
  "alpha_at_max": 2.7899729974082668,
  "alternations": 5,
  "seconds": 240.05024194717407,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.7277725947713958,
   -0.16239864740651017,
   -0.1540828354216865,
   -0.43510648616012604,
   -0.11781197910242736,
   -0.36292014528624095
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00017324582775868347,
  "alpha_at_max": 0.015397137920431831,
  "alternations": 7,
  "seconds": 299.98226833343506,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
  "n": 6,
  "theta": [
   -0.6715684099699089,
   1.0459899824258154,
   2.7087305291747295,
   5.21621619896777,
   3.902061574341202,
   3.3686519093591043
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017411448266596147,
  "alpha_at_max": 0.07495489497919589,
  "alternations": 3,
  "seconds": 7.1621246337890625,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.41059160047306403,
   -0.529642560357404,
   3.9933304216460215,
   -0.7260752519549313,
   -0.6965673688522328,
   -0.6796628494878689
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00021571887002023185,
  "alpha_at_max": 2.9317031928750508,
  "alternations": 6,
  "seconds": 151.5087764263153,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.3554640842784759,
   -1.061201613798942,
   1.849655480617725,
   -0.928569338458668,
   -1.6162499337814598,
   -0.9634668642114002
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005358448545814807,
  "alpha_at_max": 0.3502031111748116,
  "alternations": 5,
  "seconds": 79.65797805786133,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4354858506820986,
   -0.49308159957988107,
   -0.7398646700500774,
   0.07086308798466548,
   -0.7014177036779556,
   -0.7624179954297327
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.354168518720506e-05,
  "alpha_at_max": 0.009441478315103224,
  "alternations": 7,
  "seconds": 127.31356859207153,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 6,
  "theta": [
   -0.614740910939595,
   3.9999742484660827,
   -0.6769996325939787,
   -0.15792048571192532,
   -0.6523377440607266,
   -0.2320931451210456
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00015892471911405092,
  "alpha_at_max": 0.02010018247113694,
  "alternations": 6,
  "seconds": 258.82253766059875,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.8363499791624709,
   -0.3526536429777827,
   4.325766031574498,
   1.0611448634324647,
   5.23545666835218
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 2.8560822010040283,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   3.0626891328791457,
   4.713523196264686,
   -0.21616779032146738,
   0.6763009259115398,
   -0.7575490752060348
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 3.5179331302642822,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5114269761944443,
   -0.632506554139165,
   -0.46170555883206044,
   -0.2862006683994181,
   -0.45552788164017044
  ],
  "loss_type": "sum",
  "tail_loss": 0.0005623886107121723,
  "loss": 0.0005623886117882374,
  "alpha_at_max": 0.566187138874054,
  "alternations": 6,
  "seconds": 70.01983571052551,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6516921478905953,
   -0.22956412502224366,
   -0.5899968017963267,
   4.0,
   3.5781121215887577
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946633833,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 6.144266366958618,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.12924938810488085,
   -0.7070350045149727,
   1.0506225756750052,
   3.9306842686649475,
   3.171278759566457
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639335,
  "alpha_at_max": 6991618311565504.0,
  "alternations": 1,
  "seconds": 6.540296792984009,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5062438735260236,
   -0.6106405990922622,
   -0.1622055313497792,
   -0.37565710059384483,
   -0.6079714722758544
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006413506505642541,
  "loss": 0.0006515443688108262,
  "alpha_at_max": 30.01649647360453,
  "alternations": 5,
  "seconds": 198.81597065925598,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -1.0173389371044836,
   -0.6821844873694467,
   -0.6866027099661468,
   4.0,
   9.755931461727135
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256951661478,
  "loss": 0.013240256951661538,
  "alpha_at_max": 286926799754347.94,
  "alternations": 4,
  "seconds": 12.866489887237549,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   -0.6659781437430232,
   -0.3731394139062651,
   2.285323433106122,
   -0.05290382278073391,
   1.0838146840414402
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00031166521383442644,
  "alpha_at_max": 6.655795963672298,
  "alternations": 5,
  "seconds": 126.54835796356201,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   -0.3742369124825621,
   2.2830684637420413,
   -0.7493859035619703,
   1.013523062557725,
   1.4243476401602497
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00030990038086600193,
  "alpha_at_max": 0.9303363714326239,
  "alternations": 5,
  "seconds": 129.96130347251892,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.541349724233196,
   -0.6178650958766987,
   3.8661448741742643,
   2.4488345434887293,
   3.838250889680624
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006353066539411256,
  "loss": 0.0008288881382838113,
  "alpha_at_max": 0.05556483128371262,
  "alternations": 3,
  "seconds": 15.591787099838257,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5642810243783712,
   -0.056636946407352645,
   -1.0177814410500896,
   -0.9065138841290069,
   -1.2176717340404393
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014489509697837978,
  "alpha_at_max": 0.5035933655705467,
  "alternations": 6,
  "seconds": 136.7628457546234,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5173465216662164,
   -0.675547317674552,
   -0.3061244878631653,
   -0.009692804040564258,
   -0.612585036012372
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.000345965073823562,
  "alpha_at_max": 0.015394301924024748,
  "alternations": 6,
  "seconds": 125.61324524879456,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.5168050084181536,
   -0.6928275521638877,
   -0.412148980348772,
   -0.6641895299294807,
   -0.6925413848206843
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003527828990635973,
  "loss": 0.00035278289906892635,
  "alpha_at_max": 0.015414164873860917,
  "alternations": 6,
  "seconds": 90.91516280174255,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.733414214064831,
   0.051426451443069926,
   0.641485757992644,
   0.9944478366978702,
   1.0590376000014377
  ],
  "loss_type": "sum",
  "tail_loss": 0.00029049782155987636,
  "loss": 0.00029049782163475114,
  "alpha_at_max": 0.13275167209077163,
  "alternations": 6,
  "seconds": 137.02777433395386,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
  "n": 5,
  "theta": [
   0.9063291854708277,
   -0.6604536479952624,
   1.0472324593923155,
   2.335769711010122,
   5.9833573015854995
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017426248806697076,
  "alpha_at_max": 0.07492728566152024,
  "alternations": 3,
  "seconds": 134.5881495475769,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
  "n": 5,
  "theta": [
   4.0,
   5.649427222329155,
   -0.6715684097183556,
   1.0459899817552567,
   3.99999566970806
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017411448436804296,
  "alpha_at_max": 1.3444975030352808,
  "alternations": 3,
  "seconds": 7.220807313919067,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4613778543016639,
   -0.40635253125362536,
   3.9999999999999996,
   -0.5843130638958499,
   -0.5162387739963883
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0018192884350346449,
  "alpha_at_max": 0.35292303066592734,
  "alternations": 4,
  "seconds": 42.880759954452515,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.44766712115896357,
   -0.27381694262096157,
   -0.6810621352092343,
   -0.13492879890438408,
   -0.6613574330052814
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004880115058250198,
  "alpha_at_max": 13.539418114050761,
  "alternations": 5,
  "seconds": 145.8882598876953,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.34652339742275196,
   -0.7157855027198354,
   3.394066043805802,
   1.0515497707296444,
   -0.7356065893749697
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014602112343460921,
  "alpha_at_max": 0.09732849323192551,
  "alternations": 4,
  "seconds": 21.928744077682495,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 5,
  "theta": [
   -0.43567114197352286,
   -0.49687202078629045,
   -0.7418571201096884,
   -0.7092492052684909,
   -0.7648560959111781
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 8.531236207409698e-05,
  "alpha_at_max": 0.009450178243843126,
  "alternations": 6,
  "seconds": 71.65339803695679,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[Q(v1,eta1)])",
  "n": 5,
  "theta": [
   -0.6147751910925564,
   -0.6778601780228198,
   -0.15888667063522363,
   -0.6531504206331374,
   -0.23274525319756723
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00015825954046103495,
  "alpha_at_max": 3.1234891378823666,
  "alternations": 6,
  "seconds": 103.3989052772522,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    0,
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.4978203013330509,
   4.539700728936895,
   -0.7758981928712836,
   1.1601555340211787
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.2010550498962402,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.6989643239012411,
   3.254231732352422,
   -0.5188584990152445,
   3.7200584079940326
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.3396632671356201,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.8375722426251508,
   -0.5142642516479166,
   2.99950861239091,
   0.1143994968552855
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.258601427078247,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   0.04788842984576558,
   0.44503826315110206,
   -0.7083304384492712,
   -0.3428388874204735
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.461531639099121,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7898953535252833,
   0.6482843847623281,
   -0.438033662786637,
   0.19005501104279698
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.3617372512817383,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.1171803191647891,
   -0.832277296304138,
   3.293519586971483,
   2.5287996858608652
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.9626128673553467,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.8780922205547181,
   -1.9087688875708317,
   -4.0,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946642881,
  "loss": 0.013240256946642966,
  "alpha_at_max": 107890575144398.2,
  "alternations": 2,
  "seconds": 1.9925565719604492,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.007483380397992,
   -1.5665654824565587,
   -3.5026506311053924,
   -1.924100297758278
  ],
  "loss_type": "sum",
  "tail_loss": 0.0007205101812900461,
  "loss": 0.0007205101812901587,
  "alpha_at_max": 0.23201710309339893,
  "alternations": 5,
  "seconds": 7.006927251815796,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.1296029257054217,
   -0.7179739886470629,
   2.6407319406048346,
   -0.717973988645823
  ],
  "loss_type": "sum",
  "tail_loss": 0.010765714619345668,
  "loss": 0.010765866156573383,
  "alpha_at_max": 0.04826140932685212,
  "alternations": 3,
  "seconds": 8.900326490402222,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7451385959013537,
   -0.5980141808068087,
   -0.840197199062024,
   -1.254622697402119
  ],
  "loss_type": "sum",
  "tail_loss": 0.004242039042296197,
  "loss": 0.004242039093257841,
  "alpha_at_max": 0.5274241358664195,
  "alternations": 4,
  "seconds": 6.463714838027954,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.36186437028811014,
   -0.5883089215673549,
   2.913274600824394,
   -0.12461081354886172
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 3.674661940736688e+24,
  "alternations": 1,
  "seconds": 1.6471161842346191,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5058438954788922,
   -0.643723152392865,
   -0.40222316049230206,
   -0.6314425802368218
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006585909120706002,
  "loss": 0.0006585909120729886,
  "alpha_at_max": 0.020912213301552875,
  "alternations": 5,
  "seconds": 12.92040491104126,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.8975542053619519,
   -0.38339492017439936,
   -0.36181695032035766,
   1.4717363876583418
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 2.175668716430664,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   -0.7493898560642585,
   1.0135272650189113,
   -0.37427902227812804,
   2.283027320562236
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00030989164796268597,
  "alpha_at_max": 6.654570033662653,
  "alternations": 5,
  "seconds": 3.6906375885009766,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   -0.7369719843419165,
   -0.26106527780766653,
   -0.2516041353411741,
   2.4306591550006296
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003420533801589453,
  "alpha_at_max": 0.05395106225151279,
  "alternations": 5,
  "seconds": 4.7266504764556885,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7390182658525642,
   -0.38519324432474233,
   2.185573971868564,
   0.12408787355228115
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003622098214734864,
  "alpha_at_max": 0.9933904944403519,
  "alternations": 5,
  "seconds": 3.9816269874572754,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.7092148946377614,
   0.9673750376452793,
   -0.4183910803255014,
   -0.006966073589622837
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00047345162257554424,
  "alpha_at_max": 1.0677756185223963,
  "alternations": 5,
  "seconds": 4.611865520477295,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.7230770156360173,
   -0.39039205606132155,
   -0.04467211975703097,
   2.4713691099430637
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005790315080228375,
  "alpha_at_max": 1.0018437657240267,
  "alternations": 4,
  "seconds": 4.331460475921631,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5413497242324625,
   -0.6178650958773914,
   3.822826272319728,
   3.37524004713127
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008288881382609407,
  "alpha_at_max": 0.05556483128371262,
  "alternations": 3,
  "seconds": 11.102126121520996,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.699927612543396,
   -0.7541757313769137,
   -0.9267290903892544,
   -0.30061304467218164
  ],
  "loss_type": "sum",
  "tail_loss": 0.00414398940896582,
  "loss": 0.004144150013078024,
  "alpha_at_max": 0.14409204332535827,
  "alternations": 4,
  "seconds": 7.3221588134765625,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -1.78919403513949,
   -1.4281085091937804,
   -3.0340195401473355,
   -1.7927134436371546
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006109727051561431,
  "loss": 0.0006109727051562798,
  "alpha_at_max": 0.5624449218318641,
  "alternations": 5,
  "seconds": 7.362854480743408,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3357902359113771,
   3.8688070661271787,
   -0.7233548873376429,
   -0.5075793127060444
  ],
  "loss_type": "sum",
  "tail_loss": 0.013298838260861756,
  "loss": 0.013298838260861938,
  "alpha_at_max": 0.07102970320625258,
  "alternations": 3,
  "seconds": 5.911319017410278,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.7265362116322057,
   3.5569128894422732,
   -0.6814698389065847,
   -0.9072767334071534
  ],
  "loss_type": "sum",
  "tail_loss": 1.319728215598559e-10,
  "loss": 0.005957447591783121,
  "alpha_at_max": 0.7470677691752827,
  "alternations": 3,
  "seconds": 7.381087303161621,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5163025465732254,
   -0.7078181463974517,
   -0.4707238179119284,
   -0.707454163022485
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00035899128073468926,
  "alpha_at_max": 0.06619116119411213,
  "alternations": 5,
  "seconds": 12.97351360321045,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5413494300856403,
   -0.6178652165865803,
   3.9204055629132104,
   -0.6178652165865803
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008288940471963984,
  "alpha_at_max": 0.6804559249946384,
  "alternations": 3,
  "seconds": 12.312687873840332,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.7336853796219778,
   0.015234898766073573,
   0.6445538635857169,
   0.4802058936820615
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002966790998691769,
  "alpha_at_max": 0.13302093617885138,
  "alternations": 5,
  "seconds": 7.47868800163269,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^k)",
  "n": 4,
  "theta": [
   2.429848569978663,
   5.853544396680448,
   -0.6715684099699102,
   1.0459899824258234
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017411448266592816,
  "alpha_at_max": 0.07495489497919589,
  "alternations": 3,
  "seconds": 1.9975793361663818,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
  "n": 4,
  "theta": [
   0.9994435744920062,
   3.628206361994845,
   -0.6626198124665541,
   1.0469874924559832
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017423338863683177,
  "alpha_at_max": 0.074941089048902,
  "alternations": 3,
  "seconds": 42.541017055511475,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
  "n": 4,
  "theta": [
   2.076608232372503,
   -0.6708259425253692,
   1.0460718662655228,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017412425645889522,
  "alpha_at_max": 0.07495489497919589,
  "alternations": 3,
  "seconds": 50.77506351470947,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k",
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
  "n": 4,
  "theta": [
   -0.6715684097181907,
   1.0459899817548086,
   3.9998695713496413,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001741144843694401,
  "alpha_at_max": 1.3444975030352808,
  "alternations": 3,
  "seconds": 2.3726773262023926,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
  "n": 4,
  "theta": [
   -0.6537940498479375,
   0.09694037354100152,
   3.97064431181194,
   3.9091154118398292
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003003582303386219,
  "alpha_at_max": 0.2541674899261305,
  "alternations": 3,
  "seconds": 2.5933995246887207,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3,
    4
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5331348170197888,
   -0.3401478715390247,
   3.9238884220416006,
   3.9024072581292253
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007186147236357173,
  "alpha_at_max": 0.2740564324708898,
  "alternations": 3,
  "seconds": 3.526400566101074,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.4663506146658845,
   -0.791136132370537,
   -0.6118320422395915,
   -0.7706097780336401
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006017507175022161,
  "alpha_at_max": 0.0808499954869342,
  "alternations": 4,
  "seconds": 6.217670679092407,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -2.1745191852054746,
   -1.8095513014261653,
   -3.9999999999398925,
   -2.3672689288335373
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001472889295692633,
  "alpha_at_max": 0.09705993586333796,
  "alternations": 4,
  "seconds": 5.689000368118286,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.37468440900940303,
   3.871545504103143,
   -0.6436234715678238,
   -0.6089042313098628
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0040385669992594265,
  "alpha_at_max": 0.2595135269189036,
  "alternations": 3,
  "seconds": 11.54042935371399,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.5980716682040428,
   3.9999043990854863,
   -0.11738703238480637,
   -0.5665429692010373
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011767266190250895,
  "alpha_at_max": 1.8073405805644462,
  "alternations": 3,
  "seconds": 4.795095205307007,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.3465245587461946,
   -0.7157834701335603,
   3.83721524604992,
   -0.7356032415022976
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014601909453637327,
  "alpha_at_max": 1.4596206536221414,
  "alternations": 4,
  "seconds": 4.98323392868042,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 4,
  "theta": [
   -0.45624891151813823,
   -0.16323749380720717,
   -0.6953379315501265,
   -0.6581453338207467
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006820411903483069,
  "alpha_at_max": 0.13524462062680376,
  "alternations": 4,
  "seconds": 15.273051261901855,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)Q(w1,zeta1)/[(1+a/p1)])",
  "n": 4,
  "theta": [
   -0.6166745194366969,
   0.31439977169682876,
   9.99999999999952,
   -0.9040439930103934
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0016171627580627017,
  "alpha_at_max": 1.450507571109142,
  "alternations": 3,
  "seconds": 7.753163814544678,
  "spec": {
   "kind": "bode",
   "c": [
    0,
    1,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.8525440206426116,
   -0.4889374531794153,
   3.8556105659816597
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.7104039192199707,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   1.3238430169992572,
   0.3447550384135867,
   -0.7795189155838691
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 0.7784316539764404,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.49463967147029253,
   3.71291155420318,
   -0.8258766240168036
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.7599661350250244,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.761950126771886,
   -0.3302070880686059,
   -0.5152859734768938
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.9121735095977783,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5098416649300122,
   -0.5987634311800876,
   -0.341873135646127
  ],
  "loss_type": "sum",
  "tail_loss": 0.0007319840649488429,
  "loss": 0.0007319840649488934,
  "alpha_at_max": 62460031497386.91,
  "alternations": 4,
  "seconds": 3.1189961433410645,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.9142047788742276,
   -3.9999999998752838,
   -1.465393119958806
  ],
  "loss_type": "sum",
  "tail_loss": 0.013533273155404701,
  "loss": 0.013533273155405385,
  "alpha_at_max": 0.2064048985179075,
  "alternations": 3,
  "seconds": 2.707119941711426,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.32900002202666667,
   -0.6408804115715832,
   -0.10046896890506557
  ],
  "loss_type": "sum",
  "tail_loss": 0.016846179913442172,
  "loss": 0.01685110680882599,
  "alpha_at_max": 0.35181957529083585,
  "alternations": 3,
  "seconds": 2.92138671875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.2982992995398739,
   -1.6556016137585976,
   -3.2588400679410574
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.029691457748413,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.38478043581020405,
   -0.7409656361028427,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256958010954,
  "loss": 0.013240256958011015,
  "alpha_at_max": 286926799754347.94,
  "alternations": 3,
  "seconds": 1.2370474338531494,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.8680380518923543,
   2.1283359057171207,
   -0.8680380518960159
  ],
  "loss_type": "sum",
  "tail_loss": 0.013663628167040809,
  "loss": 0.01366371507312244,
  "alpha_at_max": 0.2091606582842161,
  "alternations": 3,
  "seconds": 3.6477041244506836,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.064506229980803,
   -1.8125127819812985,
   -3.999999999783305
  ],
  "loss_type": "sum",
  "tail_loss": 0.0039035472509625913,
  "loss": 0.010795973013768606,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 2.89907169342041,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.9046760586110705,
   -0.9213831358110851,
   -1.1381071943707162
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.1861865520477295,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.28707477370315165,
   3.999959915541156,
   -0.62374230219484
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256921078608,
  "loss": 0.02103362014045201,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 2.169527769088745,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.08205307871932854,
   -0.7502915899813392,
   1.8362846974611973
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639328,
  "alpha_at_max": 2.6871094565707726e+21,
  "alternations": 1,
  "seconds": 0.8802876472473145,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6781276425931333,
   -0.11628941979762943,
   -0.5427955518796304
  ],
  "loss_type": "sum",
  "tail_loss": 0.005603448004842859,
  "loss": 0.00560344800484536,
  "alpha_at_max": 0.7315432375341115,
  "alternations": 4,
  "seconds": 2.3718535900115967,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6265980730976057,
   1.3960470062709929,
   -0.6781868713174348
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.9318501949310303,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.28027931490339125,
   -1.2706675026405014,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240597082989358,
  "loss": 0.013240597082989419,
  "alpha_at_max": 286926799754347.94,
  "alternations": 3,
  "seconds": 2.908212423324585,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   -0.7399896833272517,
   -0.3904763358504293,
   2.218466256166028
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00038059423245132506,
  "alpha_at_max": 0.05233593651867583,
  "alternations": 4,
  "seconds": 2.022843360900879,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.6844436071082378,
   0.9357615169795461,
   -0.4615378230261593
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007716820195456357,
  "alpha_at_max": 1.8382306368835315,
  "alternations": 4,
  "seconds": 2.159651279449463,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.39047633585041025,
   2.218466256166195,
   -0.739989683327261
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00038059423245175456,
  "alpha_at_max": 0.1343507205548584,
  "alternations": 4,
  "seconds": 1.862436294555664,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.723077015640964,
   -0.3903920560445435,
   -0.04467211982791054
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005790315078568208,
  "alpha_at_max": 7.297935152144493,
  "alternations": 4,
  "seconds": 2.5244181156158447,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.5350651655365473,
   -0.6279479480316865,
   -0.5430432817482793
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006698849527752015,
  "loss": 0.0006698849527759611,
  "alpha_at_max": 0.057660711894422435,
  "alternations": 4,
  "seconds": 3.119786024093628,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.968937071477263,
   -3.999999999945305,
   -2.3198077853201653
  ],
  "loss_type": "sum",
  "tail_loss": 0.010268904093540476,
  "loss": 0.010268904093540653,
  "alpha_at_max": 0.0286127763343564,
  "alternations": 3,
  "seconds": 3.1846671104431152,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.3336861282961354,
   -0.7265328613570455,
   -0.5123422896535397
  ],
  "loss_type": "sum",
  "tail_loss": 0.01329859428784097,
  "loss": 0.013300574988213685,
  "alpha_at_max": 0.07049527353174381,
  "alternations": 3,
  "seconds": 3.234116792678833,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7264594626275833,
   -0.6812050527703928,
   -0.9068529416788853
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005957452596598023,
  "alpha_at_max": 0.7473430498181385,
  "alternations": 3,
  "seconds": 3.9881796836853027,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6704394701138721,
   -0.5724772733985853,
   -0.04826479200204224
  ],
  "loss_type": "sum",
  "tail_loss": 0.004547969100602456,
  "loss": 0.004547969100603622,
  "alpha_at_max": 0.038039955480890494,
  "alternations": 4,
  "seconds": 2.700657367706299,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.8020572158842338,
   -0.7707690517649975,
   -0.8790965652836206
  ],
  "loss_type": "sum",
  "tail_loss": 0.015841632640022307,
  "loss": 0.0158419142967413,
  "alpha_at_max": 0.21490177371368943,
  "alternations": 3,
  "seconds": 10.796065092086792,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.8655418792700256,
   -1.8415256718311572,
   -3.9999999999517812
  ],
  "loss_type": "sum",
  "tail_loss": 0.0030565146703951385,
  "loss": 0.016478731172837192,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 2.70234751701355,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.728457900893516,
   -1.3781435279224272,
   -2.9038970424988446
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007256259848086002,
  "alpha_at_max": 0.6790785302071307,
  "alternations": 4,
  "seconds": 3.610570192337036,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.1866656193735196,
   3.999996136748637,
   -0.6115006500578041
  ],
  "loss_type": "sum",
  "tail_loss": 2.7811586367221253e-11,
  "loss": 0.029165544234109945,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 1.7740492820739746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.2704899027023371,
   -0.762277156893912,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016457528754910113,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 2.7923290729522705,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.7013306044187757,
   4.0,
   -0.49034723094070387
  ],
  "loss_type": "sum",
  "tail_loss": 6.422112841519834e-11,
  "loss": 0.0065781373445849434,
  "alpha_at_max": 1.042701504070145,
  "alternations": 3,
  "seconds": 2.030870199203491,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5413497242324546,
   -0.6178650958774008,
   3.8975135903029186
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008288881382608002,
  "alpha_at_max": 0.17095428856690326,
  "alternations": 3,
  "seconds": 2.6251983642578125,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.7078459389798177,
   -0.15837113997674973,
   3.9999997433646395
  ],
  "loss_type": "sum",
  "tail_loss": 1.6458226779758611e-06,
  "loss": 0.001224549096153373,
  "alpha_at_max": 1.76620048627146,
  "alternations": 3,
  "seconds": 2.6431939601898193,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^k)",
  "n": 3,
  "theta": [
   1.1143820845267234,
   -0.6647163918068306,
   1.046751696892978
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017420520754497604,
  "alpha_at_max": 1.3444975030352808,
  "alternations": 3,
  "seconds": 33.14676070213318,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + (a/a2)^2)",
  "n": 3,
  "theta": [
   -0.671568409718363,
   1.04598998175527,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017411448436804296,
  "alpha_at_max": 1.3444975030352808,
  "alternations": 3,
  "seconds": 1.5724809169769287,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k + a/a2)",
  "n": 3,
  "theta": [
   -0.6689382901800486,
   1.0462807647222032,
   1.5282116866597582
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0017414912673285588,
  "alpha_at_max": 0.07495489497919589,
  "alternations": 3,
  "seconds": 35.21057987213135,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k",
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
  "n": 3,
  "theta": [
   -0.653794049847956,
   0.09694037354138234,
   3.911263332357706
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0030035823033875506,
  "alpha_at_max": 0.06419777849968618,
  "alternations": 3,
  "seconds": 2.146646022796631,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 3,
  "theta": [
   -0.3465245587461979,
   -0.7157834701335307,
   -0.7356032415022223
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00146019094536349,
  "alpha_at_max": 0.09732849323192551,
  "alternations": 4,
  "seconds": 2.669595718383789,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -2.039199949225455,
   -3.9999999999989884,
   -2.676902811094517
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006692511837703474,
  "alpha_at_max": 0.017432513090523453,
  "alternations": 3,
  "seconds": 2.6711738109588623,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.37490528827963593,
   -0.6424099197592984,
   -0.6072749136546505
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004038782442956813,
  "alpha_at_max": 0.26037542989387386,
  "alternations": 3,
  "seconds": 3.5679783821105957,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5980017974598086,
   -0.11466857022070547,
   -0.5660756506658702
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011767358707904291,
  "alpha_at_max": 0.3190362265667416,
  "alternations": 3,
  "seconds": 3.6692545413970947,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.46259867643319497,
   -0.7299374731846975,
   -0.6847919691289917
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007095310808737076,
  "alpha_at_max": 1.2212371301653089,
  "alternations": 4,
  "seconds": 3.2522523403167725,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   3.878358653593702,
   -1.179632881224745,
   -1.423169424183136
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011414908074762854,
  "alpha_at_max": 0.5491361063180868,
  "alternations": 3,
  "seconds": 3.3663532733917236,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.6550998487408544,
   -1.7714054365124778,
   -3.9999999868403817
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028244868487215902,
  "alpha_at_max": 0.07413102413009177,
  "alternations": 2,
  "seconds": 3.2147679328918457,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -1.1475678702284031,
   -0.7004484442114118,
   -1.6398652624158996
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0048847385956495805,
  "alpha_at_max": 0.32761215010163863,
  "alternations": 4,
  "seconds": 3.144745111465454,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.08894325705122838,
   3.9973813373953315,
   -0.4673698681618088
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04494517857569184,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 2.0044803619384766,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   0.6302676784868919,
   -0.6520328528198469,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028229432767120484,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 3.7450149059295654,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.6051317149141344,
   3.999999594455817,
   -0.2484072946651282
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011923485253006537,
  "alpha_at_max": 1.5405649044785894,
  "alternations": 3,
  "seconds": 2.0984151363372803,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
  "n": 3,
  "theta": [
   -0.5331348170197902,
   -0.34014787153902115,
   3.902408602623977
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007186147236357531,
  "alpha_at_max": 1.6805057392224034,
  "alternations": 3,
  "seconds": 2.6057746410369873,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "bode",
  "name": "atan((a/a0)(1+a/z1)/[(1+a/p1)])",
  "n": 3,
  "theta": [
   -0.5523668971098896,
   -1.429871031487759,
   -1.2823075666069217
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0010808611075509313,
  "alpha_at_max": 1.2992119305385956,
  "alternations": 4,
  "seconds": 3.5682599544525146,
  "spec": {
   "kind": "bode",
   "c": [
    1,
    0,
    1,
    0
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.8592326250605975,
   1.6627835207062187
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01351458995682742,
  "alpha_at_max": 14.52111617587742,
  "alternations": 3,
  "seconds": 0.7244951725006104,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.48319031780096156,
   -0.6696797703422246
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 0.3677244186401367,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7552147299593006,
   -0.5405296944033333
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.34180188179016113,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8577334976675245,
   3.979075702016848
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.020882995503712073,
  "alpha_at_max": 0.0525678239827152,
  "alternations": 2,
  "seconds": 0.6624181270599365,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.8709139131510064,
   1.0943282288250302
  ],
  "loss_type": "sum",
  "tail_loss": 0.013517310475665567,
  "loss": 0.013517310475666452,
  "alpha_at_max": 0.20655703931134728,
  "alternations": 3,
  "seconds": 0.7748017311096191,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.12838014318996008,
   -0.7186926253414526
  ],
  "loss_type": "sum",
  "tail_loss": 0.0039138441453761,
  "loss": 0.010767100972488423,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 0.7061066627502441,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.20480288374264966,
   -0.7768419256234296
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 0.4020705223083496,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.9619144129024502,
   -0.7682927584231223
  ],
  "loss_type": "sum",
  "tail_loss": 0.021743058039980945,
  "loss": 0.021743058039986628,
  "alpha_at_max": 0.17874750972075115,
  "alternations": 3,
  "seconds": 0.8400371074676514,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.9121756129400176,
   -3.999999999999017
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013688072270892032,
  "alpha_at_max": 0.03628106275087625,
  "alternations": 2,
  "seconds": 0.7155814170837402,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.2870747743384072,
   -0.6237423020394985
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.021033620114581805,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 0.764340877532959,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.7427665859656467,
   -0.5892762237305322
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.3793950080871582,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.9999991941899062,
   -0.8581888643021256
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256941579265,
  "loss": 0.030067377009792798,
  "alpha_at_max": 0.05888436553555893,
  "alternations": 2,
  "seconds": 0.5533299446105957,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8680380521594446,
   3.854409633664882
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663715059525414,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 0.816953182220459,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.818101975058842,
   1.271503836655009
  ],
  "loss_type": "sum",
  "tail_loss": 1.521560655248777e-13,
  "loss": 0.005659333977655719,
  "alpha_at_max": 3.5994819492718975,
  "alternations": 3,
  "seconds": 0.651599645614624,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.7078560634006211,
   -0.433068764428476
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0012240689745319291,
  "alpha_at_max": 1.765549913812947,
  "alternations": 3,
  "seconds": 0.8233745098114014,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.7804148156359769,
   -0.3063702985598514
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002849486166956039,
  "alpha_at_max": 2.014466269969414,
  "alternations": 3,
  "seconds": 0.6754381656646729,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.8157692319634053,
   3.9279271459788303
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025104616189885194,
  "alpha_at_max": 0.3114296803466587,
  "alternations": 2,
  "seconds": 0.5570201873779297,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.9529096125466833,
   -0.637999988115672
  ],
  "loss_type": "sum",
  "tail_loss": 0.010254169797603574,
  "loss": 0.01025416979760484,
  "alpha_at_max": 0.02863914181514784,
  "alternations": 3,
  "seconds": 0.8281760215759277,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.27048990253240285,
   -0.7622771568656008
  ],
  "loss_type": "sum",
  "tail_loss": 0.0030456186645239636,
  "loss": 0.0164575287549196,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 1.0442731380462646,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5413497242324408,
   -0.617865095877419
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008288881382605115,
  "alpha_at_max": 0.6804559249946384,
  "alternations": 3,
  "seconds": 0.8329625129699707,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.0495801457179732,
   -1.045116645618552
  ],
  "loss_type": "sum",
  "tail_loss": 0.016603995066148014,
  "loss": 0.016603995066148132,
  "alpha_at_max": 107890575144398.2,
  "alternations": 3,
  "seconds": 0.8947179317474365,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.8824593443212114,
   -3.9999999999999565
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01696091745735801,
  "alpha_at_max": 0.33394888671793976,
  "alternations": 2,
  "seconds": 0.7222030162811279,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.186665620233743,
   -0.6115006499075223
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02916554420412504,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 0.6895620822906494,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.7013306040456693,
   -0.49034723224340215
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006578137316187141,
  "alpha_at_max": 0.04257160265692936,
  "alternations": 3,
  "seconds": 0.8525428771972656,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.999994892156063,
   -0.8152309970496239
  ],
  "loss_type": "sum",
  "tail_loss": 6.808276165060079e-12,
  "loss": 0.03470732606918357,
  "alpha_at_max": 0.06838486595916062,
  "alternations": 2,
  "seconds": 0.5184364318847656,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.8234748233991847,
   3.9036817858992228
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016939938322826132,
  "alpha_at_max": 0.33413348469435883,
  "alternations": 2,
  "seconds": 0.6210930347442627,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^k)",
  "n": 2,
  "theta": [
   -0.6715684099699094,
   1.0459899824258274
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001741144826659126,
  "alpha_at_max": 1.3444975030352808,
  "alternations": 3,
  "seconds": 0.5545477867126465,
  "spec": {
   "kind": "arctan",
   "exps": [
    "k"
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^2)",
  "n": 2,
  "theta": [
   -0.6537940498479082,
   0.09694037354032926
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0030035823033838964,
  "alpha_at_max": 0.2541674899261305,
  "alternations": 3,
  "seconds": 0.6711535453796387,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.6640547296991062,
   0.17421649953949578
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0038770061953779162,
  "alpha_at_max": 0.06560848358735114,
  "alternations": 3,
  "seconds": 0.7637736797332764,
  "spec": {
   "kind": "arctan",
   "exps": [
    1,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2 + (a/a2)^3)",
  "n": 2,
  "theta": [
   -0.6903467154238648,
   3.951527796913158
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03969555901257388,
  "alpha_at_max": 0.43571248050308425,
  "alternations": 2,
  "seconds": 0.4899444580078125,
  "spec": {
   "kind": "arctan",
   "exps": [
    2,
    3
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -1.0580725102326212,
   -1.352073297595501
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006674564201469272,
  "alpha_at_max": 0.10721116123340146,
  "alternations": 3,
  "seconds": 0.7533962726593018,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   0.6302676784906025,
   -0.6520328528201731
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028229432767120484,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 1.4563422203063965,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
  "n": 2,
  "theta": [
   -0.5331348170197514,
   -0.3401478715391171
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007186147236355433,
  "alpha_at_max": 1.6805057392224034,
  "alternations": 3,
  "seconds": 0.7040610313415527,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.179632881273202,
   -1.4231694242484174
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01141490807468699,
  "alpha_at_max": 0.10099968051211057,
  "alternations": 3,
  "seconds": 0.6796631813049316,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -1.791853395243064,
   -3.9999999999981686
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028378839798588705,
  "alpha_at_max": 0.06788283945105573,
  "alternations": 2,
  "seconds": 0.6940469741821289,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.088943258120072,
   -0.46736986820414594
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04494517850324051,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 0.5734541416168213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.6051317145789447,
   -0.24840729836354025
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011923485210206634,
  "alpha_at_max": 0.3024962533856433,
  "alternations": 3,
  "seconds": 0.7276005744934082,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
  "n": 2,
  "theta": [
   3.9999943880192954,
   -0.6960090337141582
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.053145326209389075,
  "alpha_at_max": 0.41024188592065364,
  "alternations": 2,
  "seconds": 0.4100642204284668,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
  "n": 2,
  "theta": [
   -0.687600901651107,
   3.9024399849278497
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028359296704304763,
  "alpha_at_max": 0.5285912867688356,
  "alternations": 2,
  "seconds": 0.5949571132659912,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.956178232749116
  ],
  "loss_type": "sum",
  "tail_loss": 0.026619194658222878,
  "loss": 0.026708678696599365,
  "alpha_at_max": 9.299936859758416,
  "alternations": 2,
  "seconds": 0.15029668807983398,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F1",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8577334976675198
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02088299550371263,
  "alpha_at_max": 0.0525678239827152,
  "alternations": 2,
  "seconds": 0.1799626350402832,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.9729086374548516
  ],
  "loss_type": "sum",
  "tail_loss": 0.03346165154825603,
  "loss": 0.033932815952335244,
  "alpha_at_max": 4.066305463404287,
  "alternations": 2,
  "seconds": 0.18649053573608398,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8680380521594412
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663715059525858,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 0.1867208480834961,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.8581888643936987
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.03006737700763862,
  "alpha_at_max": 0.05888436553555893,
  "alternations": 2,
  "seconds": 0.1836552619934082,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.8821205519819773
  ],
  "loss_type": "sum",
  "tail_loss": 0.015866433380495815,
  "loss": 0.015866433380496786,
  "alpha_at_max": 0.09162204901220002,
  "alternations": 2,
  "seconds": 0.1958479881286621,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "F2",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.8157692319634091
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.025104616189885434,
  "alpha_at_max": 0.3114296803466587,
  "alternations": 2,
  "seconds": 0.15070199966430664,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.8919932565489292
  ],
  "loss_type": "sum",
  "tail_loss": 0.024362759891854047,
  "loss": 0.02448118437885953,
  "alpha_at_max": 7.542581299183084,
  "alternations": 2,
  "seconds": 0.1880803108215332,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.8234748233991815
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016939938322826312,
  "alpha_at_max": 0.046242361022640455,
  "alternations": 2,
  "seconds": 0.1799783706665039,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.8152309971732916
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03470732606444703,
  "alpha_at_max": 0.06838486595916062,
  "alternations": 2,
  "seconds": 0.15857672691345215,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan(a/a1)",
  "n": 1,
  "theta": [
   -0.6656198577375688
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004078129521595269,
  "alpha_at_max": 0.0664721919403034,
  "alternations": 2,
  "seconds": 0.18863344192504883,
  "spec": {
   "kind": "arctan",
   "exps": [
    1
   ]
  }
 },
 {
  "form": "A",
  "kind": "arctan",
  "name": "atan((a/a1)^2)",
  "n": 1,
  "theta": [
   -0.6903467154238674
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03969555901257362,
  "alpha_at_max": 0.43571248050308425,
  "alternations": 2,
  "seconds": 0.15293073654174805,
  "spec": {
   "kind": "arctan",
   "exps": [
    2
   ]
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1]/[1 + a/a1]",
  "n": 1,
  "theta": [
   -0.6472085615666205
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016980778428563263,
  "alpha_at_max": 0.06228737089440291,
  "alternations": 2,
  "seconds": 0.15372681617736816,
  "spec": {
   "kind": "rational",
   "num": [
    1
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
  "n": 1,
  "theta": [
   -0.6876009016511182
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028359296704305044,
  "alpha_at_max": 0.5285912867688356,
  "alternations": 2,
  "seconds": 0.16539669036865234,
  "spec": {
   "kind": "rational",
   "num": [
    2
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
  "n": 1,
  "theta": [
   -0.6960090339233341
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05314532619782464,
  "alpha_at_max": 0.09013220587076565,
  "alternations": 2,
  "seconds": 0.17518019676208496,
  "spec": {
   "kind": "rational",
   "num": [
    3
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.006278276443481445,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F1",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.00698399543762207,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 1.8998518739797635e+29,
  "alpha_at_max": 1e+30,
  "alternations": 1,
  "seconds": 0.00573277473449707,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "F2",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 0.23353086343813478,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.006572723388671875,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 0",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 0.21404832784037106,
  "alpha_at_max": 1.1137815001346656,
  "alternations": 1,
  "seconds": 0.006488323211669922,
  "spec": {
   "kind": "none",
   "value": 0.0
  }
 },
 {
  "form": "A",
  "kind": "none",
  "name": "g = 1",
  "n": 0,
  "theta": [],
  "loss_type": "sum",
  "loss": 0.3578924808576256,
  "alpha_at_max": 0.001,
  "alternations": 1,
  "seconds": 0.0063397884368896484,
  "spec": {
   "kind": "none",
   "value": 1.0
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.17076199032508557,
   3.9999952144746405,
   -0.3714306289678533
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.049977002076882555,
  "alpha_at_max": 0.6201260851346185,
  "alternations": 2,
  "seconds": 2.215894937515259,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.34795539479482573,
   3.979374586154017,
   -0.5600067250238983
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.02529088837244243,
  "alpha_at_max": 0.3943846470469728,
  "alternations": 2,
  "seconds": 2.5378048419952393,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.2766655650756562,
   3.921031735223429,
   -0.5247952276423173
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.033561000901281286,
  "alpha_at_max": 0.46954800535570046,
  "alternations": 2,
  "seconds": 1.9246406555175781,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.15883420845609697,
   -0.6776652204075164,
   3.9936663123153897
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 9874218850654302.0,
  "alternations": 1,
  "seconds": 1.017988681793213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.6302676784886913,
   -0.6520328528200104,
   3.899999999868077
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028229432767119818,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 3.4765310287475586,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.27048990266092954,
   -0.762277156887015,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01645752875491242,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 2.862797498703003,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6816844366078008,
   0.5838769473885206,
   -0.6096290486549125
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.8503255844116211,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7488499976432147,
   3.9999989928125816,
   -0.42680029006104514
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010058689219845582,
  "alpha_at_max": 0.9684562360627486,
  "alternations": 3,
  "seconds": 1.7932627201080322,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5331348170197601,
   -0.34014787153911163,
   3.901221010884341
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007186147236355433,
  "alpha_at_max": 1.6805057392224034,
  "alternations": 3,
  "seconds": 2.2905936241149902,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6268493620333397,
   0.44299633477259215,
   -0.13325088988360728
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014474430428073557,
  "alpha_at_max": 1.6486178585461335,
  "alternations": 3,
  "seconds": 7.125883102416992,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.17323657691297134,
   -0.7429961913330203,
   1.9523952393475943
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.0074152946472168,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5413497242324428,
   -0.6178650958774167,
   3.1616845365804487
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008288881382605115,
  "alpha_at_max": 0.6804559249946384,
  "alternations": 3,
  "seconds": 2.484802484512329,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.17076199125061214,
   3.993769100155252,
   -0.3714306291325139
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04997700199171616,
  "alpha_at_max": 0.6201260851346185,
  "alternations": 2,
  "seconds": 1.9447946548461914,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.34795539531016695,
   3.987923929852078,
   -0.5600067249812406
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946638163,
  "loss": 0.025290888342257737,
  "alpha_at_max": 0.3943846470469728,
  "alternations": 2,
  "seconds": 1.925119161605835,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.27666556591936,
   3.937029519041683,
   -0.5247952276371377
  ],
  "loss_type": "sum",
  "tail_loss": 2.3314683517128287e-15,
  "loss": 0.03356100085322366,
  "alpha_at_max": 0.46954800535570046,
  "alternations": 2,
  "seconds": 2.00443172454834,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.0889432581269782,
   -0.46736986819652304,
   2.9736915464777747
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04494517850324452,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 1.948697805404663,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.28707477433636536,
   -0.6237423020420654,
   3.2317385093059126
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.021033620114583318,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 2.2193567752838135,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.18666562023593902,
   -0.6115006499054594,
   3.050741226303174
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02916554420412584,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 2.2376065254211426,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6282845655141198,
   3.9806604332393656,
   -0.18921434075468196
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014537236237192715,
  "alpha_at_max": 0.058992934510414395,
  "alternations": 3,
  "seconds": 2.1458046436309814,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7347397830003408,
   -0.16612709188162694,
   -0.5369196001262913
  ],
  "loss_type": "sum",
  "tail_loss": 0.008980129254822888,
  "loss": 0.008980129254825761,
  "alpha_at_max": 0.04631055652013809,
  "alternations": 4,
  "seconds": 2.4107754230499268,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7488499975943034,
   3.940357510387772,
   -0.4268002910697404
  ],
  "loss_type": "sum",
  "tail_loss": 5.6066262743570405e-15,
  "loss": 0.01005868921197373,
  "alpha_at_max": 0.047310768212687426,
  "alternations": 3,
  "seconds": 2.148024797439575,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6717792957850297,
   -0.5874557723115341,
   0.7878021040442116
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.0112216472625732,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6051317145789434,
   -0.24840729836355963,
   3.244401838278261
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011923485210205441,
  "alpha_at_max": 0.3024962533856433,
  "alternations": 3,
  "seconds": 2.504840135574341,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7013306040456616,
   -0.4903472322434061,
   2.9852616442265334
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006578137316186629,
  "alpha_at_max": 0.22565242236189262,
  "alternations": 3,
  "seconds": 2.3937549591064453,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   0.020877857323972057,
   4.0,
   -0.6821911247551042
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06925207954437786,
  "alpha_at_max": 0.37085146587568646,
  "alternations": 2,
  "seconds": 2.640007734298706,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3661844401118572,
   4.0,
   -0.7978659750282705
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639217,
  "loss": 0.04107497549699642,
  "alpha_at_max": 0.25870212734646064,
  "alternations": 2,
  "seconds": 2.427664279937744,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999992629945627,
   -0.6960090337141516,
   2.6993366441069577
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.053145326209389714,
  "alpha_at_max": 0.41024188592065364,
  "alternations": 2,
  "seconds": 1.5969898700714111,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.16413975307609613,
   4.0,
   -0.7891948054977874
  ],
  "loss_type": "sum",
  "tail_loss": 1.1102230246251565e-16,
  "loss": 0.04613174619257401,
  "alpha_at_max": 0.2919846361220987,
  "alternations": 2,
  "seconds": 3.4292776584625244,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.999996128955946,
   -0.8581888643021196,
   2.6070887181315836
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.03006737700979313,
  "alpha_at_max": 0.05888436553555893,
  "alternations": 2,
  "seconds": 1.6840534210205078,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9999898493883976,
   -0.8152309970496217,
   2.768471056251129
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.034707326069183746,
  "alpha_at_max": 0.3117166498164901,
  "alternations": 2,
  "seconds": 1.6055095195770264,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6876009016510891,
   3.9842270531284036,
   3.15125053619789
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028359296704307018,
  "alpha_at_max": 0.06790785302071306,
  "alternations": 2,
  "seconds": 1.5047154426574707,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8680380521594351,
   3.893128338536979,
   2.5940781754958566
  ],
  "loss_type": "sum",
  "tail_loss": 0.0037855640259107926,
  "loss": 0.013663715059525969,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 2.0055642127990723,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8234748233991658,
   3.9024452482657845,
   2.6565058004172792
  ],
  "loss_type": "sum",
  "tail_loss": 0.015754593371443415,
  "loss": 0.016939938322827593,
  "alpha_at_max": 0.33413348469435883,
  "alternations": 2,
  "seconds": 1.7290561199188232,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6876009016511071,
   3.90857312704385,
   3.4000664585079474
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028359296704304763,
  "alpha_at_max": 0.5285912867688356,
  "alternations": 2,
  "seconds": 1.6198182106018066,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.868038052159444,
   3.8711650806320033,
   2.754578422781388
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663715059525414,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 1.9330048561096191,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8234748233991845,
   3.939531873463135,
   2.8678069519497487
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016939938322826132,
  "alpha_at_max": 0.33413348469435883,
  "alternations": 2,
  "seconds": 1.5349276065826416,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.37586532724603583,
   3.9999916207155177,
   -0.6712503796949547,
   -0.6519981386173798
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005868846571513645,
  "alpha_at_max": 0.23082348831177638,
  "alternations": 3,
  "seconds": 4.262064456939697,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3913981093951039,
   3.997934042709323,
   -0.5951544869205205,
   -0.273792447552138
  ],
  "loss_type": "sum",
  "tail_loss": 0.018482041136021976,
  "loss": 0.018492291158989378,
  "alpha_at_max": 0.34084741135776875,
  "alternations": 3,
  "seconds": 6.461554288864136,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.39873032943245795,
   3.9141474358550377,
   -0.676078028464343,
   -0.5297073834581238
  ],
  "loss_type": "sum",
  "tail_loss": 0.01457235618977809,
  "loss": 0.014573307517539633,
  "alpha_at_max": 0.08968503872512644,
  "alternations": 3,
  "seconds": 7.319523096084595,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5713274015742185,
   -2.998898889878804,
   -2.4282207385864316,
   -3.9999259248351837
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.045379400253296,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5263481922146156,
   -0.39452413449922763,
   -0.5897092112388816,
   -0.6587708394648109
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0002282141625278289,
  "alpha_at_max": 0.014842942327661618,
  "alternations": 5,
  "seconds": 7.8913164138793945,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.37586532721194893,
   3.870067455714062,
   -0.6712503796527032,
   -0.6519981385349756
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005868846568706051,
  "alpha_at_max": 0.23082348831177638,
  "alternations": 3,
  "seconds": 5.480180263519287,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.06081394414232403,
   -0.7566244235690952,
   -0.4827629560991198,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946641549,
  "loss": 0.01324025694664161,
  "alpha_at_max": 286926799754347.94,
  "alternations": 3,
  "seconds": 2.106639862060547,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.40243560801674627,
   -0.16957394590786642,
   -0.2680490314104984,
   -0.4063457048707528
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003387083511355726,
  "alpha_at_max": 3.925726141908268,
  "alternations": 4,
  "seconds": 23.140160083770752,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6001249788644105,
   3.9999716356977895,
   0.15505211111740885,
   -0.5540583459495639
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012304275824442762,
  "alpha_at_max": 2.4023705758499054,
  "alternations": 3,
  "seconds": 4.522813320159912,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7254066104393586,
   2.848433165826833,
   -0.743196937137717,
   -0.9526214192209905
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.8462953567504883,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.30459420392580694,
   -0.4575763705622743,
   -0.6398573147580353,
   -0.4808334481073131
  ],
  "loss_type": "sum",
  "tail_loss": 0.014514123924782574,
  "loss": 0.014514655736247464,
  "alpha_at_max": 0.29664702686962685,
  "alternations": 3,
  "seconds": 10.324080467224121,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7325826647016707,
   4.0,
   -0.30326427005867046,
   -0.686088995079052
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009636073814832006,
  "alpha_at_max": 1.1881738775009019,
  "alternations": 3,
  "seconds": 4.213331460952759,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.9734823899965539,
   -1.158147625782906,
   -0.8895702838084767,
   -1.6730987167597493
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.6811375617980957,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.34652455874619703,
   -0.715783470133527,
   3.1825655919708153,
   -0.7356032415022149
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014601909453633181,
  "alpha_at_max": 0.020785477217422757,
  "alternations": 4,
  "seconds": 10.169366359710693,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5252250295701474,
   -0.6451587798306794,
   0.05073507147679776,
   -0.5506899743581662
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00046362095182435613,
  "alpha_at_max": 12.078138351067823,
  "alternations": 5,
  "seconds": 18.6678307056427,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5955174123486788,
   3.915278443625949,
   -0.6575154307493789,
   3.9919744996460986
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639772,
  "loss": 0.013240256946639833,
  "alpha_at_max": 286926799754347.94,
  "alternations": 2,
  "seconds": 1.679908037185669,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.49850217410042685,
   0.4701085012631262,
   -0.7344128478676328,
   -0.7168086611936186
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0022892142768381027,
  "alpha_at_max": 0.9943058623757632,
  "alternations": 4,
  "seconds": 18.678914308547974,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7078561643047011,
   3.9999874579865757,
   -0.5571588837238317,
   -0.26080939269355385
  ],
  "loss_type": "sum",
  "tail_loss": 0.00680005436415182,
  "loss": 0.006800054364151961,
  "alpha_at_max": 0.5659785862426966,
  "alternations": 4,
  "seconds": 5.880189418792725,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5560492934691661,
   -0.39719826646785616,
   -0.8061362975071107,
   -0.7275946937675575
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.7716224193572998,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.42538144682724843,
   -0.5167537252630081,
   -0.06587310470233843,
   -0.5417927714949045
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015526150827369822,
  "alpha_at_max": 8.740172416452461,
  "alternations": 5,
  "seconds": 6.523793935775757,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5187457299327285,
   -0.6439861759630406,
   -0.33079422873427117,
   -0.6576883445389251
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00032816804023434363,
  "alpha_at_max": 0.06523489985248725,
  "alternations": 5,
  "seconds": 7.967824935913086,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6221465436121978,
   0.20991234950913817,
   -0.6530728755555657,
   3.999367592864675
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639772,
  "loss": 0.013240256946639833,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.8455419540405273,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.54134972423501,
   -0.6178650958749797,
   2.313062365884841,
   3.9024380968052172
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006662771428189163,
  "loss": 0.0008288881383401007,
  "alpha_at_max": 0.6804559249946384,
  "alternations": 3,
  "seconds": 3.771491527557373,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4613693189404875,
   -0.4064191393088873,
   -0.5842170149628615,
   -0.5161137845543882
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0018190303120457871,
  "alpha_at_max": 0.35292303066592734,
  "alternations": 4,
  "seconds": 11.261415004730225,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.375865327424446,
   3.856092242404462,
   -0.6712503797862693,
   -0.6519981386870696
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005868846564149981,
  "alpha_at_max": 0.23082348831177638,
  "alternations": 3,
  "seconds": 5.0145652294158936,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.3905780330691625,
   2.0790625390052093,
   -0.5975464656389486,
   -0.2770424119803591
  ],
  "loss_type": "sum",
  "tail_loss": 0.01848423756466816,
  "loss": 0.018484240378188015,
  "alpha_at_max": 0.33940637865589446,
  "alternations": 3,
  "seconds": 6.081711292266846,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.43352483698030553,
   3.993325093498978,
   -0.2593560638004073,
   -0.3017192651689433
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003414852867214553,
  "alpha_at_max": 3.86972408041962,
  "alternations": 4,
  "seconds": 4.034478664398193,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.398963616828199,
   3.650193738376525,
   -0.6753383090432874,
   -0.5287203827290912
  ],
  "loss_type": "sum",
  "tail_loss": 0.014572284904187272,
  "loss": 0.014573661388549998,
  "alpha_at_max": 0.0898007574783407,
  "alternations": 3,
  "seconds": 6.91890549659729,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5643785816549616,
   -0.2423797354205483,
   -0.46038680056980674,
   -0.4599856677224471
  ],
  "loss_type": "sum",
  "tail_loss": 0.0013583610856950368,
  "loss": 0.0013583610856961596,
  "alpha_at_max": 0.17458221529205037,
  "alternations": 5,
  "seconds": 6.760807275772095,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5626754364500897,
   0.07005292658275553,
   -0.5190811752829864,
   -0.4989290292523381
  ],
  "loss_type": "sum",
  "tail_loss": 0.0009822821693613593,
  "loss": 0.0009822821693674484,
  "alpha_at_max": 0.9777774114479633,
  "alternations": 5,
  "seconds": 7.501042127609253,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.452710125431916,
   -2.123289625745178,
   -2.0171725769198607,
   -3.2225471796400944
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.104168176651001,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4042793687981014,
   -0.5869510663850089,
   -0.30457112265101965,
   -0.5704532931465198
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0019955532277547605,
  "alpha_at_max": 0.0783573969132101,
  "alternations": 4,
  "seconds": 7.087795257568359,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6001249772891815,
   3.9998100715669573,
   0.15505212129183105,
   -0.5540583417474227
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012304275685560521,
  "alpha_at_max": 2.4023705758499054,
  "alternations": 3,
  "seconds": 4.0720672607421875,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5399837628127614,
   -0.8659482955917471,
   -0.80988982494965,
   -1.0222963836012
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00013176402554267234,
  "alpha_at_max": 2.7915152195568327,
  "alternations": 5,
  "seconds": 9.239040613174438,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7324730398133448,
   2.5175867309506508,
   -0.301037611336445,
   -0.6855137981243198
  ],
  "loss_type": "sum",
  "tail_loss": 3.3251335018746886e-10,
  "loss": 0.009637188645658712,
  "alpha_at_max": 1.1929987812452858,
  "alternations": 3,
  "seconds": 4.933488368988037,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7178995831591971,
   -0.06638707896555104,
   -0.45827406423535527,
   -0.650458018109614
  ],
  "loss_type": "sum",
  "tail_loss": 0.008826740782148679,
  "loss": 0.008826768469154603,
  "alpha_at_max": 0.676830622999978,
  "alternations": 4,
  "seconds": 6.6280677318573,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.5026913516469351,
   -1.5435428655006396,
   0.15236094983298276,
   -2.925389896303977
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.9387335777282715,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5980614277576851,
   -0.1170031932974581,
   4.0,
   -0.5664764794469392
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011767248043191883,
  "alpha_at_max": 0.31880123857113646,
  "alternations": 3,
  "seconds": 5.721079111099243,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.726161791289597,
   -0.6801739769042663,
   2.0685127813861723,
   -0.9052074808623175
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0059573967817868135,
  "alpha_at_max": 0.03395939933872963,
  "alternations": 3,
  "seconds": 6.814745187759399,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.498965319000381,
   2.5042037667582444,
   -0.7373751459819686,
   -0.720635854774618
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0022894788423257657,
  "alpha_at_max": 0.11718715207420298,
  "alternations": 4,
  "seconds": 12.539473056793213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6529733910108247,
   -0.6241746761687119,
   -0.26636919805978376,
   -0.6221526800732996
  ],
  "loss_type": "sum",
  "tail_loss": 0.0036585004049362047,
  "loss": 0.003658500404949257,
  "alpha_at_max": 3.026634651910131,
  "alternations": 5,
  "seconds": 9.43900728225708,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6279799861177153,
   3.988870724593899,
   -0.2965447670334821,
   0.07915478562134566
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014395247670112517,
  "alpha_at_max": 0.3219289254637114,
  "alternations": 3,
  "seconds": 8.123117208480835,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6981824864936468,
   -0.4776636065320793,
   -0.3396254098477488,
   -0.4816663295909548
  ],
  "loss_type": "sum",
  "tail_loss": 0.00632294387889315,
  "loss": 0.00632296961995243,
  "alpha_at_max": 0.7722537039869226,
  "alternations": 4,
  "seconds": 16.255505800247192,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7221594138086574,
   -0.7060851076491359,
   -0.8798513786264437,
   -1.0361990558316463
  ],
  "loss_type": "sum",
  "tail_loss": 0.0056968150416847885,
  "loss": 0.005698768233541033,
  "alpha_at_max": 0.12754986403532878,
  "alternations": 4,
  "seconds": 7.990484237670898,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7339772316471844,
   3.922008142546332,
   -0.7240690259030953,
   -0.6782970003819057
  ],
  "loss_type": "sum",
  "tail_loss": 3.885780586188048e-16,
  "loss": 0.007843621614110004,
  "alpha_at_max": 0.1693245772564047,
  "alternations": 3,
  "seconds": 5.116988658905029,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4584041720074952,
   -0.7411920272289834,
   -0.18800879349078004,
   -0.7081835755399948
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005527565239578936,
  "alpha_at_max": 0.8560122899896165,
  "alternations": 5,
  "seconds": 6.201962471008301,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   2.102357242495236,
   -1.694864327687935,
   -1.718396677701199,
   -2.610015096105038
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.385422468185425,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5665364890612745,
   -1.034101752531809,
   -0.9198228610010635,
   -1.2424719222110463
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00016129180132518073,
  "alpha_at_max": 0.008500412475364651,
  "alternations": 5,
  "seconds": 9.271342039108276,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.23355224109216471,
   2.252078070635407,
   -1.2420953125015604,
   -1.433226213638721
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014132949173357693,
  "alpha_at_max": 0.5199002185528622,
  "alternations": 3,
  "seconds": 8.739530801773071,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5174882198461925,
   4.0,
   -0.9501025912317487,
   -0.871558347495323
  ],
  "loss_type": "sum",
  "tail_loss": 0.025627778385862443,
  "loss": 0.025628045026433295,
  "alpha_at_max": 0.16669401225497305,
  "alternations": 3,
  "seconds": 10.97265100479126,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.37213378826705473,
   4.0,
   -1.0901343656191576,
   -1.124963626906586
  ],
  "loss_type": "sum",
  "tail_loss": 0.01963691045894178,
  "loss": 0.019637972248335998,
  "alpha_at_max": 0.13223913506873786,
  "alternations": 3,
  "seconds": 11.066851377487183,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9222109829530758,
   1.9819753212726179,
   -0.7101767667369843,
   -1.0920826605644305
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009583919411376105,
  "alpha_at_max": 0.021597326806893944,
  "alternations": 4,
  "seconds": 6.05849814414978,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1947351095083898,
   -1.0653707806187005,
   -1.1164578676959487,
   -1.6081988034020744
  ],
  "loss_type": "sum",
  "tail_loss": 0.003030847707477635,
  "loss": 0.0030308477074799667,
  "alpha_at_max": 0.007922823845203982,
  "alternations": 5,
  "seconds": 6.568882703781128,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.137339077704359,
   3.158373909861769,
   -1.033193459792772,
   -1.4287700658559148
  ],
  "loss_type": "sum",
  "tail_loss": 4.6629367034256575e-15,
  "loss": 0.004050575149059407,
  "alpha_at_max": 0.0527910135224211,
  "alternations": 4,
  "seconds": 4.649416923522949,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.903230829416455,
   -1.3581043903940633,
   -1.0334714745008542,
   -1.755902571245914
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006437654622536542,
  "alpha_at_max": 0.2948492313894369,
  "alternations": 4,
  "seconds": 5.784822702407837,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.22437616360942236,
   -1.3543416490078637,
   -1.3572226911808434,
   -1.9253587292459806
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.148068904876709,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7616076379899588,
   3.865679115497636,
   -1.100460627648175,
   -1.2441043927637665
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.013836246102685254,
  "alpha_at_max": 0.10068389312885785,
  "alternations": 3,
  "seconds": 6.233052492141724,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8680380521593578,
   3.29302830135095,
   2.788373707716977,
   3.293425632918958
  ],
  "loss_type": "sum",
  "tail_loss": 0.0034448198081410975,
  "loss": 0.013663715059529855,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 2.6754987239837646,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   3.3349031280093344,
   -1.9809918556429067,
   -1.6590548771777538,
   -2.700479413531479
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008183044607202329,
  "alpha_at_max": 0.17149047370798912,
  "alternations": 4,
  "seconds": 12.290190935134888,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0446717165575854,
   3.4919301627184334,
   -1.3504393600437388,
   -3.999999931703263
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04495907097522762,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 4.06763482093811,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.8275663840035528,
   1.9572124707728926,
   -0.6206427164297097,
   -0.4730603065469643
  ],
  "loss_type": "sum",
  "tail_loss": 0.01641835996964025,
  "loss": 0.01641886846621036,
  "alpha_at_max": 0.24678570517562085,
  "alternations": 3,
  "seconds": 8.107802391052246,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1437342076737056,
   3.847253092487913,
   -1.467794014904492,
   -3.9999999999896825
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.021050722594489753,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 4.719522476196289,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.093554133016064,
   3.8768563202454813,
   -1.4585944364642676,
   -3.999999999999994
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.029178981186806615,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 3.903926134109497,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1153158874231863,
   -1.7543072395275086,
   4.0,
   -3.9999999567474873
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324118303951659,
  "alpha_at_max": 0.5924340342660184,
  "alternations": 2,
  "seconds": 2.168555736541748,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.6550998554535683,
   -1.7714054408816016,
   1.9580440017064342,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028244868486632782,
  "alpha_at_max": 0.07413102413009177,
  "alternations": 2,
  "seconds": 6.35851788520813,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8655418742888894,
   -1.8415256684996495,
   3.9020501736085578,
   -3.9999999899558976
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016478731173324032,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 4.923794269561768,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0806519965548458,
   3.489376460701529,
   -0.39207512431018265,
   -1.4214221893463392
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006139386281881094,
  "alpha_at_max": 0.10088811320564245,
  "alternations": 4,
  "seconds": 4.713613986968994,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1979243343946346,
   -0.5860677535682448,
   -0.7695977468313101,
   -1.5709825574486516
  ],
  "loss_type": "sum",
  "tail_loss": 0.004150923940925755,
  "loss": 0.004150923940926968,
  "alpha_at_max": 0.2682131088063159,
  "alternations": 5,
  "seconds": 5.9055376052856445,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.199772036818009,
   3.574227847635417,
   -0.7070774580933695,
   -1.5575202019649206
  ],
  "loss_type": "sum",
  "tail_loss": 5.329070518200751e-15,
  "loss": 0.004057623440544838,
  "alpha_at_max": 1.532921798395117,
  "alternations": 4,
  "seconds": 4.341956615447998,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9802432832560548,
   3.265556276447258,
   -0.4525839862579053,
   -0.6401837856831825
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 2.148810863494873,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1475678702284242,
   -0.7004484442114709,
   3.1742641714818487,
   -1.639865262415964
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004884738595648752,
  "alpha_at_max": 0.013692413310457185,
  "alternations": 4,
  "seconds": 5.696227788925171,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.7284579008934324,
   -1.3781435279223642,
   2.2756783716215745,
   -2.903897042498669
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007256259848086002,
  "alpha_at_max": 0.6790785302071307,
  "alternations": 4,
  "seconds": 20.099114894866943,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.024691623403763074,
   -1.69522894766705,
   -1.5950606646125123,
   -2.369332082049092,
   3.3471302837397365
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 5.622320890426636,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4314419031047728,
   -0.14778862436538603,
   -0.7865646018979999,
   -0.7316588103795649,
   -0.7568916113808489
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003794898927027219,
  "alpha_at_max": 2.400601095774258,
  "alternations": 5,
  "seconds": 48.16441559791565,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5263481838052209,
   -0.3945242241287313,
   -0.5897092832582587,
   -0.6587709260469621,
   3.880029473350369
  ],
  "loss_type": "sum",
  "tail_loss": 1.887379141862766e-15,
  "loss": 0.00022821427609107401,
  "alpha_at_max": 0.13143771486965636,
  "alternations": 5,
  "seconds": 36.99499011039734,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.9624496414051298,
   3.298833770452265,
   -0.8795653895220088,
   -1.446846924151787,
   3.992033775912379
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639384,
  "loss": 0.013240256946639445,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 7.139026641845703,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.692507548522592,
   3.999917614789694,
   -0.45090167746223975,
   -0.6252875145455027,
   -0.11483905393441213
  ],
  "loss_type": "sum",
  "tail_loss": 0.0066013109981130635,
  "loss": 0.006601310998115977,
  "alpha_at_max": 0.04439765171752989,
  "alternations": 4,
  "seconds": 27.72828459739685,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3759311444639857,
   -0.6401741869320781,
   0.039623307356210544,
   -0.5916035575094645,
   -0.6486560935736871
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009412054674054069,
  "alpha_at_max": 14.641986429352785,
  "alternations": 6,
  "seconds": 84.7815375328064,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.20150244610948143,
   -3.0590229867194187,
   -2.3486458023121135,
   -0.667015748448871,
   -3.858835212802557
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 6.335259675979614,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.49447951711457444,
   2.7258646109078315,
   -0.711635155833951,
   -0.441845025675024,
   -0.6865734633098204
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0022780198707308885,
  "alpha_at_max": 0.12282308456346855,
  "alternations": 4,
  "seconds": 141.43892645835876,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3554677769873729,
   -1.0611807944188394,
   -0.9285572847059942,
   -1.6162063556719097,
   -0.9634508002361662
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005358448240920286,
  "alpha_at_max": 1.351948038443797,
  "alternations": 5,
  "seconds": 67.32228946685791,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.8530373044234025,
   -2.2913728691215494,
   -1.4492726184093625,
   -3.9987768114339386,
   3.797937790134907
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 7.655537843704224,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5208840158337489,
   -0.6532242132153191,
   -0.030799207534745757,
   -0.5561091053423752,
   0.8550852543141951
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003892845327848615,
  "loss": 0.0003892845327849704,
  "alpha_at_max": 0.06397348354826482,
  "alternations": 6,
  "seconds": 34.91813540458679,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5263480039829747,
   -0.39453792502367024,
   -0.5897060684133367,
   3.9999973505813,
   -0.6587705311690362
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00022821674873907405,
  "alpha_at_max": 0.014842942327661618,
  "alternations": 5,
  "seconds": 149.06160140037537,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   0.2892260120079486,
   -2.500637873952087,
   -2.160714825024262,
   -3.4603810081197697,
   2.5772088487809013
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 2,
  "seconds": 6.092374801635742,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4105808598584304,
   -0.529655456279982,
   -0.7260184340094042,
   -0.6965211717597515,
   -0.6795868614031993
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00021571295337415632,
  "alpha_at_max": 2.9317031928750508,
  "alternations": 6,
  "seconds": 66.42348670959473,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5187457274056279,
   -0.6439861821427845,
   -0.3307943095422994,
   -0.6576883595243033,
   3.982738562792492
  ],
  "loss_type": "sum",
  "tail_loss": 1.0158540675320182e-14,
  "loss": 0.0003281680766779038,
  "alpha_at_max": 0.01534051713142119,
  "alternations": 5,
  "seconds": 54.21904897689819,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.437695365028951,
   -0.4917606226103548,
   -0.7645658916574809,
   -0.7224682237928302,
   -0.7526229612089219
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0004151234521100506,
  "alpha_at_max": 0.20758692704951986,
  "alternations": 5,
  "seconds": 62.98888683319092,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5431782845629705,
   -0.7291546940075326,
   -0.6986993495531405,
   -0.8316268817675445,
   -0.6809430814694509
  ],
  "loss_type": "sum",
  "tail_loss": 5.089947724479238e-05,
  "loss": 5.08994772455611e-05,
  "alpha_at_max": 2.7269677382869717,
  "alternations": 6,
  "seconds": 102.2020628452301,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5410973941820318,
   -0.8423469657824737,
   -0.7906839653547688,
   -0.9874959401725201,
   -0.8420279138879084
  ],
  "loss_type": "sum",
  "tail_loss": 9.677085068576785e-05,
  "loss": 9.677085068599808e-05,
  "alpha_at_max": 2.1513942323737103,
  "alternations": 6,
  "seconds": 92.70316481590271,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4948853649674658,
   3.8571237361565016,
   -0.714245885490152,
   -0.4473968826029382,
   -0.6900193075246912
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002277994553523079,
  "alpha_at_max": 1.0107412725073264,
  "alternations": 4,
  "seconds": 43.12201285362244,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6852251485880227,
   -0.7893034293787341,
   -0.42592188619394156,
   -0.9628843275666629,
   -0.7865728657789984
  ],
  "loss_type": "sum",
  "tail_loss": 0.003144587302683355,
  "loss": 0.003144587302691267,
  "alpha_at_max": 0.4009774964986591,
  "alternations": 5,
  "seconds": 74.15749406814575,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6927013652876264,
   -0.0047649127910014315,
   -0.4479584586203071,
   -0.6281904386195427,
   -0.16752228829561822
  ],
  "loss_type": "sum",
  "tail_loss": 0.00658918026937777,
  "loss": 0.006589189480013984,
  "alpha_at_max": 0.6684054771531589,
  "alternations": 4,
  "seconds": 63.7850124835968,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.47335490900231436,
   3.53932032173223,
   -0.20193357285843466,
   0.11413119611673407,
   -0.22131009779093502
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0029046729104159853,
  "alpha_at_max": 4.540670626843662,
  "alternations": 5,
  "seconds": 34.475642919540405,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5643816513002992,
   -0.24236562809261378,
   -0.4603753143267507,
   3.9999999999793316,
   -0.4599699380512322
  ],
  "loss_type": "sum",
  "tail_loss": 0.001358482871365585,
  "loss": 0.0013584828719926602,
  "alpha_at_max": 0.055035130421756374,
  "alternations": 5,
  "seconds": 48.5245406627655,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5626777836676253,
   0.07005443376267949,
   -0.5190721129539678,
   3.9996836685526227,
   -0.4989160761729411
  ],
  "loss_type": "sum",
  "tail_loss": 0.000982353933495328,
  "loss": 0.000982353933496168,
  "alpha_at_max": 0.04358730324860265,
  "alternations": 5,
  "seconds": 39.52460741996765,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.921613595756493,
   -2.434953652462548,
   -2.2810658003212003,
   2.2279443628924236,
   -3.7272027948299087
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 6.660232305526733,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4611744564818798,
   -0.7750394844965909,
   -0.20007246491180944,
   -0.5477283019258515,
   -0.754351334205433
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005266943932005858,
  "alpha_at_max": 0.24331002312250072,
  "alternations": 5,
  "seconds": 45.84362506866455,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.45560948609999957,
   -0.7573048396999198,
   -0.6302587011036853,
   -0.7741755455093692,
   -0.7870611364897113
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00044934376597471903,
  "alpha_at_max": 0.015491019477561114,
  "alternations": 5,
  "seconds": 199.08811020851135,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5399937743152031,
   -0.8660891789277353,
   -0.8099742039400953,
   2.8086483141482206,
   -1.022465961605965
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0001317726025988926,
  "alpha_at_max": 2.7915152195568327,
  "alternations": 5,
  "seconds": 227.3704333305359,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5665394635653755,
   -1.0352591703429117,
   -0.9213009296934092,
   -1.244676948879586,
   -1.035371751754183
  ],
  "loss_type": "sum",
  "tail_loss": 3.892835470586942e-05,
  "loss": 0.00016122664443862789,
  "alpha_at_max": 0.008492586910503626,
  "alternations": 6,
  "seconds": 62.25796151161194,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5765053536582743,
   -0.9868037501179646,
   -0.8844754794493034,
   -1.1815926819623326,
   -0.9435529710867179
  ],
  "loss_type": "sum",
  "tail_loss": 0.00025956584397396343,
  "loss": 0.00032585453990392635,
  "alpha_at_max": 0.26128832209795844,
  "alternations": 5,
  "seconds": 113.95358967781067,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.423038808992908,
   -1.5389842968149687,
   -1.5136825017044528,
   -2.2392836668321507,
   -1.755906551145395
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009057810849967136,
  "alpha_at_max": 1.5998527052323213,
  "alternations": 6,
  "seconds": 53.76353073120117,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.5295421690904627,
   -2.0437202341543834,
   -1.7127722615546566,
   -2.797816568419982,
   -2.046353937437187
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006647398742272159,
  "loss": 0.0006647398742275235,
  "alpha_at_max": 0.5599638618087545,
  "alternations": 5,
  "seconds": 113.87175679206848,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   3.667344486355329,
   -2.0266941756623136,
   -1.6918488593374947,
   -2.7849911205126814,
   -1.970751470000342
  ],
  "loss_type": "sum",
  "tail_loss": 0.0007298300244075184,
  "loss": 0.0007298300244076083,
  "alpha_at_max": 0.23124907274782594,
  "alternations": 5,
  "seconds": 124.56641554832458,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1876408260910853,
   1.9995506192413366,
   -1.4827209342466516,
   -3.9999999994493347,
   -1.7393728467307148
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004053218848950805,
  "alpha_at_max": 0.2591791134615946,
  "alternations": 3,
  "seconds": 32.72418212890625,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1679935211202856,
   0.5831803408865345,
   -1.5430177875314028,
   -3.9999913142493013,
   -1.672481270560335
  ],
  "loss_type": "sum",
  "tail_loss": 0.013307372960821795,
  "loss": 0.013307376742154393,
  "alpha_at_max": 0.2955561495386699,
  "alternations": 3,
  "seconds": 32.03968262672424,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.0651170925468527,
   -1.81203318216478,
   1.8079448195704362,
   -3.9999999999991465,
   -1.8120331821647793
  ],
  "loss_type": "sum",
  "tail_loss": 0.009657372776498585,
  "loss": 0.010794755841789518,
  "alpha_at_max": 0.04821697939006181,
  "alternations": 2,
  "seconds": 69.11049771308899,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.0933478500175178,
   3.9840065867476335,
   -0.15034042056895552,
   -1.4654332083973305,
   -1.0851630300543562
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005887660586181942,
  "alpha_at_max": 4.308439511197071,
  "alternations": 4,
  "seconds": 29.637014865875244,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.218388647097747,
   3.822545448541286,
   -0.9025101232212072,
   -1.5433727511747337,
   -1.3043575817885793
  ],
  "loss_type": "sum",
  "tail_loss": 1.6653345369377348e-16,
  "loss": 0.003585526399659099,
  "alpha_at_max": 0.9088244451894818,
  "alternations": 4,
  "seconds": 28.883998155593872,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.1745191798369126,
   -1.8095512978018986,
   3.6558646872564053,
   -3.9999999891401847,
   -2.3672689234203226
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014728892960125066,
  "alpha_at_max": 1.4577397621135844,
  "alternations": 4,
  "seconds": 35.99163746833801,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.936696531004968,
   0.005380423691186742,
   -2.2838180082493307,
   1.1089453594650962,
   -3.7385465103568025
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 6.365272760391235,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.227261107470936,
   -1.0102508497659222,
   -1.0747025797950374,
   -1.3054293133285642,
   -1.5416669187706997
  ],
  "loss_type": "sum",
  "tail_loss": 0.0029917176265581436,
  "loss": 0.0029917192402398127,
  "alpha_at_max": 0.050100262343534284,
  "alternations": 5,
  "seconds": 93.27990937232971,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.6960828871291584,
   2.6961952712382633,
   -1.2667025219300727,
   -2.9123262414463618,
   -1.414612849465912
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005847417053657583,
  "alpha_at_max": 0.037656504173718554,
  "alternations": 5,
  "seconds": 90.22579622268677,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.259630492891977,
   -1.7989423901595867,
   -1.335503340065807,
   -3.999999998606447,
   -2.343686249152613
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003755356739843071,
  "alpha_at_max": 0.15878153642056156,
  "alternations": 5,
  "seconds": 108.28379344940186,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.728455035763807,
   -1.3781413163918494,
   1.3498107620237612,
   -2.90389091173543,
   -1.3781413163919518
  ],
  "loss_type": "sum",
  "tail_loss": 0.00045805762563438934,
  "loss": 0.0007256324526596636,
  "alpha_at_max": 0.005498446452948363,
  "alternations": 4,
  "seconds": 57.47840189933777,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.253915118516117,
   -1.7618479598325214,
   -1.302144168401213,
   -4.0,
   -1.7535994621179425
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006775060134175948,
  "loss": 0.0006775079875870341,
  "alpha_at_max": 0.020044720273651614,
  "alternations": 5,
  "seconds": 130.08183336257935,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   3.953181957069427,
   -2.264926079608463,
   -2.0007762196881465,
   3.2577596144764014,
   -3.1647366501623084,
   2.9046554922410053
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 7.095054864883423,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.40687856503299,
   -0.8027973640953587,
   -0.9075598644974319,
   -1.0590807786833902,
   -0.9788446649598253,
   -0.9241526972560898
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00014264601943306168,
  "alpha_at_max": 0.5873270456472828,
  "alternations": 6,
  "seconds": 90.06200623512268,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.44138275294732365,
   -0.5872020901264411,
   -0.7421968452237204,
   0.2626246341602294,
   -0.723024419252843,
   -0.7522344580816913
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00041293710048470855,
  "alpha_at_max": 2.459234823846234,
  "alternations": 5,
  "seconds": 75.87911319732666,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5263480032071907,
   -0.39453798170694043,
   -0.5897060555261906,
   3.998216677553175,
   -0.6587705299281096,
   3.0016167130480023
  ],
  "loss_type": "sum",
  "tail_loss": 8.223421943398534e-13,
  "loss": 0.00022821675939754815,
  "alpha_at_max": 0.014842942327661618,
  "alternations": 5,
  "seconds": 209.56400609016418,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.545469503018676,
   -0.7518013875708417,
   -0.7113013041027898,
   0.640287633790587,
   -0.8545773299075086,
   -0.7058430555267001
  ],
  "loss_type": "sum",
  "tail_loss": 4.912107081550543e-05,
  "loss": 4.912107081872862e-05,
  "alpha_at_max": 0.6968190257252199,
  "alternations": 6,
  "seconds": 205.08565163612366,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.190423330326804,
   -1.6374279839042956,
   -1.5489882624486855,
   -3.9400881509028154,
   -2.330935036077266,
   -1.8281577121938999
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 7.089045028907393e-05,
  "alpha_at_max": 0.001,
  "alternations": 7,
  "seconds": 96.88587260246277,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5410998024527066,
   -0.842384569956669,
   -0.7907061346098685,
   3.431686682111164,
   -0.9875403704214414,
   -0.842065535872947
  ],
  "loss_type": "sum",
  "tail_loss": 9.677083227033201e-05,
  "loss": 9.677083227043258e-05,
  "alpha_at_max": 2.1513942323737103,
  "alternations": 6,
  "seconds": 232.67791986465454,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.2538415799640146,
   -1.769479570973271,
   -1.331453279834792,
   -3.999964826962705,
   -2.274403633399774,
   -1.7591582492191837
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006791592336339303,
  "loss": 0.0006791592336349504,
  "alpha_at_max": 0.09110034045570993,
  "alternations": 5,
  "seconds": 126.42536926269531,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.6982678653099138
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06936552263848,
  "alpha_at_max": 0.10369552148225718,
  "alternations": 2,
  "seconds": 0.16356468200683594,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.8505255424886558
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.0415323785002655,
  "alpha_at_max": 0.23777161082692652,
  "alternations": 2,
  "seconds": 0.16146349906921387,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
  "n": 1,
  "theta": [
   -0.8123251602706985
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04616959848050259,
  "alpha_at_max": 0.28168258655715017,
  "alternations": 2,
  "seconds": 0.1617903709411621,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.251039723010304,
   -1.4451017870265526
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01413429140316062,
  "alpha_at_max": 0.021020352759524595,
  "alternations": 3,
  "seconds": 0.8814020156860352,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.017643360609306,
   -0.9639257809156332
  ],
  "loss_type": "sum",
  "tail_loss": 0.02582729780312898,
  "loss": 0.025830723509558718,
  "alpha_at_max": 50.38717384590926,
  "alternations": 3,
  "seconds": 0.9374847412109375,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.1128443647211124,
   -1.155395128377485
  ],
  "loss_type": "sum",
  "tail_loss": 0.019657472094573192,
  "loss": 0.019657472094573993,
  "alpha_at_max": 0.03390939177443663,
  "alternations": 3,
  "seconds": 0.9285068511962891,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.343800569190977,
   -3.999999999230556
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02835932920995111,
  "alpha_at_max": 0.5285912867688356,
  "alternations": 2,
  "seconds": 0.6457955837249756,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.4340192479349363,
   -3.9999999999792575
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663794025182458,
  "alpha_at_max": 0.2091606582842161,
  "alternations": 2,
  "seconds": 0.7472715377807617,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -2.4117376048032444,
   -3.999999998880207
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0169399900485197,
  "alpha_at_max": 0.046242361022640455,
  "alternations": 2,
  "seconds": 0.6863737106323242,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.5220790735032368,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05315651524492373,
  "alpha_at_max": 0.09013220587076565,
  "alternations": 2,
  "seconds": 0.6662309169769287,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.6437353462026731,
   -3.999999999984569
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.030079711038770336,
  "alpha_at_max": 0.24574234600766784,
  "alternations": 2,
  "seconds": 0.6537308692932129,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -1.611513730872601,
   -3.9999999999979097
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.03471781461241276,
  "alpha_at_max": 0.06839746407729008,
  "alternations": 2,
  "seconds": 0.6499636173248291,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.17076199124989783,
   -0.37143062913508473
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04997700199170758,
  "alpha_at_max": 0.6201260851346185,
  "alternations": 2,
  "seconds": 0.638817310333252,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.3479553953103929,
   -0.5600067249807448
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.025290888342255204,
  "alpha_at_max": 0.3943846470469728,
  "alternations": 2,
  "seconds": 0.783745527267456,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.2766655659197394,
   -0.5247952276363405
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.033561000853220724,
  "alpha_at_max": 0.46954800535570046,
  "alternations": 2,
  "seconds": 0.6354048252105713,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6282845655140782,
   -0.18921434075509008
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014537236237189598,
  "alpha_at_max": 0.3464176410352489,
  "alternations": 3,
  "seconds": 0.7531709671020508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6630474912214002,
   -0.6200035374283352
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.4139111042022705,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.7488499975942716,
   -0.4268002910698461
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.010058689211971573,
  "alpha_at_max": 0.26771949677450935,
  "alternations": 3,
  "seconds": 0.7049293518066406,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   0.02087785731333623,
   -0.6821911247542587
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06925207954437437,
  "alpha_at_max": 0.37085146587568646,
  "alternations": 2,
  "seconds": 1.19224214553833,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.3661844401048544,
   -0.7978659750304948
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.04107497549699037,
  "alpha_at_max": 0.25870212734646064,
  "alternations": 2,
  "seconds": 1.1932215690612793,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.16413975307708933,
   -0.7891948054976706
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04613174619257401,
  "alpha_at_max": 0.2919846361220987,
  "alternations": 2,
  "seconds": 3.0452253818511963,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6876009016511109,
   3.217385947422943
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02835929670430413,
  "alpha_at_max": 0.06790785302071306,
  "alternations": 2,
  "seconds": 0.7503466606140137,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8680380521594451,
   2.8197331491060504
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663715059525414,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 0.9738080501556396,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8234748233991849,
   2.9036401571301393
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01693993832282609,
  "alpha_at_max": 0.046242361022640455,
  "alternations": 2,
  "seconds": 0.5988984107971191,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.8991301757421915,
   -0.6982678653099139
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.06936552263847913,
  "alpha_at_max": 0.36240985589974434,
  "alternations": 2,
  "seconds": 0.4387691020965576,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.9023903070958053,
   -0.8505255424886531
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639162,
  "loss": 0.041532378500265595,
  "alpha_at_max": 0.07204436204152845,
  "alternations": 2,
  "seconds": 0.41803812980651855,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 2,
  "theta": [
   3.89721837742189,
   -0.8123251602706951
  ],
  "loss_type": "sum",
  "tail_loss": 2.220446049250313e-16,
  "loss": 0.04616959848050259,
  "alpha_at_max": 0.28168258655715017,
  "alternations": 2,
  "seconds": 0.5377142429351807,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.6960090339233975,
   2.9834061936201643
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.05314532619781376,
  "alpha_at_max": 0.09013220587076565,
  "alternations": 2,
  "seconds": 0.6441919803619385,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8581888643937035,
   2.83967696358655
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.030067377007638067,
  "alpha_at_max": 0.05888436553555893,
  "alternations": 2,
  "seconds": 0.48947834968566895,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 2,
  "theta": [
   -0.8152309971733631,
   3.0291997171411627
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.034707326064438826,
  "alpha_at_max": 0.3117166498164901,
  "alternations": 2,
  "seconds": 0.5599408149719238,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.5290375166782586,
   -3.99999896249181,
   -3.1173600195497184
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00667468757656995,
  "alpha_at_max": 0.10721116123340146,
  "alternations": 3,
  "seconds": 2.8900327682495117,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4354572645476495,
   -3.999999621634192,
   -2.3019183165314807
  ],
  "loss_type": "sum",
  "tail_loss": 0.013517362757512585,
  "loss": 0.01351736275751272,
  "alpha_at_max": 0.03591534147803198,
  "alternations": 3,
  "seconds": 2.7735867500305176,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4764543955221563,
   -3.999997577826872,
   -2.879333616514239
  ],
  "loss_type": "sum",
  "tail_loss": 0.010254228930159703,
  "loss": 0.010254228930159806,
  "alpha_at_max": 0.02863914181514784,
  "alternations": 3,
  "seconds": 3.150876998901367,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8850966609594053,
   -3.9999999999822977,
   -2.2826364843362197
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011424129270585432,
  "alpha_at_max": 0.10096247770814197,
  "alternations": 3,
  "seconds": 2.832854747772217,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.7216263252899964,
   -3.999999999999793,
   -1.8458987069070525
  ],
  "loss_type": "sum",
  "tail_loss": 0.021749884670372477,
  "loss": 0.02174988467037299,
  "alpha_at_max": 0.042712992554461454,
  "alternations": 3,
  "seconds": 2.4263367652893066,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.7874349790434234,
   -3.9999999999980185,
   -2.030466502128538
  ],
  "loss_type": "sum",
  "tail_loss": 0.01661037096426904,
  "loss": 0.016610370964274042,
  "alpha_at_max": 0.1570362804333553,
  "alternations": 3,
  "seconds": 2.9136834144592285,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.343798758012353,
   3.9998283963873122,
   -3.9999963768675526
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028359329210688816,
  "alpha_at_max": 0.06790785302071306,
  "alternations": 2,
  "seconds": 1.7693214416503906,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4340192300588823,
   3.999876410258657,
   -3.9999999642248243
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013663794025439008,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 2,
  "seconds": 2.1611275672912598,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.4117361219235995,
   3.9999978491603234,
   -3.9999970331134835
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01693999004943619,
  "alpha_at_max": 0.046242361022640455,
  "alternations": 2,
  "seconds": 1.6900625228881836,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.37586532778121007,
   -0.6712503773400766,
   -0.6519981355161247
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005868846563705371,
  "alpha_at_max": 0.23082348831177638,
  "alternations": 3,
  "seconds": 2.7129428386688232,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.3913981100485063,
   -0.5951544857671671,
   -0.27379244572346456
  ],
  "loss_type": "sum",
  "tail_loss": 0.0184820411254899,
  "loss": 0.018492291152222853,
  "alpha_at_max": 0.34084741135776875,
  "alternations": 3,
  "seconds": 3.134899377822876,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.39918240380053965,
   -0.6746845430786514,
   -0.5278512370541132
  ],
  "loss_type": "sum",
  "tail_loss": 0.014572540816649049,
  "loss": 0.014572593326710492,
  "alpha_at_max": 0.28639141815147845,
  "alternations": 3,
  "seconds": 3.2446658611297607,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.43352483697924993,
   -0.25935606379901827,
   -0.3017192651672109
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.003414852867194073,
  "alpha_at_max": 0.9059828986427274,
  "alternations": 4,
  "seconds": 3.154646396636963,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5517394860143394,
   -1.1166364006600449,
   -1.3828906746544538
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.113501787185669,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5637654777987029,
   -0.5367689438462407,
   -0.5095317717854825
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0010411271179725445,
  "alpha_at_max": 1.284931571174792,
  "alternations": 4,
  "seconds": 2.9179000854492188,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6001249772893078,
   0.15505212071234672,
   -0.5540583417513305
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012304275685582738,
  "alpha_at_max": 2.4023705758499054,
  "alternations": 3,
  "seconds": 2.4066402912139893,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7449927434521473,
   -0.5421212663515114,
   -0.6850623734193317
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.9795639514923096,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7323593834561559,
   -0.29868583383105946,
   -0.6849178476754287
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009638930722945097,
  "alpha_at_max": 1.1978432778258559,
  "alternations": 3,
  "seconds": 2.738866090774536,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.4989653189998329,
   -0.7373751460598443,
   -0.7206358548422231
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0022894788421419904,
  "alpha_at_max": 0.9891906438898748,
  "alternations": 4,
  "seconds": 3.1315603256225586,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6046625767835341,
   -0.6532300328759661,
   3.9984915266478724
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639772,
  "loss": 0.013240256946639833,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 0.9363150596618652,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7078561643192958,
   -0.5571588841969239,
   -0.2608093932857797
  ],
  "loss_type": "sum",
  "tail_loss": 0.00680005436234038,
  "loss": 0.006800054362340918,
  "alpha_at_max": 0.19341047877513107,
  "alternations": 4,
  "seconds": 2.883284330368042,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.6279923992346451,
   -0.29703175161605094,
   0.0775577333078256
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014394281879999428,
  "alpha_at_max": 0.3218103443093442,
  "alternations": 3,
  "seconds": 4.729763984680176,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7736124529483512,
   -1.1005128083840483,
   -1.3640606663567505
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.3359177112579346,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7339772365205284,
   -0.7240690717416788,
   -0.6782971002250732
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.007843621624686584,
  "alpha_at_max": 0.1693245772564047,
  "alternations": 3,
  "seconds": 3.3437092304229736,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -2.2598402476740236,
   -1.7898709621061193,
   -1.2900769415853404,
   -3.999998023210202,
   -2.323984902257414,
   -1.7896964891087932
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003705342380391219,
  "loss": 0.0003705342544128021,
  "alpha_at_max": 0.0141748998776606,
  "alternations": 6,
  "seconds": 176.29401421546936,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.2246372720701159,
   -1.2424673825777914,
   -1.4337199642848315
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014132948924721337,
  "alpha_at_max": 0.021301000374112512,
  "alternations": 3,
  "seconds": 5.870518207550049,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.5278466839140619,
   -0.9456115029041199,
   -0.8655527989119507
  ],
  "loss_type": "sum",
  "tail_loss": 0.025626286921552555,
  "loss": 0.0256344525180002,
  "alpha_at_max": 0.16777220020110917,
  "alternations": 3,
  "seconds": 4.5528388023376465,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.9222129129005491,
   -0.7101816914957689,
   -1.0920869728192852
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.009583836052466774,
  "alpha_at_max": 0.021597326806893944,
  "alternations": 4,
  "seconds": 2.660468339920044,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.2870299271083359,
   -1.3113362270327378,
   -1.842448544275011
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 0.8213539123535156,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.401391711513975,
   -1.0865061956852573,
   -1.1201255551478786
  ],
  "loss_type": "sum",
  "tail_loss": 0.01963684102859059,
  "loss": 0.019637261515947017,
  "alpha_at_max": 0.0352858025828527,
  "alternations": 3,
  "seconds": 6.435607433319092,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1373390777044354,
   -1.0331934597929018,
   -1.428770065856054
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004050575149058606,
  "alpha_at_max": 0.6795790781453603,
  "alternations": 4,
  "seconds": 2.2765324115753174,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8680380521593472,
   2.278547183822119,
   3.923711206292284
  ],
  "loss_type": "sum",
  "tail_loss": 0.013658833461816677,
  "loss": 0.01366371505953152,
  "alpha_at_max": 0.03627438014764579,
  "alternations": 3,
  "seconds": 2.0429539680480957,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.7616762236961875,
   -1.1003676200285772,
   -1.2439810159605624
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01383624937563861,
  "alpha_at_max": 0.10068389312885785,
  "alternations": 3,
  "seconds": 4.720563888549805,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8275663858730876,
   -0.6206426744526978,
   -0.4730602426831573
  ],
  "loss_type": "sum",
  "tail_loss": 0.01641835991474727,
  "loss": 0.016418868422859428,
  "alpha_at_max": 0.24678570517562085,
  "alternations": 3,
  "seconds": 2.8733184337615967,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.044671730431232,
   -1.35043936700281,
   -3.9999999594856144
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.044959070974333604,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 2.6815989017486572,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.143734207339494,
   -1.4677940147386057,
   -3.999999999321822
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.021050722594516742,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 2.8894946575164795,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.093554132985203,
   -1.4585944364488412,
   -3.9999999999382587
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02917898118680688,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 2.503645420074463,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -0.8801140909371585,
   -0.11308456094755126,
   0.29363708183159254
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.1119084358215332,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.0806519965549912,
   -0.39207512431182157,
   -1.4214221893467742
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006139386281877934,
  "alpha_at_max": 0.01627196494608994,
  "alternations": 4,
  "seconds": 2.8639583587646484,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.1997720368181186,
   -0.707077458093567,
   -1.5575202019652306
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004057623440543651,
  "alpha_at_max": 0.08098414473257885,
  "alternations": 4,
  "seconds": 2.965097427368164,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.0850764124670853,
   -1.2510397230104395,
   -1.4451017870267644
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014134291403153589,
  "alpha_at_max": 0.08966851965197735,
  "alternations": 3,
  "seconds": 2.168454170227051,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.0211862284455027,
   -1.0176433606088928,
   -0.9639257809151502
  ],
  "loss_type": "sum",
  "tail_loss": 0.025827297803120985,
  "loss": 0.025830723509558718,
  "alpha_at_max": 50.38717384590926,
  "alternations": 3,
  "seconds": 2.5729832649230957,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.012224299974105,
   -1.1128443647210038,
   -1.1553951283773871
  ],
  "loss_type": "sum",
  "tail_loss": 0.01965747209457336,
  "loss": 0.019657472094573504,
  "alpha_at_max": 107890575144398.2,
  "alternations": 3,
  "seconds": 2.7650182247161865,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.7094605578247957,
   -2.3593462542785737,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.003913806266803765,
  "loss": 0.010767169217120526,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 2.4934744834899902,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.456579186071998,
   -2.3260163010262387,
   -3.9999999696281754
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02822946184328294,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 4.052311658859253,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.5765066870882953,
   -2.381137968780971,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.0030457056413009664,
  "loss": 0.016457573219494107,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 3.663118362426758,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.3581043904190233,
   -1.0334714745174818,
   -1.7559025712805065
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006437654622488081,
  "alpha_at_max": 0.2948492313894369,
  "alternations": 4,
  "seconds": 3.1204779148101807,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -2.0246230563415244,
   -1.9266965103426599,
   -3.0518343221796624
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.2071073055267334,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.902235157684013,
   -1.5220790735030891,
   -3.999999999999365
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0531565152449211,
  "alpha_at_max": 0.41016632353233695,
  "alternations": 2,
  "seconds": 2.030463933944702,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.9809918557382984,
   -1.6590548772524263,
   -2.7004794136763284
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0008183044605327222,
  "alpha_at_max": 0.17149047370798912,
  "alternations": 4,
  "seconds": 3.65661883354187,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.0143511488331542,
   -1.643735345850467,
   -3.999999998574539
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639273,
  "loss": 0.030079711038809777,
  "alpha_at_max": 0.058895213435640165,
  "alternations": 2,
  "seconds": 1.918142318725586,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 3,
  "theta": [
   3.9024478472031174,
   -1.6115137307102452,
   -3.9999999993479447
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0347178146124283,
  "alpha_at_max": 0.06839746407729008,
  "alternations": 2,
  "seconds": 1.9520823955535889,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.7918533952431464,
   3.902391861854613,
   -3.999999999998396
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02837883979858746,
  "alpha_at_max": 0.5282992571269117,
  "alternations": 2,
  "seconds": 2.0093836784362793,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.9121756099676002,
   2.879154293187155,
   -3.9999999910725066
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013688072271391247,
  "alpha_at_max": 0.2091991906501737,
  "alternations": 2,
  "seconds": 2.933016061782837,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 3,
  "theta": [
   -1.8824593431709231,
   2.115030387767172,
   -3.999999996545693
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.016960917457524465,
  "alpha_at_max": 0.04623384364945117,
  "alternations": 2,
  "seconds": 2.410407781600952,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.5290380350173765,
   3.9998960602774334,
   -3.9999999991797455,
   -3.117360710666744
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006674687576161222,
  "alpha_at_max": 0.10721116123340146,
  "alternations": 3,
  "seconds": 3.9290425777435303,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4354573063644667,
   3.9999636152019376,
   -3.9999997052642686,
   -2.3019183723603405
  ],
  "loss_type": "sum",
  "tail_loss": 0.013517362757652529,
  "loss": 0.013517362757652609,
  "alpha_at_max": 0.03591534147803198,
  "alternations": 3,
  "seconds": 4.204381465911865,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4764551713898983,
   3.99995156647014,
   -3.999999129568825,
   -2.8793346510006828
  ],
  "loss_type": "sum",
  "tail_loss": 0.010254228929884923,
  "loss": 0.010254228929885036,
  "alpha_at_max": 107890575144398.2,
  "alternations": 3,
  "seconds": 4.335003614425659,
  "spec": {
   "kind": "rational",
   "num": [
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.9277013767788644,
   -1.276320540566954,
   -1.7147096939031963,
   3.8958658406724425
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.913740634918213,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.44297166760681894,
   -0.7760813581332371,
   -0.6760193090462003,
   -0.7470962279007751
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006532254102093647,
  "alpha_at_max": 0.029851076676795187,
  "alternations": 4,
  "seconds": 6.691884756088257,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5637654778005177,
   -0.5367689438772598,
   -0.5095317718089516,
   3.0025494582828514
  ],
  "loss_type": "sum",
  "tail_loss": 1.3304357615595563e-12,
  "loss": 0.0010411271180700865,
  "alpha_at_max": 0.04369985540800964,
  "alternations": 4,
  "seconds": 5.767061233520508,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0203570539499682,
   -0.928265704942659,
   -1.566709195565243,
   3.9132958535228175
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639384,
  "loss": 0.013240256946639445,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 2.071965456008911,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4946476753477663,
   -0.7127268563070963,
   -0.4441606866151204,
   -0.6880138683188533
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002278050477562285,
  "alpha_at_max": 0.12259704433525634,
  "alternations": 4,
  "seconds": 6.867541551589966,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.47335491480750524,
   -0.20193341769408069,
   0.11413064779631751,
   -0.2213098950960801
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002904671453386263,
  "alpha_at_max": 0.052105071957848074,
  "alternations": 5,
  "seconds": 5.360467910766602,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6925827039307784,
   -0.451887370169164,
   -0.6257835520420113,
   -0.11615290563660643
  ],
  "loss_type": "sum",
  "tail_loss": 0.006601292519080371,
  "loss": 0.006601292604867626,
  "alpha_at_max": 0.6642323145918305,
  "alternations": 4,
  "seconds": 5.924352169036865,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.5160887647746244,
   -1.6216604849231109,
   -1.6247181186871806,
   -2.3875960088526753
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.0082991123199463,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.49341720811965273,
   -0.9128372944381876,
   -0.8293251522996861,
   -0.9409565153865527
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0016044338708471023,
  "alpha_at_max": 0.07902418035526738,
  "alternations": 4,
  "seconds": 7.250060796737671,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5637678309222546,
   -0.5367612155144617,
   3.9999941619568924,
   -0.5095195011895111
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0010411995241151376,
  "alpha_at_max": 0.04369985540800964,
  "alternations": 4,
  "seconds": 10.76205587387085,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7072779339207691,
   -1.2640078685303808,
   -1.6982598194361307,
   3.8194451898040365
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.8650691509246826,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.3482225941255872,
   -1.423215774476501,
   -1.9585013543922851,
   -1.6115814721791186
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0013673060762421363,
  "alpha_at_max": 0.015074398781131718,
  "alternations": 5,
  "seconds": 5.774219274520874,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1839946016138234,
   -1.7756120769920591,
   -2.7315381580604834,
   3.302108806347264
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.658076524734497,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7031130907125329,
   -0.830426436424971,
   -0.8155627766752216,
   -0.5906577691959031
  ],
  "loss_type": "sum",
  "tail_loss": 0.005357809938015046,
  "loss": 0.005358001425495866,
  "alpha_at_max": 0.13023268665656262,
  "alternations": 4,
  "seconds": 7.456494569778442,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.1924691603369757,
   -1.124497979294102,
   -1.541535202762231,
   -0.9059238097624858
  ],
  "loss_type": "sum",
  "tail_loss": 0.0031513689647136855,
  "loss": 0.0031513689647143326,
  "alpha_at_max": 0.041879356511791845,
  "alternations": 5,
  "seconds": 6.428755760192871,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1875508357181035,
   -1.4834641288996395,
   -4.0,
   -1.7402602523249984
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004053413820102223,
  "alpha_at_max": 0.2584639635769845,
  "alternations": 3,
  "seconds": 6.8844075202941895,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1646474107867846,
   -1.4809139155094468,
   -4.0,
   -1.4009857981101517
  ],
  "loss_type": "sum",
  "tail_loss": 0.01685453427801953,
  "loss": 0.016860354633608438,
  "alpha_at_max": 0.3514956866661607,
  "alternations": 3,
  "seconds": 6.522623538970947,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1672991700294473,
   -1.5445901039281749,
   -3.99999391192489,
   -1.674573895564225
  ],
  "loss_type": "sum",
  "tail_loss": 0.013307026218293994,
  "loss": 0.013309002563613557,
  "alpha_at_max": 0.07049527353174381,
  "alternations": 3,
  "seconds": 7.151993036270142,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.5039188057967277,
   -1.6657912004523552,
   3.4193382527243097,
   -2.477170584160824
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 1.6156575679779053,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.0933478136992245,
   -0.15037776919250007,
   -1.4654329640256876,
   -1.085163189075392
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005887658619876375,
  "alpha_at_max": 4.308439511197071,
  "alternations": 4,
  "seconds": 6.44754695892334,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2184732147853268,
   -0.902016110725339,
   -1.544081121722346,
   -1.3039963705550182
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0035855165991244228,
  "alpha_at_max": 0.9098294703820483,
  "alternations": 4,
  "seconds": 7.440240383148193,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.1853519007287336,
   -1.442759626588145,
   -3.73239815721947,
   3.446362611291046
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639389,
  "alpha_at_max": 286926799754347.94,
  "alternations": 1,
  "seconds": 1.9957144260406494,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.6960828871291214,
   -1.266702521930154,
   -2.9123262414462525,
   -1.4146128494659473
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0005847417053657357,
  "alpha_at_max": 0.13667214169428674,
  "alternations": 5,
  "seconds": 7.079925298690796,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.2671656392484882,
   -0.8161492269584468,
   -1.7504680643307118,
   -0.4954588693711426
  ],
  "loss_type": "sum",
  "tail_loss": 0.003165916394654189,
  "loss": 0.0031659163946546652,
  "alpha_at_max": 0.06973326501605846,
  "alternations": 5,
  "seconds": 6.406872272491455,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.782177847007376,
   -2.357886612272445,
   -3.9999986918757644,
   -2.9118640242206877
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014602847531979847,
  "alpha_at_max": 1.4596206536221414,
  "alternations": 4,
  "seconds": 5.935962200164795,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0437010035399363,
   -1.7127578088405393,
   -2.797787691990557,
   -2.046334703447126
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006647391966212446,
  "loss": 0.000664739196627049,
  "alpha_at_max": 0.05823713479437514,
  "alternations": 5,
  "seconds": 22.371939182281494,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   1.7633053353341928,
   -1.885096660961616,
   -3.999999999995407,
   -2.2826364843393128
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011424129270587008,
  "alpha_at_max": 0.019985729265874004,
  "alternations": 3,
  "seconds": 3.898336410522461,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0266110198971954,
   -1.6917864391692823,
   -2.7848663127315882,
   -1.9706683410527892
  ],
  "loss_type": "sum",
  "tail_loss": 0.0007298287906549183,
  "loss": 0.0007298287906562611,
  "alpha_at_max": 0.7555096223709734,
  "alternations": 5,
  "seconds": 31.583650588989258,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.9121756127437943,
   0.5865566806211469,
   -3.999999999993166,
   -1.9121756127466134
  ],
  "loss_type": "sum",
  "tail_loss": 0.013687885838733871,
  "loss": 0.013688072285705516,
  "alpha_at_max": 0.03628106275087625,
  "alternations": 3,
  "seconds": 8.854322910308838,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4565792063187306,
   -2.3260163162133027,
   4.0,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.028229461843469913,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 5.954165458679199,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.709460173464964,
   -2.3593459660060683,
   3.9956173494438243,
   -3.999999423454795
  ],
  "loss_type": "sum",
  "tail_loss": 0.0039138062665776685,
  "loss": 0.010767169217592744,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 4.322145700454712,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.8687985695903484,
   -1.5759020677637683,
   -3.9999932009153625,
   -1.9191099711390518
  ],
  "loss_type": "sum",
  "tail_loss": 0.015854811791690238,
  "loss": 0.01585486628844244,
  "alpha_at_max": 0.21549639037338533,
  "alternations": 3,
  "seconds": 16.629186391830444,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.576746855389198,
   -2.381077878650773,
   4.0,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.0030524516469944696,
  "loss": 0.0164576158661633,
  "alpha_at_max": 0.4129714228358631,
  "alternations": 2,
  "seconds": 4.912248373031616,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -1.86775375647789,
   -1.6815137834754101,
   -3.7792352773333673,
   -2.5243551195081944
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 2.7162668704986572,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.0992461778520592,
   -1.5264314033148954,
   -4.0,
   -2.8215194513080504
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.004894750600502069,
  "alpha_at_max": 0.09111712330429197,
  "alternations": 4,
  "seconds": 6.182008266448975,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.17076199032460415,
   3.9999996434786524,
   3.969290543552313,
   -0.37143062896934353
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.04997700207688759,
  "alpha_at_max": 0.6201260851346185,
  "alternations": 2,
  "seconds": 3.0303540229797363,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.34795539484147325,
   4.0,
   3.8834404717040614,
   -0.5600067250200746
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946636886,
  "loss": 0.025290888369710475,
  "alpha_at_max": 0.3943846470469728,
  "alternations": 2,
  "seconds": 3.161843776702881,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -2.4882371134641668,
   -2.0356225467371636,
   -3.999999994486073,
   -3.4559395362791308
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0007271063258373744,
  "alpha_at_max": 0.06138750747180644,
  "alternations": 4,
  "seconds": 6.843554496765137,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.27666556533351105,
   3.9998490664818536,
   3.857993288455238,
   -0.5247952276382455
  ],
  "loss_type": "sum",
  "tail_loss": 4.052314039881821e-15,
  "loss": 0.03356100088665767,
  "alpha_at_max": 0.46954800535570046,
  "alternations": 2,
  "seconds": 2.911619186401367,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {}
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.08894325706496438,
   4.0,
   -0.4673698681613005,
   2.940106743146543
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.044945178574823455,
  "alpha_at_max": 0.13758148729949743,
  "alternations": 2,
  "seconds": 3.504110336303711,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.186665619373746,
   3.999991208052963,
   -0.6115006500572153,
   2.291698601656657
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02916554423412668,
  "alpha_at_max": 0.4635322976771479,
  "alternations": 2,
  "seconds": 3.0127861499786377,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.2870747737032111,
   3.9999973714126327,
   -0.623742302194875,
   3.9351899180145185
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.021033620140447722,
  "alpha_at_max": 0.38840069646802833,
  "alternations": 2,
  "seconds": 3.832237720489502,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.12838014318600025,
   -0.7186926253436954,
   3.86222605401455,
   2.6477679985001794
  ],
  "loss_type": "sum",
  "tail_loss": 0.005951448678974847,
  "loss": 0.010767100972493584,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 3.9220991134643555,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.6302676785210052,
   -0.6520328528228475,
   4.0,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02822943276711915,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 5.056128978729248,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.27048990233125003,
   -0.7622771568320451,
   3.9011182333625483,
   2.647707161265728
  ],
  "loss_type": "sum",
  "tail_loss": 0.014662015913986026,
  "loss": 0.016457528754934225,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 4.728152275085449,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.6302676784841266,
   -0.65203285281957,
   4.0,
   2.7717198855690555
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.02822943276712537,
  "alpha_at_max": 0.07525926975151935,
  "alternations": 2,
  "seconds": 4.870328426361084,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.17032796827906216,
   -0.6858747253774329,
   2.8651381495343182,
   3.994186169420674
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.01324025694663933,
  "alpha_at_max": 9874218850654302.0,
  "alternations": 1,
  "seconds": 1.4967706203460693,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   0.27048990198780376,
   -0.7622771567748642,
   4.0,
   3.8907427791756666
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.01645752875495064,
  "alpha_at_max": 0.4128193065637081,
  "alternations": 2,
  "seconds": 3.3943474292755127,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7347397829928568,
   3.999907234278573,
   -0.16612709133390022,
   -0.536919599785454
  ],
  "loss_type": "sum",
  "tail_loss": 0.008980129257567804,
  "loss": 0.008980129257567894,
  "alpha_at_max": 0.21434827854840724,
  "alternations": 4,
  "seconds": 4.207324743270874,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.626850666884051,
   0.44330021659529445,
   3.73304344386814,
   -0.13336092382199585
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.014474460588054168,
  "alpha_at_max": 1.6483141998825779,
  "alternations": 3,
  "seconds": 7.42525315284729,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.7488499976432564,
   3.999998014696308,
   3.906569847103879,
   -0.42680029006088915
  ],
  "loss_type": "sum",
  "tail_loss": 7.105427357601002e-15,
  "loss": 0.010058689219848906,
  "alpha_at_max": 0.9684562360627486,
  "alternations": 3,
  "seconds": 3.0818464756011963,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6051317149141366,
   3.9999972150371867,
   -0.24840729466509193,
   3.8678954825937977
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011923485253007075,
  "alpha_at_max": 0.055944835346923356,
  "alternations": 3,
  "seconds": 3.7352864742279053,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.6464557455862128,
   -0.22976529170205684,
   -0.575971080601563,
   4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946633833,
  "alpha_at_max": 1e+30,
  "alternations": 2,
  "seconds": 1.2227997779846191,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.701330604418933,
   3.9999092797214035,
   -0.49034723094015165,
   3.9063842058642892
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.006578137344596758,
  "alpha_at_max": 0.22565242236189262,
  "alternations": 3,
  "seconds": 2.9354617595672607,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5331348170201743,
   -0.3401478715382493,
   3.9938306862801847,
   3.9156315330528786
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0071861472363850595,
  "alpha_at_max": 1.6805057392224034,
  "alternations": 3,
  "seconds": 3.27585768699646,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.5413497242375406,
   -0.6178650958725946,
   3.9050210676941948,
   2.2482202633797552
  ],
  "loss_type": "sum",
  "tail_loss": 0.00036019492708655454,
  "loss": 0.0008288881384190368,
  "alpha_at_max": 0.05556483128371262,
  "alternations": 3,
  "seconds": 3.5545310974121094,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
  "n": 4,
  "theta": [
   -0.4542599046853224,
   -0.7057988861848172,
   0.0009937194418056857,
   -0.30298829999208
  ],
  "loss_type": "sum",
  "tail_loss": 0.0016582083382611357,
  "loss": 0.0016582083382611712,
  "alpha_at_max": 0.024254928571094216,
  "alternations": 5,
  "seconds": 5.4918506145477295,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.2781439158385202,
   -1.648457801949895,
   -0.14468127419084187,
   -2.4317449147311425,
   3.612946459069067
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 2,
  "seconds": 5.8663434982299805,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5637678308958065,
   -0.536761215601385,
   3.999999043518538,
   -0.5095195013274763,
   3.929954470613614
  ],
  "loss_type": "sum",
  "tail_loss": 2.220446049250313e-15,
  "loss": 0.001041199523301344,
  "alpha_at_max": 0.04369985540800964,
  "alternations": 4,
  "seconds": 29.486210823059082,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4430869301732071,
   -0.778870961628139,
   3.999998539255075,
   -0.680717629906447,
   -0.7508338647551768
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0006533179591722146,
  "alpha_at_max": 0.10246133260947655,
  "alternations": 4,
  "seconds": 42.6446008682251,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.557172266389448,
   -2.0609301059354412,
   3.083823616501074,
   -3.275980397575576,
   3.364184509512759
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 5.708193302154541,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.7782560110201722,
   -1.3757396857040958,
   -3.0716478562004728,
   -1.8835103022006268,
   -1.5539805778965192
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00039214852160673885,
  "alpha_at_max": 0.001629296032639723,
  "alternations": 5,
  "seconds": 49.38937830924988,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.278999998325206,
   -0.9923816763049902,
   -1.7117777620527268,
   -1.3897576609988938,
   -0.71406037272363
  ],
  "loss_type": "sum",
  "tail_loss": 0.0028273147215855388,
  "loss": 0.0028273147215864824,
  "alpha_at_max": 0.008848710771347792,
  "alternations": 5,
  "seconds": 68.8397102355957,
  "spec": {
   "kind": "rational",
   "num": [
    2,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.782178556237433,
   -2.357887144217051,
   3.982416227800548,
   -3.9999997557361993,
   -2.9118647334712873
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014602847528688593,
  "alpha_at_max": 0.020777820975042667,
  "alternations": 4,
  "seconds": 34.31736755371094,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.6726586811393958,
   -2.1756804634972644,
   -3.999999966247956,
   -3.7528370157085167,
   -2.6170677375076674
  ],
  "loss_type": "sum",
  "tail_loss": 0.0007205645416124562,
  "loss": 0.0007205645416127789,
  "alpha_at_max": 0.7569026051168726,
  "alternations": 5,
  "seconds": 52.42488074302673,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -2.528660194099568,
   -2.073035848297951,
   -3.9999998634275107,
   -3.520878265247085,
   -2.531010831761887
  ],
  "loss_type": "sum",
  "tail_loss": 0.0006118011540882651,
  "loss": 0.0006118011540884043,
  "alpha_at_max": 0.16805057392224035,
  "alternations": 5,
  "seconds": 61.914509773254395,
  "spec": {
   "kind": "rational",
   "num": [
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.37576291950322926,
   3.845865548673409,
   2.9179530551957407,
   -0.6719454532906672,
   -0.6528991350404534
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0058689993434542925,
  "alpha_at_max": 0.23048358476056965,
  "alternations": 3,
  "seconds": 17.592167139053345,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3996148667368118,
   3.9938594490628856,
   2.6357650739962883,
   -0.6733169022584454,
   -0.5260283521004944
  ],
  "loss_type": "sum",
  "tail_loss": 0.014572604848130666,
  "loss": 0.014572686766817286,
  "alpha_at_max": 0.2870780582024692,
  "alternations": 3,
  "seconds": 21.23715615272522,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.39064999606723055,
   3.999972108059895,
   2.5479837298701247,
   -0.597334239058304,
   -0.2767597615525409
  ],
  "loss_type": "sum",
  "tail_loss": 0.01848424952697747,
  "loss": 0.018484249526977557,
  "alpha_at_max": 0.33953144362317195,
  "alternations": 3,
  "seconds": 26.761987924575806,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5231503831139945,
   -0.3683420811176019,
   -0.30996186547371773,
   -0.5188678791289036,
   -0.6079899068556809
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003470636079302425,
  "loss": 0.0003470636079305756,
  "alpha_at_max": 0.019312566846809903,
  "alternations": 6,
  "seconds": 44.965898513793945,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.526728217804273,
   -0.39011770753362507,
   0.1966879351806415,
   -0.5849234509805866,
   -0.6547121601339618
  ],
  "loss_type": "sum",
  "tail_loss": 0.0002233377477132703,
  "loss": 0.00022333774772975712,
  "alpha_at_max": 0.014818355175164314,
  "alternations": 6,
  "seconds": 56.80611062049866,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4041058984310054,
   3.9019066933466844,
   -0.5882204042495213,
   -0.3052067188160619,
   -0.5719215484731922
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.001995579742723942,
  "alpha_at_max": 5.29956227619391,
  "alternations": 4,
  "seconds": 31.61441993713379,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4024347754429109,
   -0.1695797549728258,
   3.658364555705372,
   -0.26804930414646194,
   -0.40634796260258427
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0033870835388179477,
  "alpha_at_max": 3.925726141908268,
  "alternations": 4,
  "seconds": 139.01859545707703,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.0278613167034196,
   -1.2826542328567703,
   -0.39792681674009067,
   -1.4206757262389833,
   -2.0384802167071028
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240256946639413,
  "alpha_at_max": 107890575144398.2,
  "alternations": 1,
  "seconds": 6.7301976680755615,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.3758711776979029,
   2.8325676421694075,
   2.093882114884222,
   -0.6712100573084712,
   -0.6519458734441661
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0058688397776297824,
  "alpha_at_max": 0.23082348831177638,
  "alternations": 3,
  "seconds": 29.016130924224854,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.12838014318621147,
   -0.7186926253436059,
   3.6527679134899413,
   3.9999999999999996,
   3.6527680021328397
  ],
  "loss_type": "sum",
  "tail_loss": 0.0004347504508666611,
  "loss": 0.010767100972491618,
  "alpha_at_max": 0.34878676747944043,
  "alternations": 2,
  "seconds": 35.509058237075806,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.28904519650694277,
   -0.48722860123397826,
   3.2286402484062857,
   -0.6345072058776811,
   -0.4737028152409553
  ],
  "loss_type": "sum",
  "tail_loss": 0.014514409231463965,
  "loss": 0.014517523725864174,
  "alpha_at_max": 0.29796139575936803,
  "alternations": 3,
  "seconds": 55.2701313495636,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6001249789773271,
   3.9999971916252908,
   3.995656066308206,
   0.15505205542761016,
   -0.5540583465501651
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.012304275815327724,
  "alpha_at_max": 2.4023705758499054,
  "alternations": 3,
  "seconds": 14.428415298461914,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.539983762165529,
   3.3339747426303057,
   -0.8659482917094768,
   -0.8098898224862335,
   -1.022296379057916
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.00013176402509512133,
  "alpha_at_max": 2.7915152195568327,
  "alternations": 5,
  "seconds": 151.51651191711426,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7181414584580741,
   3.1942394113317345,
   -0.06863967999346512,
   -0.4599650921539283,
   -0.6518453794682655
  ],
  "loss_type": "sum",
  "tail_loss": 0.008826804892712592,
  "loss": 0.00882681298739784,
  "alpha_at_max": 0.6752117635984668,
  "alternations": 4,
  "seconds": 22.074001789093018,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7329389862270141,
   4.0,
   4.0,
   -0.3102180237573922,
   -0.6879585203764615
  ],
  "loss_type": "sum",
  "tail_loss": 1.0935696792557792e-14,
  "loss": 0.009635922640898978,
  "alpha_at_max": 0.30653495116135004,
  "alternations": 3,
  "seconds": 17.315643072128296,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -1.6056921888800182,
   -2.114437380454695,
   -1.7545902002323772,
   4.0,
   -4.0
  ],
  "loss_type": "sum",
  "tail_loss": 0.013240256946639328,
  "loss": 0.013240678883041465,
  "alpha_at_max": 0.5858143420777053,
  "alternations": 2,
  "seconds": 7.726603031158447,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5981128577553328,
   3.453431713234774,
   -0.11898663857542478,
   2.148082842686404,
   -0.5668218662985961
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.011767470880604763,
  "alpha_at_max": 1.803682119518729,
  "alternations": 3,
  "seconds": 22.92152976989746,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.34652331885341026,
   -0.7157855611396644,
   3.902720001045904,
   3.0870858954154783,
   -0.7356065846189586
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0014602129046694969,
  "alpha_at_max": 0.09732849323192551,
  "alternations": 4,
  "seconds": 17.817713260650635,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.7263805570884148,
   3.711002619521639,
   -0.6809323559656066,
   3.998906897862398,
   -0.9064176600844598
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.005957405440894462,
  "alpha_at_max": 0.7476184318968158,
  "alternations": 3,
  "seconds": 30.969893217086792,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "tied"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5252250295731488,
   -0.6451587798246498,
   3.9983883764413437,
   0.05073507155329053,
   -0.5506899743540661
  ],
  "loss_type": "sum",
  "tail_loss": 3.065325770990057e-13,
  "loss": 0.000463620951892283,
  "alpha_at_max": 12.078138351067823,
  "alternations": 5,
  "seconds": 24.494529008865356,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5063317375156019,
   -0.6020980601910535,
   1.0081660662634968,
   0.4718753330850189,
   -0.3384369170267472
  ],
  "loss_type": "sum",
  "tail_loss": 0.000618455225732284,
  "loss": 0.0006499893097775402,
  "alpha_at_max": 0.2290445698215835,
  "alternations": 6,
  "seconds": 45.063714027404785,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "tied"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6529735294795251,
   2.2072596127151036,
   -0.624173693153092,
   -0.2663661234726052,
   -0.6221517393601503
  ],
  "loss_type": "sum",
  "tail_loss": 0.0036585131122664483,
  "loss": 0.0036585152875305274,
  "alpha_at_max": 0.17362009919014193,
  "alternations": 5,
  "seconds": 28.008994817733765,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.49850697704249125,
   0.4723847064622889,
   3.8810042833068055,
   -0.7344441436384164,
   -0.7168490660316778
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0022892142905201834,
  "alpha_at_max": 0.11790168177245769,
  "alternations": 4,
  "seconds": 82.79153728485107,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4253814463571044,
   -0.5167537255952254,
   3.8997830219202942,
   -0.0658731051347261,
   -0.541792771855924
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0015526150847040212,
  "alpha_at_max": 8.740172416452461,
  "alternations": 5,
  "seconds": 38.8568058013916,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.6981823689675952,
   3.2099393581386613,
   -0.4776686669747955,
   -0.3396000521852513,
   -0.4816703305327056
  ],
  "loss_type": "sum",
  "tail_loss": 0.00632294452807286,
  "loss": 0.006322982995807033,
  "alpha_at_max": 0.7722537039869226,
  "alternations": 4,
  "seconds": 144.03789353370667,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.4606837862108398,
   -0.7056531511367019,
   -0.2018487711729268,
   -0.453421018633238,
   -0.7268700654188589
  ],
  "loss_type": "sum",
  "tail_loss": 0.0014755265140040108,
  "loss": 0.0014755265140041396,
  "alpha_at_max": 0.023048358476056952,
  "alternations": 5,
  "seconds": 67.3413872718811,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
  "n": 5,
  "theta": [
   -0.5188617357617116,
   -0.6436498087287331,
   0.4945414004546947,
   -0.32025506780506097,
   -0.6566870780287412
  ],
  "loss_type": "sum",
  "tail_loss": 0.000326644439076873,
  "loss": 0.00032664484788325066,
  "alpha_at_max": 0.015334866516996247,
  "alternations": 6,
  "seconds": 74.55718612670898,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "tied",
    "2": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.4314414896323603,
   -0.14777104812962494,
   2.820764582885639,
   -0.7865446907219964,
   -0.7316262094696613,
   -0.7568648861428149
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0003794894135050342,
  "alpha_at_max": 0.48941806991910686,
  "alternations": 5,
  "seconds": 106.88597512245178,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5431782844652648,
   3.7251493612123263,
   -0.7291546926766899,
   -0.6986993486669766,
   -0.8316268802686719,
   -0.6809430800775824
  ],
  "loss_type": "sum",
  "tail_loss": 5.0899477715693475e-05,
  "loss": 5.089947771577509e-05,
  "alpha_at_max": 2.7269677382869717,
  "alternations": 6,
  "seconds": 143.64973282814026,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5410983171730316,
   2.5070144774061354,
   -0.8423385711727115,
   -0.7906780476672679,
   -0.9874844736661389,
   -0.8420195073333786
  ],
  "loss_type": "sum",
  "tail_loss": 9.6774132471944e-05,
  "loss": 9.677413369764149e-05,
  "alpha_at_max": 2.1513942323737103,
  "alternations": 6,
  "seconds": 180.62481832504272,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "2": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.495208233693357,
   3.6728778630200054,
   3.999999995534602,
   -0.7163096077377717,
   -0.451809974459513,
   -0.6927432326711073
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.002278880280490521,
  "alpha_at_max": 0.274207923507006,
  "alternations": 4,
  "seconds": 146.60586261749268,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6852307462762227,
   3.9083761668593238,
   -0.7893194204409935,
   -0.4259349100021803,
   -0.9629204737648956,
   -0.7865888305696097
  ],
  "loss_type": "sum",
  "tail_loss": 0.003144587949325539,
  "loss": 0.003144587949331133,
  "alpha_at_max": 0.024728626781870225,
  "alternations": 5,
  "seconds": 70.5968406200409,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "A",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.3759281474670904,
   -0.640184997495469,
   3.7018192962260263,
   0.0396728747525969,
   -0.5916257704341907,
   -0.6486648376818518
  ],
  "loss_type": "sum",
  "tail_loss": 1.9753086419753084e-42,
  "loss": 0.0009412599984455214,
  "alpha_at_max": 0.02030112007819954,
  "alternations": 6,
  "seconds": 70.68823194503784,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.6923806074884278,
   3.731080161587067,
   0.2845147443317682,
   -0.4484384105998108,
   -0.6246617489923763,
   -0.12061748637647823
  ],
  "loss_type": "sum",
  "tail_loss": 0.006599808066870383,
  "loss": 0.006599808208676303,
  "alpha_at_max": 0.6677901363764505,
  "alternations": 4,
  "seconds": 106.00646305084229,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "3": "free"
   }
  }
 },
 {
  "form": "F1",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5231499380293552,
   -0.36835901764415424,
   -0.30995396057751473,
   -0.5188618851225448,
   3.9999879387587995,
   -0.6079879624644027
  ],
  "loss_type": "sum",
  "tail_loss": 0.0003470717841067006,
  "loss": 0.000347071784287527,
  "alpha_at_max": 0.17564670210144293,
  "alternations": 6,
  "seconds": 159.94368362426758,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 },
 {
  "form": "F2",
  "kind": "rational",
  "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
  "n": 6,
  "theta": [
   -0.5267278407220055,
   -0.39014638931810264,
   0.19669345038801592,
   -0.5849167981558845,
   3.690073148241196,
   -0.6547114919687091
  ],
  "loss_type": "sum",
  "tail_loss": 0.00022334292408948686,
  "loss": 0.00022334292661606043,
  "alpha_at_max": 0.739128587597938,
  "alternations": 6,
  "seconds": 199.35462260246277,
  "spec": {
   "kind": "rational",
   "num": [
    1,
    2,
    3,
    4
   ],
   "den": {
    "1": "free",
    "2": "free"
   }
  }
 }
]

==> anc/python/gamma_median_abounds.py <==
"""Interval-arithmetic checks for the proof that Form A's ends are bounds (paper, Appendix A):

    log 2 - 1/3 < A(alpha) < e^-gamma  for all alpha > 0,  A = 2^(1/alpha) nu - alpha.

This is the theorem of Lyon (2023); the proof in the paper is shorter.  The upper bound for alpha <= 1 uses a lemma
proved by Fred Akalin.  Every number the proof needs is an elementary function or a rapidly converging alternating
series evaluated at a rational point (or at an interval bracketing erf^-1(1/2)).  Each is computed here as an mpmath
interval at 50 digits, and each check passes only if the whole interval has the right sign.  certify() prints every
check and returns True if all pass.
"""
import math

import mpmath
from mpmath import iv, mp, mpf

iv.dps = 50
mp.dps = 50


def _point(v, eps=mpf("1e-45")):
    return iv.mpf([v - eps, v + eps])


L = iv.log(2)
GAMMA = _point(mp.euler)
E = iv.exp(-GAMMA)                                    # e^-gamma
A_INF = L - iv.mpf(1) / 3
PI = iv.pi
Z = {2: PI ** 2 / 6, 3: _point(mp.zeta(3)), 4: PI ** 4 / 90, 5: _point(mp.zeta(5))}
A1S, A2S = "0.35", "0.7"
A1 = iv.mpf(A1S)                                    # L4 bound below A1, tangent at 1/2 on [A1, A2]
A2 = iv.mpf(A2S)                                     # tangent at 1 on [A2, 1]


def _fact(n):
    return iv.mpf(math.factorial(n))


def ell(a):
    """The lower bound line 2^(-1/alpha) (A_inf + alpha) on nu; A > A_inf iff nu > ell."""
    return iv.exp(-L / a) * (A_INF + a)


def p(a):
    """Lower bound on log Gamma(1 + alpha)/alpha for 0 < alpha < 1:  the alternating series to the zeta(3) term."""
    return -GAMMA + Z[2] * a / 2 - Z[3] * a ** 2 / 3


def alternating(terms, N):
    """Sum of an alternating series with decreasing terms t(0), t(1), ...:  the first N terms plus +-|t(N)|."""
    s = sum(terms(n) for n in range(N))
    t = abs(terms(N))
    return s + iv.mpf([-t.b, t.b])


def erf(x):
    return 2 / iv.sqrt(PI) * alternating(lambda n: (-1) ** n * x ** (2 * n + 1) / (_fact(n) * (2 * n + 1)), 40)


def S_BRACKET():
    """erf^-1(1/2) as an interval, verified by erf at its ends."""
    s = mpmath.erfinv(mpf(1) / 2)
    return mpf(s) - mpf("1e-40"), mpf(s) + mpf("1e-40")


def nu_half_and_slope(s):
    """nu(1/2) = s^2 and nu'(1/2) = s e^(s^2) (4 s F - (sqrt(pi)/2)(gamma + log 4 s^2)),
    F = sum_{n >= 0} (-s^2)^n/(n! (2n + 1)^2)."""
    F = alternating(lambda n: (-s ** 2) ** n / (_fact(n) * (2 * n + 1) ** 2), 40)
    return s ** 2, s * iv.exp(s ** 2) * (4 * s * F - iv.sqrt(PI) / 2 * (GAMMA + iv.log(4 * s ** 2)))


def nu_slope_one():
    """nu'(1) = 2 Ein(log 2) - log log 2 - gamma,  Ein(x) = sum_{n >= 1} (-1)^(n+1) x^n/(n n!)."""
    ein = alternating(lambda n: (-1) ** n * L ** (n + 1) / ((n + 1) * _fact(n + 1)), 40)
    return 2 * ein - iv.log(L) - GAMMA                 # = gamma + log log 2 + 2 E1(log 2)


def _numeric_median_slope(a):
    """Plain floating-point check of the slope formulas (not part of the certificate)."""
    with mp.workdps(30):
        nu = lambda k: mp.findroot(lambda x: mp.gammainc(k, 0, x, regularized=True) - mpf(1) / 2, k - mpf(1) / 3 + mpf("0.1"))
        return mp.diff(nu, a)


def certify(verbose=True):
    results = []

    def check(v, msg):
        good = v.a > 0
        results.append(good)
        if verbose:
            print(("ok    " if good else "FAIL  ") + msg + f":  {mpmath.nstr(mpf(v.a.a), 6)}")

    def show(msg, v):
        if verbose:
            print(f"      {msg} = {mpmath.nstr(mpf(v.mid.a), 10)}")

    print("The bound line ell(alpha) = 2^(-1/alpha) (A_inf + alpha) is convex for alpha < log 2 A_inf/(log 2 - 2/3)")
    check(L - iv.mpf(2) / 3, "log 2 - 2/3")
    show("log 2 A_inf/(log 2 - 2/3)", L * A_INF / (L - iv.mpf(2) / 3))

    print("Lower bound, alpha >= 1:  ell = (1 - 2^(-1/alpha)) nu_Gamma4 + 2^(-1/alpha) (alpha - 1/3); at alpha = 1, log 2 > ell(1)")
    check(L - ell(iv.mpf(1)), "log 2 - (A_inf + 1)/2")

    print(f"Lower bound, 0 < alpha <= {A1S}:  Gamma(1 + alpha)^(1/alpha) > e^p(alpha) > A_inf + alpha")
    check(1 - Z[2] / 2, "p' < 1:  1 - zeta(2)/2")
    check(-(-GAMMA + Z[2] * A1 / 2), "p < 0:  gamma - zeta(2) a/2")
    check(iv.exp(p(A1)) - A_INF - A1, "e^p(a) - A_inf - a")

    print("Tangent lines:  nu(1/2) = erf^-1(1/2)^2, and the slopes nu'(1/2) and nu'(1)")
    lo, hi = S_BRACKET()
    check(iv.mpf(1) / 2 - erf(iv.mpf(lo)), f"erf({mpmath.nstr(lo, 12)}) < 1/2")
    check(erf(iv.mpf(hi)) - iv.mpf(1) / 2, f"erf({mpmath.nstr(hi, 12)}) > 1/2")
    nu05, d05 = nu_half_and_slope(iv.mpf([lo, hi]))
    d1 = nu_slope_one()
    show("nu(1/2)", nu05)
    show("nu'(1/2)", d05)
    show("nu'(1)", d1)
    if verbose:
        print(f"      (numerical derivatives of the median:  {mpmath.nstr(_numeric_median_slope(mpf(1) / 2), 10)}, "
              f"{mpmath.nstr(_numeric_median_slope(mpf(1)), 10)})")
    print("The Lean hypotheses TangentFacts.value_half, slope_half, slope_one (lean/GammaMedian/Tangents.lean)")
    check(nu05 - iv.mpf("0.227468"), "nu(1/2) - 0.227468")
    check(d05 - iv.mpf("0.858367"), "nu'(1/2) - 0.858367")
    check(iv.mpf("0.858368") - d05, "0.858368 - nu'(1/2)")
    check(d1 - iv.mpf("0.968044"), "nu'(1) - 0.968044")
    check(iv.mpf("0.968045") - d1, "0.968045 - nu'(1)")
    T05 = lambda a: nu05 + d05 * (a - iv.mpf(1) / 2)
    T1 = lambda a: L + d1 * (a - 1)
    check(T05(A1) - ell(A1), f"tangent at 1/2 minus ell, at {A1S}")
    check(T05(A2) - ell(A2), f"tangent at 1/2 minus ell, at {A2S}")
    check(T1(A2) - ell(A2), f"tangent at 1 minus ell, at {A2S}")
    check(T1(iv.mpf(1)) - ell(iv.mpf(1)), "tangent at 1 minus ell, at 1")

    print("Upper bound, alpha >= 1:  A <= 2^x (1 - x (1 - log 2)) / x - 1/x <= (2 log 2 - 1) + (2 log 2 - 1)^2/(4 (1 - log 2))")
    ub = (2 * L - 1) + (2 * L - 1) ** 2 / (4 * (1 - L))
    show("bound", ub)
    check(E - ub, "e^-gamma - bound")

    print("Upper bound, 0 < alpha <= 1:  constants in Akalin's lemma, beta = e^-gamma")
    r = 2 / (iv.sqrt(1 + 4 * L) + 1)
    s = 2 / (iv.sqrt(1 + 4 * L) - 1)
    show("r", r)
    show("s", s)
    check(E - iv.mpf(5) / 9, "beta > 5/9")
    check(iv.mpf(9) / 16 - E, "beta < 9/16")
    check(iv.mpf(7) / 10 - L, "log 2 < 7/10")
    check(r - iv.mpf(27) / 40, "r > 27/40")
    check(s - 2, "s > 2")
    check(iv.mpf(15) / 7 - s, "s < 15/7")
    check(iv.mpf(14 * 13) / (9 * 20) - 1, "F(1) > log((14/9)(13/20)) = log(91/90) > 0")
    check(iv.mpf(4) / 9 * iv.sqrt(15) + iv.mpf(19) / 9 - 3, "H decreasing:  4 sqrt(3 (5/9)(1/9)) + 3 (5/9) + 4/9 > 3")
    check(iv.mpf(27) / 40 - iv.mpf(9) / 16 - iv.mpf(1) / 9, "d = r - beta > 27/40 - 9/16 > 1/9")
    check(10 - (iv.mpf(15) / 7) ** 3, "s^3 < (15/7)^3 < 10")
    check(iv.mpf(27) / 125 - (iv.mpf(41) / 100 - iv.mpf(2) / 10), "G(0) < 1/4 + 4/25 - 2/10 = 21/100 < 27/125 < H(1)")
    G0 = 2 * (_point(mp.zeta(3)) - 1) - 2 / s ** 3
    H1 = (1 + 3 * E) / (1 + E) ** 3 - 2 / (1 + r) ** 3
    show("G(0)", G0)
    show("H(1)", H1)

    print(f"{sum(results)} of {len(results)} checks pass")
    return all(results)


if __name__ == "__main__":
    certify()


==> anc/python/gamma_median_cbounds.py <==
"""Interval-arithmetic checks for the proof that Form C's ends are bounds (paper, Appendix B):

    e^-gamma < C(alpha) < log 2  for all alpha > 0,  C = nu (2^(1/alpha) - 1 - c/alpha^2),  c = (log2/2 - 1/3) log 2.

Every number the proof needs is an elementary function evaluated at a rational point.  Each is computed
here as an mpmath interval at 50 digits, and each check passes only if the whole interval has the right
sign.  certify() prints every check and returns True if all pass.
"""
import mpmath
from mpmath import iv, mp, mpf

iv.dps = 50
mp.dps = 50


def _point(v, eps=mpf("1e-45")):
    return iv.mpf([v - eps, v + eps])


L = iv.log(2)
E = iv.exp(-_point(mp.euler))                         # e^-gamma
C = L * (L / 2 - iv.mpf(1) / 3)                       # the constant c of Form C
A_INF = L - iv.mpf(1) / 3
Z3 = _point(mp.zeta(3))
NU2 = (mpf("1.6783469900166"), mpf("1.6783469900167"))  # bracket for nu(2), checked below


def two(x):
    return iv.exp(x * L)                              # 2^x


def D(a):
    """1 - 2^(-1/alpha) (1 + c/alpha^2), so that C = (A + alpha) D."""
    return 1 - two(-1 / a) * (1 + C / a ** 2)


def q(x):
    """(2^x - 1 - c x^2)/(log 2 x) = 1 + x/3 + sum_{j>=3} (x log 2)^(j-1)/j!;  U = alpha/q(1/alpha)."""
    return (two(x) - 1 - C * x ** 2) / (L * x)


def q1(x):
    N, N1 = two(x) - 1 - C * x ** 2, L * two(x) - 2 * C * x
    return (N1 * x - N) / (L * x ** 2)


def q2(x):
    N, N1, N2 = two(x) - 1 - C * x ** 2, L * two(x) - 2 * C * x, L ** 2 * two(x) - 2 * C
    return (N2 * x ** 2 - 2 * N1 * x + 2 * N) / (L * x ** 3)


def U(a):
    """log 2/(2^(1/alpha) - 1 - c/alpha^2), Form C's upper end function."""
    return L / (two(1 / a) - 1 - C / a ** 2)


def dU(a):
    x = 1 / a
    return 1 / q(x) + x * q1(x) / q(x) ** 2           # psi - x psi', psi = 1/q


def upper_value(k):
    """A proven upper bound on nu(k) at integer k:  exact at 1, the bracket at 2, and
    k - 1/3 + 8/(405 (k - 1)) for k >= 3 (Adell and Jodra 2008; Adell and Alzer 2009, Remark 2)."""
    if k == 1:
        return L
    if k == 2:
        return iv.mpf(NU2[1])
    return k - iv.mpf(1) / 3 + iv.mpf(8) / (405 * (k - 1))


def certify(verbose=True):
    results = []

    def check(v, msg):
        good = v.a > 0
        results.append(good)
        if verbose:
            print(("ok    " if good else "FAIL  ") + msg + f":  {mpmath.nstr(mpf(v.a.a), 6)}")

    print("Lower bound, 0 < alpha <= 0.4:  Gamma(1 + alpha)^(1/alpha) D(alpha) > e^-gamma")
    kappa = iv.pi ** 2 / 12 - iv.mpf("0.4") * Z3 / 3
    f25 = two(-iv.mpf("2.5")) * (iv.mpf("2.5") + C * iv.mpf("2.5") ** 3)
    print(f"      kappa = pi^2/12 - 0.4 zeta(3)/3 = {mpmath.nstr(mpf(kappa.mid.a), 7)};  f(2.5) = {mpmath.nstr(mpf(f25.mid.a), 7)}")
    check(kappa / (1 + iv.mpf("0.4") * kappa) - f25, "kappa/(1 + 0.4 kappa) - f(2.5)")
    t = iv.mpf("2.5")
    check(L * t + L * C * t ** 3 - 1 - 3 * C * t ** 2, "g(2.5) = 2.5 L + 2.5^3 L c - 1 - 3 c 2.5^2")
    check(L + 3 * C * (2 / L) * (L * t - 2), "lower bound on g'(t) for 2.5 <= t <= 2/log 2")

    print("Lower bound, 0.4 <= alpha <= 1:  (A_inf + s) D(t) > e^-gamma on [s, t]")
    check(4 * C * (L ** 2 - C), "D decreasing:  -(discriminant) = 4 c (log^2 2 - c)")
    pts = ["0.4", "0.45", "0.5", "0.6", "0.7", "0.8", "0.9", "1"]
    for s, t in zip(pts[:-1], pts[1:]):
        check((A_INF + iv.mpf(s)) * D(iv.mpf(t)) - E, f"[{s}, {t}]")

    print("Lower bound, alpha >= 1:  log 2 (1 - c/(log 2 + log^2 2/2)) > e^-gamma")
    check(L * (1 - C / (L + L ** 2 / 2)) - E, "margin")

    print("Upper bound, 1 <= alpha <= 10:  nu below its chords, U convex, U above the chords")
    F = lambda x: (1 + x) * iv.exp(-x) - iv.mpf(1) / 2   # decreasing for x > 0; zero at nu(2)
    check(F(iv.mpf(NU2[0])), f"nu(2) > {NU2[0]}")
    check(-F(iv.mpf(NU2[1])), f"nu(2) < {NU2[1]}")
    part = [0, "0.1", "0.2", "0.3", "0.4", "0.5", "0.6", "0.7", "0.8", "0.9", "1"]
    for a, b in zip(part[:-1], part[1:]):
        qa1 = iv.mpf(1) / 3 if a == 0 else q1(iv.mpf(a))
        check(2 * qa1 ** 2 - q(iv.mpf(b)) * q2(iv.mpf(b)), f"U convex for 1/alpha in [{a}, {b}]:  2 q'(a)^2 - q(b) q''(b)")
    for k in range(1, 10):
        lo, hi = upper_value(k), upper_value(k + 1)
        slope = hi - lo
        h = lambda a: U(a) - (lo + slope * (a - k))
        grid = [k + i / 1000 for i in range(1001)]
        m = min(grid, key=lambda a: float(h(iv.mpf(a)).mid))   # any m gives a valid bound; this one is tight
        mi = iv.mpf(m)
        hm, hpm = h(mi), dU(mi) - slope
        ends = [hm + hpm * (iv.mpf(k) - mi), hm + hpm * (iv.mpf(k + 1) - mi)]
        check(min(ends, key=lambda v: v.a), f"[{k}, {k + 1}]:  tangent at {m:.3f}, U minus chord at least")

    print("Upper bound, alpha >= 10:  U - (alpha - 1/3) >= b/alpha, b > (8/405)(k + 1)/(k - 1) for k >= 10")
    x = iv.mpf("0.1")
    Rx2 = L ** 2 / 6 + L ** 3 * x * iv.exp(L * x) / 24
    b = iv.mpf(1) / 9 - Rx2 - x * (iv.mpf(1) / 3 + x * Rx2) ** 3
    check(b, "b = 1/9 - R/x^2 - x (1/3 + R/x)^3 at x = 0.1")
    check(9 * b - 11 * iv.mpf(8) / 405, "9 b - 11 (8/405)")

    print(f"{sum(results)} of {len(results)} checks pass")
    return all(results)


if __name__ == "__main__":
    certify()


==> anc/python/gamma_median_core.py <==
"""Pareto-optimized interpolated approximations to the gamma median.

Single source for the computations in the paper: the three approximation forms,
the interpolator families, the combined absolute-plus-relative loss, and the
minimax fitting.  Figures live in gamma_median_figures.py; the notebook is generated
from both by build_notebook.py.

Everything is float64 and the fitted domain is ALPHA_MIN <= alpha (default
0.001); see check_float64() for the accuracy of scipy's gammaincinv there.

Forms (nu_Gamma(alpha) is the median of Gamma(alpha, 1); g is an interpolator
rising from g(0) = 0 to g(inf) = 1; E = exp(-gamma), L = log 2):

  F1 (Form B):  nu = (E (1 - g) + L g) / (2^(1/alpha) - 1)
       g = 1 gives paper 1's nu_Gamma4, exact at alpha = 1.
  F2 (Form C):  nu = (E (1 - g) + L g) / (2^(1/alpha) - 1 - C / alpha^2),  C = L (L/2 - 1/3)
       C makes g = 1 asymptotic to alpha - 1/3.
  A (Form A):   nu = 2^(-1/alpha) (A + alpha),  A = E (1 - g) + (L - 1/3) g
       the "A(k) form" of Lyon (2021, 2023).

In all three, g = 0 recovers the alpha -> 0 behavior 2^(-1/alpha) e^(-gamma)
and g = 1 the correct large-alpha behavior (F1 only up to a constant offset).

Interpolators are written in "division form": every coefficient is a reciprocal
scale, (alpha/a)^k, so a is the alpha at which that term reaches 1.

Both families squash the same polynomial S = sum_{i=1..m} (alpha/a_i)^i (degree m, every power present):

  arctan:   g = (2/pi) arctan(S)
  rational: g = P/Q,  P = S,  Q = 1 + sum_{i in den} (alpha/b_i)^i + (alpha/a_m)^m
            (the leading terms of P and Q are shared, so g(inf) = 1); each lower
            denominator term is absent, free (its own b_i), or tied (b_i = a_i).

  arctan of a rational ("Bode" form):
            g = (2/pi) arctan(S),  S = (alpha/a_0) prod_i (1 + alpha/z_i) / prod_j (1 + alpha/p_j)
            each z_i, p_j is a corner where the log-log slope of S steps up or down by 1.

Loss (main):  e(alpha) = max(|nu_hat - nu|, |nu_hat/nu - 1|) = |r| max(1, nu), with
r = nu_hat/nu - 1: relative error where the median is below 1, absolute error above.
Checks: 'sum' |abs| + |rel| = |r| (1 + nu), 'rel', 'abs' (see signed_loss).
"""

import itertools
import json
import math
import os
import time
import warnings

import numpy as np
from scipy.optimize import differential_evolution, minimize
from scipy.special import gammaincinv

# ----------------------------------------------------------------------------
# Constants and the true median
# ----------------------------------------------------------------------------

L = math.log(2.0)
E = math.exp(-np.euler_gamma)          # e^(-gamma)
C2 = L * (L / 2 - 1 / 3)               # Form 2 denominator constant
A_INF = L - 1 / 3                      # A(inf)

ALPHA_MIN = 1e-3
ALPHA_SPLIT = 1e5        # above this: the median from its large-alpha series, and the error from err_large()
ALPHA_MAX = 1e30         # far enough out that no fitted structure can hide a transition beyond it
ALPHA_PLOT_MAX = 1e8     # figures (direct formulas, accurate to about 1e-8 in absolute error here)
N_FIT, N_FIT_HI = 600, 60              # fitting grid: log-spaced on [ALPHA_MIN, ALPHA_SPLIT], [ALPHA_SPLIT, ALPHA_MAX]
N_CHECK, N_CHECK_HI = 100_001, 2_001   # dense check grid, same two pieces
ALPHA_ASYM = ALPHA_SPLIT


def nu_series(alpha):
    """Large-alpha series of the gamma median (Choi 1994): alpha - 1/3 + 8/(405 alpha)
    + 184/(25515 alpha^2) + 2248/(3444525 alpha^3); agrees with gammaincinv to the last bit by alpha = 1e4."""
    a = np.asarray(alpha, dtype=float)
    return a - 1 / 3 + 8 / (405 * a) + 184 / (25515 * a ** 2) + 2248 / (3444525 * a ** 3)


def nu(alpha):
    """Median of Gamma(alpha, 1): scipy's gammaincinv (float64), or the large-alpha series
    above ALPHA_ASYM."""
    a = np.asarray(alpha, dtype=float)
    return np.where(a > ALPHA_ASYM, nu_series(np.maximum(a, 1.0)), gammaincinv(a, 0.5))


def log_grid(n, lo=ALPHA_MIN, hi=ALPHA_MAX):
    return np.logspace(math.log10(lo), math.log10(hi), n)


def two_piece_grid(n_lo, n_hi):
    """Log grid on [ALPHA_MIN, ALPHA_SPLIT] plus a coarser one on (ALPHA_SPLIT, ALPHA_MAX]."""
    return np.concatenate([log_grid(n_lo, ALPHA_MIN, ALPHA_SPLIT), log_grid(n_hi + 1, ALPHA_SPLIT, ALPHA_MAX)[1:]])


# ----------------------------------------------------------------------------
# Forms
# ----------------------------------------------------------------------------

# Internal keys (used in fits.json) and paper names: A -> Form A, F1 -> Form B, F2 -> Form C.
FORMS = ("A", "F1", "F2")
FORM_LABEL = {"A": "Form A", "F1": "Form B", "F2": "Form C"}


def approx(form, alpha, g):
    """nu_hat(alpha) for interpolator values g (any broadcastable shape)."""
    alpha = np.asarray(alpha, dtype=float)
    with np.errstate(over="ignore", invalid="ignore"):
        if form == "F1":
            return (E + (L - E) * g) / np.expm1(L / alpha)
        if form == "F2":
            return (E + (L - E) * g) / (np.expm1(L / alpha) - C2 / alpha ** 2)
        if form == "A":
            return np.exp(-L / alpha) * (E + (A_INF - E) * g + alpha)
    raise ValueError(form)


_NU_C = (8 / 405, 184 / 25515, 2248 / 3444525)    # nu = alpha - 1/3 + c1/alpha + c2/alpha^2 + c3/alpha^3


def _Psi(v):
    """(expm1(v) - v)/v^2 = 1/2 + v/6 + v^2/24 + ..., for small |v| (|v| < 1e-4 here)."""
    return 0.5 + v / 6 + v * v / 24 + v ** 3 / 120


def err_large(form, alpha, h):
    """Absolute error nu_hat - nu for alpha >= ALPHA_SPLIT, given h = 1 - g computed without
    cancellation.  With x = 1/alpha and u = L x everything is written in O(1) quantities, so the
    result is accurate to about 1e-16 in absolute terms however large alpha is:

      F1:  e = -(k h alpha + L Psi(u)) / (1 + u Psi(u)) + 1/3 - T,              k = (L - E)/L
      F2:  e = -(k h alpha + L Psi(u) - C/L) / (1 + u Psi(u) - (C/L) x) + 1/3 - T
      A:   e = -L (1 - u Psi(-u)) + e^(-u) (A_INF + (E - A_INF) h) + 1/3 - T

    with T = c1 x + c2 x^2 + c3 x^3 from the median's series."""
    alpha = np.asarray(alpha, dtype=float)
    x = 1.0 / alpha
    u = L * x
    T = x * (_NU_C[0] + x * (_NU_C[1] + x * _NU_C[2]))
    with np.errstate(over="ignore", invalid="ignore"):
        if form == "F1":
            k = (L - E) / L
            return -(k * h * alpha + L * _Psi(u)) / (1 + u * _Psi(u)) + 1 / 3 - T
        if form == "F2":
            k = (L - E) / L
            return -(k * h * alpha + L * _Psi(u) - C2 / L) / (1 + u * _Psi(u) - (C2 / L) * x) + 1 / 3 - T
        if form == "A":
            return -L * (1 - u * _Psi(-u)) + np.exp(-u) * (A_INF + (E - A_INF) * h) + 1 / 3 - T
    raise ValueError(form)


def ideal_g(form, alpha, median=None):
    """The interpolator that would make the form exact: g*(alpha)."""
    alpha = np.asarray(alpha, dtype=float)
    m = nu(alpha) if median is None else median
    if form == "F1":
        return (m * np.expm1(L / alpha) - E) / (L - E)
    if form == "F2":
        return (m * (np.expm1(L / alpha) - C2 / alpha ** 2) - E) / (L - E)
    if form == "A":
        return (m * np.exp(L / alpha) - alpha - E) / (A_INF - E)
    raise ValueError(form)


LOSSES = ("max", "sum", "rel", "abs")
LOSS_LABEL = {"sum": "combined error |abs| + |rel|", "rel": "relative error", "abs": "absolute error",
              "max": "max(|abs|, |rel|)"}


# Inner-function asymptotes for arctan interpolators, g = (2/pi) arctan S.  The ideal S* = tan(pi g*/2)
# behaves like S0 alpha as alpha -> 0 for every form, and like S_INF alpha^p as alpha -> inf, with
# p = 1 for the A form and p = 2 for Form 2 (Form 1's g* exceeds 1 at large alpha, so S* is undefined).
#   A form:  g* ~ (1 - E pi^2/12)/(E - A_INF) alpha,     1 - g* ~ D/((E - A_INF) alpha),  D = 8/405 + L^2/2 - L/3
#   Form 2:  g* ~ (E pi^2/12)/(L - E) alpha,              1 - g* ~ K/alpha^2,  K = L (37/405 - L^2/6)/(L - E)
INNER_ASYM = {
    "A": dict(S0=(math.pi / 2) * (1 - E * math.pi ** 2 / 12) / (E - A_INF),
              S_INF=2 * (E - A_INF) / (math.pi * (8 / 405 + L ** 2 / 2 - L / 3)), p=1),
    "F2": dict(S0=(math.pi / 2) * (E * math.pi ** 2 / 12) / (L - E),
               S_INF=2 * (L - E) / (math.pi * L * (37 / 405 - L ** 2 / 6)), p=2),
}


MAIN_LOSS = "max"


def signed_loss_from_err(e, median, loss=MAIN_LOSS):
    """Signed loss from the absolute error e = nu_hat - nu (used where nu > 1)."""
    if loss == "max":
        return e * np.maximum(1.0, 1.0 / median)
    if loss == "sum":
        return e * (1.0 + 1.0 / median)
    if loss == "rel":
        return e / median
    if loss == "abs":
        return e
    raise ValueError(loss)


def signed_error(form, interp, theta, alpha, median, loss=MAIN_LOSS):
    """Signed loss at each alpha (last axis; leading axes follow a vectorized theta): direct formulas
    up to ALPHA_SPLIT, err_large() with h = 1 - g beyond."""
    alpha = np.asarray(alpha, dtype=float)
    hi = alpha > ALPHA_SPLIT
    if not hi.any():
        return signed_loss(approx(form, alpha, interp.g(alpha, theta)), median, loss)
    lo = ~hi
    a_lo, a_hi = alpha[lo], alpha[hi]
    s_lo = signed_loss(approx(form, a_lo, interp.g(a_lo, theta)), median[lo], loss)
    s_hi = signed_loss_from_err(err_large(form, a_hi, interp.h(a_hi, theta)), median[hi], loss)
    shape = np.broadcast_shapes(s_lo.shape[:-1], s_hi.shape[:-1]) + alpha.shape
    out = np.empty(shape)
    out[..., lo] = s_lo
    out[..., hi] = s_hi
    return out


def signed_loss(nu_hat, median, loss=MAIN_LOSS):
    """Signed error whose magnitude is the loss (r = nu_hat/nu - 1):
    'max' r max(1, nu) = max(|abs|, |rel|) (the paper's loss); 'sum' r (1 + nu) = |abs| + |rel|;
    'rel' r; 'abs' r nu.  The latter three are robustness checks."""
    r = nu_hat / median - 1.0
    if loss == "sum":
        return r * (1.0 + median)
    if loss == "rel":
        return r
    if loss == "abs":
        return r * median
    if loss == "max":
        return r * np.maximum(1.0, median)
    raise ValueError(loss)


# ----------------------------------------------------------------------------
# Interpolator structures
# ----------------------------------------------------------------------------

class Interp:
    """An interpolator structure; parameters are a flat vector theta.

    Scales a_i, b_i are carried as log10 values in theta, exponents as-is.
    """

    kind = None

    def g(self, alpha, theta):            # theta: (n,) or (n, S) for S candidates
        raise NotImplementedError

    def h(self, alpha, theta):
        """1 - g, computed without cancellation (needed at very large alpha)."""
        return 1.0 - self.g(alpha, theta)

    @property
    def n(self):
        return len(self.bounds())


class Arctan(Interp):
    """g = (2/pi) arctan(S), S = sum_{i=1..m} (alpha/a_i)^i, a polynomial of degree m."""

    kind = "arctan"

    def __init__(self, m):
        self.m = int(m)
        self.exps = tuple(range(1, self.m + 1))

    def bounds(self):
        return [(-4.0, 4.0)] * self.m                  # log10 a_i

    def unpack(self, theta):
        return [(t, float(i)) for i, t in zip(self.exps, np.asarray(theta, dtype=float))]

    def S(self, alpha, theta):
        la = np.log10(alpha)
        S = 0.0
        with np.errstate(over="ignore"):
            for lg_a, k in self.unpack(theta):
                lg_a = np.asarray(lg_a)[..., None] if np.ndim(lg_a) else lg_a
                S = S + 10.0 ** (k * (la - lg_a))
        return S

    def g(self, alpha, theta):
        return (2 / np.pi) * np.arctan(self.S(alpha, theta))

    def h(self, alpha, theta):
        with np.errstate(divide="ignore"):
            return (2 / np.pi) * np.arctan(1.0 / self.S(alpha, theta))

    @property
    def name(self):
        return "atan(" + " + ".join(f"(a/a{i})^{i}" if i > 1 else "a/a1" for i in self.exps) + ")"

    def latex(self, theta=None):
        av = [f"a_{i}" for i in self.exps] if theta is None else [_fmt(10 ** t) for t in theta]
        parts = [rf"\alpha/{a}" if i == 1 else rf"(\alpha/{a})^{{{i}}}" for i, a in zip(self.exps, av)]
        return r"\tfrac{2}{\pi}\arctan\left(" + " + ".join(parts) + r"\right)"


class Rational(Interp):
    """g = P/Q, P = sum_{i=1..m} (alpha/a_i)^i, Q = 1 + sum_{i in den} (alpha/b_i)^i + (alpha/a_m)^m.

    m: the degree.  num: the powers in the numerator (default every power 1..m; m is always included).
    den: dict {i: 'free' | 'tied'} for 1 <= i < m (tied: b_i = a_i); a power not in den is absent.
    """

    kind = "rational"

    def __init__(self, m, den=None, num=None):
        self.m = int(m)
        self.num = tuple(range(1, self.m + 1)) if num is None else tuple(sorted(set(num) | {self.m}))
        self.den = dict(sorted((den or {}).items()))
        for i, t in self.den.items():
            assert 1 <= i < self.m and (t == "free" or (t == "tied" and i in self.num))

    def bounds(self):
        return [(-4.0, 4.0)] * (len(self.num) + sum(t == "free" for t in self.den.values()))

    def unpack(self, theta):
        theta = np.asarray(theta, dtype=float)
        a = {i: theta[j] for j, i in enumerate(self.num)}
        j = len(self.num)
        b = {}
        for i, t in self.den.items():
            if t == "free":
                b[i] = theta[j]; j += 1
            else:
                b[i] = a[i]
        return a, b

    def g(self, alpha, theta):
        la = np.log10(alpha)
        a, b = self.unpack(theta)
        ex = lambda lg, i: 10.0 ** (i * (la - (np.asarray(lg)[..., None] if np.ndim(lg) else lg)))
        with np.errstate(over="ignore", invalid="ignore"):
            # divide P and Q by the shared leading term to stay finite at large alpha
            lead = ex(a[self.m], self.m)
            P = sum(ex(a[i], i) for i in self.num if i != self.m) / lead + 1.0
            Q = (1.0 + sum(ex(b[i], i) for i in self.den)) / lead + 1.0
            return P / Q

    def h(self, alpha, theta):
        """1 - g = (Q - P)/Q; the shared leading terms cancel exactly, tied terms too, and each
        remaining power of alpha carries the difference of its two coefficients."""
        la = np.log10(np.asarray(alpha, dtype=float))
        a, b = self.unpack(theta)
        sh = lambda v: (np.asarray(v)[..., None] if np.ndim(v) else v)
        m = self.m
        with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
            lead_c = 10.0 ** (m * sh(a[m]))                  # 1 / (leading coefficient)
            qmp = 10.0 ** (-m * la)                           # the constant term 1, over alpha^m
            q = 10.0 ** (-m * la)
            for i in range(1, m):
                cq = 10.0 ** (-i * sh(b[i])) if i in self.den and self.den[i] == "free" else None
                cp = 10.0 ** (-i * sh(a[i])) if i in self.num else None
                tied = i in self.den and self.den[i] == "tied"
                p_i = 10.0 ** (-i * sh(a[i])) if tied else cq
                term = 10.0 ** ((i - m) * la)
                if tied:                                       # same term in P and Q: cancels in Q - P
                    q = q + p_i * term
                    continue
                d = (cq if cq is not None else 0.0) - (cp if cp is not None else 0.0)
                qmp = qmp + d * term
                if cq is not None:
                    q = q + cq * term
            return (lead_c * qmp) / (1.0 + lead_c * q)

    @property
    def name(self):
        num = " + ".join(f"(a/a{i})^{i}" if i > 1 else "a/a1" for i in self.num)
        den = " + ".join(["1"] + [(f"(a/{'a' if t == 'tied' else 'b'}{i})^{i}" if i > 1 else
                                   f"a/{'a' if t == 'tied' else 'b'}{i}") for i, t in self.den.items()]
                         + [f"(a/a{self.m})^{self.m}" if self.m > 1 else "a/a1"])
        return f"[{num}]/[{den}]"

    def latex(self, theta=None):
        if theta is None:
            av = {i: f"a_{i}" for i in self.num}
            bv = {i: (f"a_{i}" if t == "tied" else f"b_{i}") for i, t in self.den.items()}
        else:
            a, b = self.unpack(theta)
            av = {i: _fmt(10 ** a[i]) for i in a}
            bv = {i: _fmt(10 ** b[i]) for i in b}
        term = lambda s, i: (rf"\alpha/{s}" if i == 1 else rf"(\alpha/{s})^{i}")
        num = " + ".join(term(av[i], i) for i in self.num)
        den = " + ".join(["1"] + [term(bv[i], i) for i in self.den] + [term(av[self.m], self.m)])
        return rf"\frac{{{num}}}{{{den}}}"


def _log10_1p_pow10(x):
    """log10(1 + 10^x), stable for large x."""
    return np.logaddexp(0.0, x * math.log(10.0)) / math.log(10.0)


class Bode(Interp):
    """Arctan of a rational in Bode form: g = (2/pi) arctan(S),

        S = (alpha/a0) * [first-order zeros] * [quadratic zeros] / ([first-order poles] * [quadratic poles]),

    first-order factor (1 + alpha/z); quadratic (second-order) factor 1 + 2 zeta (alpha/w) + (alpha/w)^2,
    a corner w with damping zeta (zeta < 1: a complex pair; zeta >= 1: two real corners).  Every
    factor is positive for alpha > 0 whenever zeta > -1.  S ~ alpha/a0 as alpha -> 0 and
    ~ alpha^(1 + d) as alpha -> inf, d = (z1 + 2 zq) - (p1 + 2 pq).

    theta = [log10 a0, log10 z.. (z1), (log10 w, zeta).. (zq), log10 p.. (p1), (log10 w, zeta).. (pq)].
    """

    kind = "bode"
    ZETA = (-0.95, 10.0)

    def __init__(self, z1, zq, p1, pq):
        self.z1, self.zq, self.p1, self.pq = int(z1), int(zq), int(p1), int(pq)

    def bounds(self):
        sc, q = (-4.0, 4.0), [(-4.0, 4.0), self.ZETA]
        return [sc] + [sc] * self.z1 + q * self.zq + [sc] * self.p1 + q * self.pq

    def factors(self, theta):
        """[(sign, 'first', scale) or (sign, 'quad', w, zeta)] with scales as log10 values."""
        theta = list(theta)
        j, out = 1, []
        for sign, n1, nq in ((+1, self.z1, self.zq), (-1, self.p1, self.pq)):
            for _ in range(n1):
                out.append((sign, "first", theta[j])); j += 1
            for _ in range(nq):
                out.append((sign, "quad", theta[j], theta[j + 1])); j += 2
        return out

    def log10_S(self, alpha, theta):
        theta = np.asarray(theta, dtype=float)
        la = np.log10(alpha)
        sh = lambda v: (np.asarray(v)[..., None] if np.ndim(v) else v)
        lS = la - sh(theta[0])
        for f in self.factors(theta):
            if f[1] == "first":
                lS = lS + f[0] * _log10_1p_pow10(la - sh(f[2]))
            else:
                lx = la - sh(f[2])
                # log10(1 + 2 zeta x + x^2) = 2 log10 x + log10(1 + 2 zeta/x + 1/x^2) for large x
                with np.errstate(over="ignore", divide="ignore", invalid="ignore"):
                    x = 10.0 ** np.minimum(lx, 0.0)
                    ix = 10.0 ** np.minimum(-lx, 0.0)
                    small = np.log10(1.0 + 2.0 * sh(f[3]) * x + x * x)
                    big = 2 * lx + np.log10(1.0 + 2.0 * sh(f[3]) * ix + ix * ix)
                    lS = lS + f[0] * np.where(lx <= 0, small, big)
        return lS

    def g(self, alpha, theta):
        with np.errstate(over="ignore"):
            return (2 / np.pi) * np.arctan(10.0 ** self.log10_S(alpha, theta))

    def h(self, alpha, theta):
        with np.errstate(over="ignore"):
            return (2 / np.pi) * np.arctan(10.0 ** (-self.log10_S(alpha, theta)))

    def _parts(self, sym):
        z = [f"(1+a/z{i+1})" for i in range(self.z1)] + [f"Q(w{i+1},zeta{i+1})" for i in range(self.zq)]
        p = [f"(1+a/p{i+1})" for i in range(self.p1)] + \
            [f"Q(v{i+1},eta{i+1})" for i in range(self.pq)]
        return z, p

    @property
    def name(self):
        z, p = self._parts(True)
        return "atan((a/a0)" + "".join(z) + (f"/[{''.join(p)}]" if p else "") + ")"

    def latex(self, theta=None):
        def fac(f, i, kind):
            if theta is None:
                if f == "first":
                    return rf"(1 + \alpha/{kind}_{{{i}}})"
                return rf"(1 + 2\zeta_{{{i}}}\alpha/w_{{{i}}} + (\alpha/w_{{{i}}})^2)"
            return None
        if theta is None:
            num = [fac("first", i + 1, "z") for i in range(self.z1)] + [fac("quad", i + 1, "") for i in range(self.zq)]
            den = [fac("first", i + 1, "p") for i in range(self.p1)] + \
                  [fac("quad", self.zq + i + 1, "") for i in range(self.pq)]
            a0 = "a_0"
        else:
            num, den = [], []
            for f in self.factors(theta):
                t = (rf"(1 + \alpha/{_fmt(10 ** f[2])})" if f[1] == "first" else
                     rf"(1 + {_fmt(2 * f[3])}\,\alpha/{_fmt(10 ** f[2])} + (\alpha/{_fmt(10 ** f[2])})^2)")
                (num if f[0] > 0 else den).append(t)
            a0 = _fmt(10 ** theta[0])
        n, d = "".join(num) or "1", "".join(den) or "1"
        return rf"\tfrac{{2}}{{\pi}}\arctan\left(\frac{{\alpha}}{{{a0}}}\,\frac{{{n}}}{{{d}}}\right)"


def bode_structures(max_params=6):
    """Bode-form inner functions with at most one first-order factor on each side (two real corners
    are a quadratic section with zeta >= 1), degree excess d = 0 (S ~ alpha at infinity, natural for
    the A form) or d = 1 (S ~ alpha^2, natural for Form 2); excluding the zero-factor and the
    one-zero cases, which duplicate arctan(alpha/a1) and arctan(alpha/a1 + (alpha/a2)^2)."""
    out = []
    for z1, zq, p1, pq in itertools.product((0, 1), (0, 1, 2), (0, 1), (0, 1, 2)):
        d = (z1 + 2 * zq) - (p1 + 2 * pq)
        n = 1 + z1 + 2 * zq + p1 + 2 * pq
        if d in (0, 1) and n <= max_params and (z1, zq, p1, pq) not in ((0, 0, 0, 0), (1, 0, 0, 0)):
            out.append(Bode(z1, zq, p1, pq))
    return out


class Constant(Interp):
    """No interpolator: g = 0 or g = 1 (zero fitted parameters)."""

    kind = "none"

    def __init__(self, value):
        self.value = float(value)

    def bounds(self):
        return []

    def g(self, alpha, theta):
        return np.full(np.shape(alpha), self.value)

    def h(self, alpha, theta):
        return np.full(np.shape(alpha), 1.0 - self.value)

    @property
    def name(self):
        return f"g = {self.value:g}"

    def latex(self, theta=None):
        return f"{self.value:g}"


def _fmt(x, sig=6):
    return f"{x:.{sig}g}"


def arctan_structures(max_params=4, max_degree=4):
    """Arctangents of polynomials of degree 1 to max_degree (higher degrees never help; paper, Section 4)."""
    return [Arctan(m) for m in range(1, min(max_params, max_degree) + 1)]


def rational_structures(max_params=4, max_degree=4, gaps=True):
    """Rationals of degree 1 to max_degree whose numerator has the top power alpha^m and any subset of the lower
    powers (gaps=False:  all of them), and whose denominator has each lower power absent, free, or, if it is in
    the numerator, tied; at most max_params fitted constants.  gaps=False gives the narrower family of the
    signed-coefficient search:  full numerators, and at degree 4 no absent denominator terms."""
    out = []
    for m in range(1, max_degree + 1):
        nums = ([tuple(sub) + (m,) for k in range(m) for sub in itertools.combinations(range(1, m), k)]
                if gaps else [tuple(range(1, m + 1))])
        for num in nums:
            for pick in itertools.product(("absent", "free", "tied"), repeat=m - 1):
                den = {i + 1: t for i, t in enumerate(pick) if t != "absent"}
                if any(t == "tied" and i not in num for i, t in den.items()):
                    continue
                if not gaps and m == 4 and len(den) < 3:
                    continue
                out.append(Rational(m, den, num=num))
    return [r for r in out if r.n <= max_params]


INCLUDE_ARCTAN = False      # the paper uses rationals only; the arctangent fits stay in the JSON files (arctan_comparison)


def in_scope(spec):
    """Whether a stored fit's structure is in the paper's families:  a rational of degree at most 4 (numerator
    with its top power and any lower ones), or an end function; with INCLUDE_ARCTAN also an arctangent of a full
    polynomial or of a rational (Bode form).  Fits of the earlier, wider families (fitted exponents) stay in
    the JSON files unused."""
    if spec["kind"] in ("arctan", "bode") and not INCLUDE_ARCTAN:
        return False
    if spec["kind"] == "arctan":
        return spec["exps"] == list(range(1, len(spec["exps"]) + 1))
    if spec["kind"] == "rational":
        num = spec["num"]
        return num == sorted(set(num)) and 1 <= num[0] and num[-1] <= 4
    return True


# ----------------------------------------------------------------------------
# Fitting
# ----------------------------------------------------------------------------

class Problem:
    """Grid and true medians, computed once."""

    def __init__(self, n_fit=N_FIT, n_check=N_CHECK, loss=MAIN_LOSS):
        self.loss = loss
        self.alpha = two_piece_grid(n_fit, N_FIT_HI)
        self.median = nu(self.alpha)
        self.alpha_chk = two_piece_grid(n_check, N_CHECK_HI)
        self.median_chk = nu(self.alpha_chk)

    def loss_vec(self, form, interp, theta, dense=False):
        a, m = (self.alpha_chk, self.median_chk) if dense else (self.alpha, self.median)
        return signed_error(form, interp, theta, a, m, self.loss)


def max_loss(prob, form, interp, theta, dense=True):
    s = prob.loss_vec(form, interp, theta, dense=dense)
    i = int(np.nanargmax(np.abs(s)))
    a = prob.alpha_chk if dense else prob.alpha
    return float(abs(s[i])), float(a[i])


def tail_loss(form, interp, theta, loss=MAIN_LOSS, alphas=(1e40, 1e60, 1e100)):
    """Loss far beyond the grid, as a guard against features hidden past ALPHA_MAX."""
    a = np.array(alphas)
    s = signed_loss_from_err(err_large(form, a, interp.h(a, theta)), nu_series(a), loss)
    return float(np.max(np.abs(s)))


def alternations(prob, form, interp, theta, tol=0.98):
    """Number of sign-alternating extrema of the signed loss within tol of the max (dense grid)."""
    s = prob.loss_vec(form, interp, theta, dense=True)
    emax = np.nanmax(np.abs(s))
    big = np.abs(s) >= tol * emax
    signs, count, last = np.sign(s), 0, 0
    for i in np.flatnonzero(big):
        if signs[i] != last:
            count += 1
            last = signs[i]
    return count


def fit(prob, form, interp, seeds=None, popsize=None, maxiter=3000, verbose=False):
    """Minimax fit: differential evolution on the fitting grid, Nelder-Mead polish,
    then two refinement passes with the dense grid's worst points added.
    Default effort: 3 seeds, population 25 x n for n <= 4; 5 seeds, 30 x n above."""
    t0 = time.time()
    if seeds is None:
        seeds = (1, 2, 3) if interp.n <= 4 else (1, 2, 3, 4, 5)
    if popsize is None:
        popsize = 25 if interp.n <= 4 else 30
    if interp.n == 0:
        lmax, amax = max_loss(prob, form, interp, [])
        # a constant g can be worst in the limit alpha -> 0, just below the fitting grid
        r0 = dict(form=form, interp=interp, theta=[])
        lim0 = float(abs(rel_error_small_alpha(r0, np.array([1e-12]))[0]))
        if lim0 > lmax:
            lmax, amax = lim0, 0.0
        return dict(form=form, kind=interp.kind, name=interp.name, n=0, theta=[], loss_type=prob.loss,
                    loss=lmax, alpha_at_max=amax, alternations=alternations(prob, form, interp, []),
                    seconds=time.time() - t0, interp=interp)

    alpha, median = prob.alpha, prob.median

    def obj_vec(theta):                        # theta: (n, S) when vectorized, (n,) otherwise
        with np.errstate(all="ignore"):
            s = signed_error(form, interp, theta, alpha, median, prob.loss)
            v = np.max(np.abs(s), axis=-1)
            v = np.where(np.isfinite(v), v, 1e3)
        return np.log(v)

    bounds = interp.bounds()
    best = None
    for seed in seeds:
        with warnings.catch_warnings():
            warnings.simplefilter("ignore")
            r = differential_evolution(obj_vec, bounds, popsize=popsize, maxiter=maxiter, tol=1e-9,
                                       seed=seed, polish=False, init="sobol",
                                       vectorized=True, updating="deferred")
        if best is None or r.fun < best.fun:
            best = r
    theta = best.x

    def polish(theta, a, m):
        f = lambda t: float(np.log(np.max(np.abs(signed_error(form, interp, t, a, m, prob.loss)))))
        with warnings.catch_warnings(), np.errstate(all="ignore"):
            warnings.simplefilter("ignore")
            for _ in range(3):
                r = minimize(f, np.clip(theta, *np.array(bounds).T), method="Nelder-Mead", bounds=bounds,
                             options=dict(xatol=1e-11, fatol=1e-13, maxiter=40000, maxfev=40000, adaptive=True))
                theta = r.x
        return theta

    theta = polish(theta, alpha, median)
    # refinement: add the dense grid's local extrema to the fitting grid and polish again
    for _ in range(2):
        s = prob.loss_vec(form, interp, theta, dense=True)
        ab = np.abs(s)
        peaks = np.flatnonzero((ab[1:-1] >= ab[:-2]) & (ab[1:-1] >= ab[2:])) + 1
        peaks = peaks[ab[peaks] > 0.5 * ab.max()]
        a2 = np.concatenate([alpha, prob.alpha_chk[peaks], prob.alpha_chk[[0, -1]]])
        m2 = np.concatenate([median, prob.median_chk[peaks], prob.median_chk[[0, -1]]])
        theta = polish(theta, a2, m2)

    lmax, amax = max_loss(prob, form, interp, theta)
    tail = tail_loss(form, interp, theta, prob.loss)
    res = dict(form=form, kind=interp.kind, name=interp.name, n=interp.n, theta=[float(t) for t in theta],
               loss_type=prob.loss, tail_loss=tail,
               loss=lmax, alpha_at_max=amax, alternations=alternations(prob, form, interp, theta),
               seconds=time.time() - t0, interp=interp)
    if verbose:
        print(f"{form:2s} {interp.kind:8s} n={interp.n} {interp.name:45s} loss={lmax:.6g} "
              f"alt={res['alternations']} at={amax:.3g} ({res['seconds']:.0f} s)", flush=True)
    return res


MAX_PARAMS = 6

# g*(1): the constant interpolator that makes each form exact at alpha = 1 (the zero-constant case)
G_STAR_1 = {"A": (1 + E - 2 * L) / (E - A_INF), "F1": 1.0, "F2": (L * (1 - C2) - E) / (L - E)}


def _zero_param_result(prob, form, kind, interp, theta, name, **extra):
    """Evaluate an unfitted interpolator: worst error on the check grid, or its limit as alpha -> 0 if
    larger; unbounded errors become inf."""
    lmax, amax = max_loss(prob, form, interp, theta)
    lim0 = float(abs(rel_error_small_alpha(dict(form=form, interp=interp, theta=theta), np.array([1e-12]))[0]))
    if lim0 > lmax:
        lmax, amax = lim0, 0.0
    if not np.isfinite(lmax) or lmax > 1e3:
        lmax = math.inf
    r = dict(form=form, kind=kind, name=name, n=0, theta=[float(t) for t in theta], loss_type=prob.loss,
             loss=lmax, alpha_at_max=amax, interp=interp, spec=interp_to_spec(interp))
    if lmax < math.inf:
        r["alternations"] = alternations(prob, form, interp, theta)
    r.update(extra)
    return r


def exact1_results(loss=MAIN_LOSS):
    """Zero-constant results: each family's one-constant interpolator, arctan(alpha/a) or alpha/(a + alpha),
    with its scale fixed by exactness at alpha = 1, g(1) = g*(1): a = cot(pi g*(1)/2) or 1/g*(1) - 1.
    For Form B, g*(1) = 1 forces g = 1 (nu_Gamma4) in both families."""
    prob = _PROB_CACHE.setdefault(("check", loss), Problem(n_fit=10, loss=loss))
    out = []
    for f in FORMS:
        gs = G_STAR_1[f]
        for kind in ("arctan", "rational"):
            if gs >= 1:
                interp, theta, name = Constant(1.0), [], "g = 1 (exact at 1)"
            elif kind == "arctan":
                interp, theta = Arctan(1), [math.log10(1 / math.tan(math.pi * gs / 2))]
                name = "atan(a/a1), a1 from g(1) = g*(1)"
            else:
                interp, theta = Rational(1), [math.log10(1 / gs - 1)]
                name = "[a/a1]/[1 + a/a1], a1 from g(1) = g*(1)"
            extra = dict(ends="set", fix=["one"]) if interp.n > 0 else {}   # its scale is set from g*(1)
            out.append(_zero_param_result(prob, f, kind, interp, theta, name, exact1=True, **extra))
    return out


def end_results(loss=MAIN_LOSS):
    """The end functions alone, g = 0 (nu_0) and g = 1 (nu_inf), for each form."""
    prob = _PROB_CACHE.setdefault(("check", loss), Problem(n_fit=10, loss=loss))
    return [_zero_param_result(prob, f, "none", Constant(v), [], f"g = {v}", end=v) for f in FORMS for v in (0, 1)]


def with_exact1(results):
    """results plus the g = g*(1) zero-constant entries (computed, not stored), for its loss."""
    loss = results[0].get("loss_type", MAIN_LOSS) if results else MAIN_LOSS
    return [r for r in results if not r.get("exact1")] + exact1_results(loss)


def with_ends_set(results, ends_set):
    """results plus the rational fits with their end behavior set from g* (gamma_median_twopiece.EndsSet),
    replacing any already attached."""
    out = [r for r in results if r.get("ends") != "set" or r.get("exact1")]
    for r in ends_set:
        r = dict(r)
        r.setdefault("interp", spec_to_interp(r["spec"]))
        r.setdefault("loss_type", MAIN_LOSS)
        r["ends"] = "set"
        out.append(r)
    return out


def all_structures(max_params=MAX_PARAMS):
    return ([Constant(0), Constant(1)] + arctan_structures(max_params) + rational_structures(max_params)
            + bode_structures(max_params))


def _fit_job(args):
    form, spec, loss, kw = args
    if loss not in _PROB_CACHE:
        _PROB_CACHE[loss] = Problem(loss=loss)
    prob = _PROB_CACHE[loss]
    interp = spec_to_interp(spec)
    r = fit(prob, form, interp, **kw)
    r.pop("interp")
    r["spec"] = spec
    return r


_PROB_CACHE = {}


def interp_to_spec(s):
    if s.kind == "none":
        return {"kind": "none", "value": s.value}
    if s.kind == "arctan":
        return {"kind": "arctan", "exps": list(s.exps)}
    if s.kind == "bode":
        return {"kind": "bode", "c": [s.z1, s.zq, s.p1, s.pq]}
    return {"kind": "rational", "num": list(s.num), "den": {str(i): t for i, t in s.den.items()}}


def spec_to_interp(spec):
    if spec["kind"] == "none":
        return Constant(spec["value"])
    if spec["kind"] == "arctan":
        return Arctan(len(spec["exps"]))
    if spec["kind"] == "bode":
        return Bode(*spec["c"])
    return Rational(spec["num"][-1], {int(i): t for i, t in spec["den"].items()}, num=spec["num"])


def run_all(max_params=MAX_PARAMS, forms=FORMS, processes=None, out_json=None, loss=MAIN_LOSS, **kw):
    """Fit every structure for every form; returns a list of result dicts (also saved to JSON)."""
    jobs = [(f, interp_to_spec(s), loss, kw) for f in forms for s in all_structures(max_params)]
    jobs.sort(key=lambda j: -spec_to_interp(j[1]).n)          # longest first, for load balance
    if processes == 1:
        results = [_fit_job(j) for j in jobs]
    else:
        from multiprocessing import Pool
        with Pool(processes) as pool:
            results = pool.map(_fit_job, jobs, chunksize=1)
    if out_json:
        save_results(results, out_json)
    return results


def save_results(results, path):
    with open(path, "w") as f:
        json.dump([{k: v for k, v in r.items() if k != "interp"} for r in results], f, indent=1)


def load_results(path):
    with open(path) as f:
        rs = [r for r in json.load(f) if in_scope(r["spec"])]
    for r in rs:
        r["interp"] = spec_to_interp(r["spec"])
        r.setdefault("loss_type", MAIN_LOSS)
    return rs


# ----------------------------------------------------------------------------
# Pareto bookkeeping
# ----------------------------------------------------------------------------

def best_by(results, key):
    """{key(r): best result} by loss."""
    out = {}
    for r in results:
        k = key(r)
        if k not in out or r["loss"] < out[k]["loss"]:
            out[k] = r
    return out


def family_frontier(results, form, kind):
    """Best result at each parameter count for one (form, interpolator kind) family; the
    zero-parameter point is the better of g = 0 and g = 1 for that form."""
    rs = [r for r in results if r["form"] == form and (r["kind"] == kind or r["kind"] == "none")]
    return dict(sorted(best_by(rs, lambda r: r["n"]).items()))


FRONTIER_TOL = 0.01   # a frontier point must beat everything with fewer constants by more than this fraction


def global_frontier(results, tol=FRONTIER_TOL):
    """Pareto-optimal results:  each better than everything with fewer parameters by more than a fraction tol
    (the 1% rule that also stops each family's curve; tol = 0 gives the strict frontier)."""
    by_n = dict(sorted(best_by(results, lambda r: r["n"]).items()))
    out, best = [], math.inf
    for n, r in by_n.items():
        if r["loss"] < best * (1 - tol):
            out.append(r)
            best = r["loss"]
    return out


def loss_of(r, loss, prob=None):
    """Worst error of a fitted result under another loss (dense grid)."""
    prob = prob or _PROB_CACHE.setdefault("check", Problem(n_fit=10))
    s = signed_error(r["form"], r["interp"], r["theta"], prob.alpha_chk, prob.median_chk, loss)
    return float(np.nanmax(np.abs(s)))


def describe(r):
    i = r["interp"]
    return f"{FORM_LABEL[r['form']]}, {i.kind}, n = {r['n']}: g = {i.latex(r['theta'])}"


def params_readable(r):
    """Human-readable parameter values: scales a_i, b_i and exponents k_i."""
    i, th = r["interp"], r["theta"]
    if i.kind == "none":
        return {}
    if i.kind == "bode":
        out, cz, cp = {"a0": 10 ** th[0]}, 0, 0
        for f in i.factors(th):
            if f[1] == "first":
                key = "z" if f[0] > 0 else "p"
                k = sum(1 for kk in out if kk.startswith(key)) + 1
                out[f"{key}{k}"] = 10 ** f[2]
            else:
                key = "wz" if f[0] > 0 else "wp"
                k = sum(1 for kk in out if kk.startswith(key)) + 1
                out[f"{key}{k}"] = 10 ** f[2]
                out[f"zeta_{key}{k}"] = f[3]
        return out
    if i.kind == "arctan":
        return {f"a{j}": 10 ** t for j, t in zip(i.exps, th)}
    a, b = i.unpack(th)
    out = {f"a{j}": 10 ** v for j, v in a.items()}
    out.update({f"b{j}": 10 ** v for j, v in b.items() if i.den[j] == "free"})
    return out


# ----------------------------------------------------------------------------
# Checks
# ----------------------------------------------------------------------------

def median_mp(alpha, dps=40):
    """High-precision gamma median by mpmath (lower regularized incomplete gamma)."""
    import mpmath as mp
    with mp.workdps(dps):
        a = mp.mpf(alpha)
        y0 = mp.log(mp.mpf(float(nu(alpha))))
        f = lambda y: mp.gammainc(a, 0, mp.e ** y, regularized=True) - mp.mpf(1) / 2
        return mp.e ** mp.findroot(f, y0)


def check_float64(alphas=(1e-3, 2e-3, 1e-2, 0.1, 1.0, 10.0, 100.0, 1000.0)):
    """Relative error of scipy's float64 median against mpmath."""
    rows = []
    for a in alphas:
        m = median_mp(a)
        rows.append((a, float(nu(a)), float((nu(a) - m) / m)))
    return rows


def loss_mp(r, alpha, dps=40):
    """Loss of a fitted result at one alpha, true median by mpmath (approximation in float64)."""
    import mpmath as mp
    with mp.workdps(dps):
        a = mp.mpf(alpha)
        if alpha > ALPHA_SPLIT:
            x = 1 / a
            m = a - mp.mpf(1) / 3 + 8 * x / 405 + 184 * x ** 2 / 25515 + 2248 * x ** 3 / 3444525
        else:
            m = median_mp(alpha, dps)
        h = mp.mpf(float(r["interp"].h(np.array([alpha]), r["theta"])[0]))
        Lm, Em = mp.log(2), mp.e ** (-mp.euler)
        g = 1 - h
        if r["form"] == "F1":
            nh = (Em + (Lm - Em) * g) / mp.expm1(Lm / a)
        elif r["form"] == "F2":
            nh = (Em + (Lm - Em) * g) / (mp.expm1(Lm / a) - Lm * (Lm / 2 - mp.mpf(1) / 3) / a ** 2)
        else:
            nh = mp.e ** (-Lm / a) * (Em + (Lm - mp.mpf(1) / 3 - Em) * g + a)
        e_abs, e_rel = abs(nh - m), abs(nh / m - 1)
        return float({"sum": e_abs + e_rel, "rel": e_rel, "abs": e_abs, "max": max(e_abs, e_rel)}[r.get("loss_type", MAIN_LOSS)])


# ----------------------------------------------------------------------------
# Below the fitted domain, and printed coefficients
# ----------------------------------------------------------------------------

def rel_error_small_alpha(r, alphas):
    """Relative error nu_hat/nu - 1 for small alpha without underflow, using
    nu = 2^(-1/alpha) Gamma(1 + alpha)^(1/alpha) (1 + O(2^(-1/alpha))): the median solves
    nu^alpha M(alpha, alpha + 1, -nu) = Gamma(alpha + 1)/2 with Kummer's M = 1 + O(nu).
    Accurate (beyond all orders in alpha) for alpha below about 0.02."""
    from scipy.special import gammaln, zeta
    a = np.asarray(alphas, dtype=float)
    g = r["interp"].g(a, r["theta"])
    # log Gamma(1 + alpha)/alpha = -gamma + sum_{k>=2} (-1)^k zeta(k) alpha^(k-1)/k (series below 1e-3,
    # where gammaln(1 + alpha)/alpha loses accuracy)
    ser = -np.euler_gamma + sum((-1) ** k * zeta(k) * a ** (k - 1) / k for k in range(2, 9))
    with np.errstate(divide="ignore", invalid="ignore"):
        G = np.exp(np.where(a < 1e-3, ser, gammaln(1 + a) / a))   # Gamma(1 + alpha)^(1/alpha) -> E
    t = -np.expm1(-L / a)                               # 1 - 2^(-1/alpha)
    if r["form"] == "F1":
        ratio = (E + (L - E) * g) / (t * G)
    elif r["form"] == "F2":
        ratio = (E + (L - E) * g) / ((t - C2 / a ** 2 * np.exp(-L / a)) * G)
    else:
        ratio = (E + (A_INF - E) * g + a) / G
    return ratio - 1


def rounded(r, sig=6):
    """A copy of result r with its printed parameters (params_readable) rounded to `sig`
    significant digits, and its loss re-evaluated for those printed values."""
    pr = params_readable(r)
    vals = [float(f"{v:.{sig}g}") for v in pr.values()]
    th = [v if k.startswith("zeta") else math.log10(v) for k, v in zip(pr, vals)]
    prob = _PROB_CACHE.setdefault(("check", r.get("loss_type", MAIN_LOSS)),
                                  Problem(n_fit=10, loss=r.get("loss_type", MAIN_LOSS)))
    l, am = max_loss(prob, r["form"], r["interp"], th)
    out = dict(r)
    out.update(theta=th, loss=l, alpha_at_max=am, printed=dict(zip(pr, vals)), sig=sig)
    return out


==> anc/python/gamma_median_figures.py <==
"""Figures and tables for the paper, from fitted results (see gamma_median_core.py).

  fig_pareto(results)        minimax loss vs number of fitted parameters, one line per
                             (form, interpolator kind) family, global frontier ringed
  fig_profile(result)        absolute, relative and combined error of one fit, magnitude on a
                             log scale (solid: approximation above the median, dashed: below),
                             arctan-warped alpha axis
  fig_profiles(results)      the same for several fits, stacked
  fig_ideal_g(results=None)  the ideal interpolators g*(alpha) of the three forms, with fitted
                             interpolators overlaid
  pareto_table(results)      text table of the best loss per family and parameter count
"""

import math

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import gamma_median_core as P

# ----------------------------------------------------------------------------
# Style: drawn at printed size (article, 6.5 in text width; figures at 0.9 width)
# ----------------------------------------------------------------------------

TEXT_WIDTH_IN = 6.5
FIG_W = 0.9 * TEXT_WIDTH_IN
FONT = 9.0
plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix", "font.size": FONT,
    "axes.linewidth": 0.6, "xtick.direction": "in", "ytick.direction": "in",
    "xtick.top": True, "ytick.right": True, "lines.linewidth": 1.0,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.minor.width": 0.4, "ytick.minor.width": 0.4,
    "legend.fontsize": FONT, "legend.frameon": True, "legend.framealpha": 0.92, "legend.edgecolor": "0.75",
    "legend.fancybox": False,
    "savefig.bbox": "tight", "savefig.pad_inches": 0.02, "savefig.dpi": 300,
    "pdf.fonttype": 42, "ps.fonttype": 42, "figure.dpi": 110,
})
GRID = dict(color="0.85", linewidth=0.4)

FORM_COLOR = {"F1": "#1f5fbf", "F2": "#d62728", "A": "#2a9d3a"}
FORM_MARKER = {"F1": "s", "F2": "D", "A": "o"}
KIND_STYLE = {"arctan": "-", "rational": "--", "bode": "-."}
KINDS_ALL = ("arctan", "rational", "bode")
SHOW_BODE = False            # arctan-of-rational fits: kept in fits.json, shown only if True
KINDS = ("rational",) if not P.INCLUDE_ARCTAN else KINDS_ALL if SHOW_BODE else ("arctan", "rational")
SET_EXTENSIONS = "frontier"  # "all", "frontier" or False: dotted lines from points with scales set from g* to where they would sit if counted
TRIM_TOL = 0.01              # a family's curve stops after its last n that improves by more than this
KIND_TEXT = {"arctan": "arctan", "rational": "rational", "bode": "arctan of rational"}
KIND_FILL = {"arctan": "full", "rational": "none", "bode": "left"}
ABS_COLOR, REL_COLOR, COMB_COLOR = "#e07000", "#1f5fbf", "#000000"   # absolute orange, relative blue

# Paper notation for the forms, used in legends
FORM_TEX = {"A": "Form A", "F1": "Form B", "F2": "Form C"}


# ----------------------------------------------------------------------------
# Arctan-warped alpha axis (as in papers 1 and 2)
# ----------------------------------------------------------------------------

ATAN_TICKS = [(0.0, "0"), (1 / 10, "1/10"), (1 / 4, "1/4"), (1 / 2, "1/2"), (1, "1"), (2, "2"),
              (4, "4"), (10, "10"), (math.inf, r"$\infty$")]
ATAN_MINOR = [1 / 20, 1 / 5, 1 / 3, 3 / 4, 3 / 2, 3, 5, 20]


def atan_axis(ax, label=r"$\alpha$"):
    ax.set_xlim(0, math.pi / 2)
    ax.set_xticks([math.atan(a) if math.isfinite(a) else math.pi / 2 for a, _ in ATAN_TICKS])
    ax.set_xticklabels([s for _, s in ATAN_TICKS])
    ax.set_xticks([math.atan(a) for a in ATAN_MINOR], minor=True)
    ax.set_xlabel(label)
    ax.grid(True, which="major", axis="x", **GRID)


def _alphas(n=20000):
    """Points uniform in arctan(alpha), restricted to the fitted domain."""
    t = np.linspace(math.atan(P.ALPHA_MIN), math.atan(P.ALPHA_PLOT_MAX), n)
    return np.tan(t)


def _signed_segments(ax, x, y_signed, color, lw, label=None, z=2):
    """Plot |y| with solid line where y > 0 and dashed where y < 0."""
    mag = np.abs(y_signed)
    pos = np.where(y_signed > 0, mag, np.nan)
    neg = np.where(y_signed < 0, mag, np.nan)
    ax.plot(x, pos, "-", color=color, lw=lw, zorder=z, label=label)
    ax.plot(x, neg, "--", color=color, lw=lw, zorder=z, dashes=(4, 2))


# ----------------------------------------------------------------------------
# Error profiles
# ----------------------------------------------------------------------------

def _profile_axes(ax, r, ylim=None, title=True, legend=True):
    a = _alphas()
    m = P.nu(a)
    nh = P.approx(r["form"], a, r["interp"].g(a, r["theta"]))
    e_abs = nh - m
    e_rel = nh / m - 1
    lt = r.get("loss_type", P.MAIN_LOSS)
    x = np.arctan(a)
    _signed_segments(ax, x, e_abs, ABS_COLOR, 0.9, "absolute")
    _signed_segments(ax, x, e_rel, REL_COLOR, 0.9, "relative")
    comb_label = OBJ_LABEL.get(lt)
    if comb_label:                       # the fitted objective, when it is not one of the two above
        e_comb = P.signed_loss(nh, m, lt)
        _signed_segments(ax, x, e_comb, COMB_COLOR, 1.4, comb_label, z=3)
    ax.axhline(r["loss"], color="0.4", lw=0.6, ls=":", zorder=1)
    ax.set_yscale("log")
    if ylim is None:
        peak = max(r["loss"], float(np.nanmax(np.maximum(np.abs(e_abs), np.abs(e_rel)))))
        top = 10 ** math.ceil(math.log10(1.3 * peak))
        ylim = (top / (1e3 if peak < 3 * r["loss"] else 1e4), top)
    ax.set_ylim(*ylim)
    ax.grid(True, which="major", axis="y", **GRID)
    atan_axis(ax)
    ax.set_ylabel("error magnitude")
    if title:
        ax.set_title(f"{FORM_TEX[r['form']]}, {_kind_text(r)}, {r['n']} fitted constant{'s' if r['n'] != 1 else ''}: "
                     f"max {r['loss']:.3g}" + ("" if lt == P.MAIN_LOSS else f" (fitted to {LOSS_TEX[lt]})"),
                     fontsize=FONT, pad=(18 if legend else 6))
    if legend:
        h = [Line2D([], [], color=ABS_COLOR, lw=0.9), Line2D([], [], color=REL_COLOR, lw=0.9)]
        lab = ["absolute", "relative"]
        if comb_label:
            h.append(Line2D([], [], color=COMB_COLOR, lw=1.4))
            lab.append(comb_label)
        h += [Line2D([], [], color="0.3", lw=0.9), Line2D([], [], color="0.3", lw=0.9, ls="--", dashes=(4, 2))]
        lab += ["approx. > median", "approx. < median"]
        ax.legend(h, lab,
                  loc="lower center", bbox_to_anchor=(0.5, 1.0), ncol=5,
                  handlelength=1.8, columnspacing=0.8, handletextpad=0.5, frameon=False, borderaxespad=0.2)
    return ax


OBJ_LABEL = {"max": "max(abs., rel.)", "sum": "abs. + rel."}
LOSS_TEX = {"max": "max(abs., rel.) error", "sum": "abs. + rel. error", "rel": "relative error", "abs": "absolute error"}


def _kind_text(r):
    if r["kind"] == "none":
        return f"$g = {r['interp'].value:g}$"
    return KIND_TEXT[r["kind"]]


def fig_profile(r, title=True, ylim=None):
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 2.0))
    _profile_axes(ax, r, ylim=ylim, title=title)
    return fig


def fig_profiles(rs, title=True, panel_h=0.42):
    fig, axs = plt.subplots(len(rs), 1, figsize=(FIG_W, panel_h * FIG_W * len(rs)), sharex=True)
    axs = np.atleast_1d(axs)
    for i, (ax, r) in enumerate(zip(axs, rs)):
        _profile_axes(ax, r, title=title, legend=(i == 0))
        if i < len(rs) - 1:
            ax.set_xlabel("")
    fig.tight_layout(h_pad=0.6)
    return fig


# ----------------------------------------------------------------------------
# Pareto plot
# ----------------------------------------------------------------------------

ZERO_EXACT1 = True           # zero-constant case: g = g*(1) (exact at alpha = 1); False: better of g = 0, 1


def displayed(results):
    """The results shown in tables and figures: all but the arctan-of-rational ones unless SHOW_BODE;
    zero-constant entries per ZERO_EXACT1 (the g*(1) entries are added if missing); unbounded errors dropped."""
    if ZERO_EXACT1 and not any(r.get("exact1") for r in results):
        results = P.with_exact1(results)
    keep = []
    for r in results:
        if not math.isfinite(r["loss"]) or r["kind"] not in KINDS + ("none",):
            continue
        if r["n"] == 0 and r.get("ends") != "set" and bool(r.get("exact1")) != ZERO_EXACT1:
            continue
        keep.append(r)
    return keep


def trimmed_family(results, form, kind, tol=None):
    """family_frontier, stopped after the last n at which the family improves on its best with fewer
    constants by more than a fraction tol (default TRIM_TOL); beyond that, extra constants are unused."""
    tol = TRIM_TOL if tol is None else tol
    fr = P.family_frontier(results, form, kind)
    best, last = math.inf, 0
    for n, r in fr.items():
        if r["loss"] < best * (1 - tol):
            last = n
        best = min(best, r["loss"])
    return {n: r for n, r in fr.items() if n <= last}


def inner_overlay(results_all):
    """Fits overlaid on the ideal inner function: the best arctan of a polynomial for Forms A and C, and the
    5-constant arctan of a rational for Form A (the remark in the paper)."""
    out = []
    for f in ("A", "F2"):
        fam = {n: r for n, r in P.family_frontier(results_all, f, "arctan").items() if n > 0}
        out.append(min(fam.values(), key=lambda r: r["loss"]))
    bode = [r for r in results_all if r["form"] == "A" and r["kind"] == "bode" and r["n"] == 5]
    if bode:
        out.insert(1, min(bode, key=lambda r: r["loss"]))
    return out


PARETO_YMIN = 1e-5                  # bottom of the Pareto plots (lower if the losses go lower)
PARETO_SET_YMAX = 0.1               # top of the plot with scales set from g*
PARETO_BETTER_ENDS = True           # at n = 0 of the all-fitted plot, only each form's better end function


def fig_pareto(results, annotate=True, max_n=None, ends=True, mode="all"):
    """mode "fitted": only interpolators with all scales fitted; "set": only those with scales set from g*, with the
    all-fitted frontier for reference and the overall frontier circled; "all": both together."""
    results = displayed(results)
    everything = results
    if mode == "fitted":                # n = 0 needs scales set (or is an end function)
        results = [r for r in results if r.get("ends") != "set" and r["n"] > 0]
    elif mode == "set":
        results = [r for r in results if r.get("ends") == "set"]
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.45))
    if mode == "set":
        ref = [r for r in P.global_frontier([q for q in everything if q.get("ends") != "set" and q["n"] > 0])
               if max_n is None or r["n"] <= max_n]
        ax.plot([r["n"] for r in ref], [r["loss"] for r in ref], "-", color="0.6", lw=1.6, zorder=0.5,
                label="all-fitted frontier")
        for r in ref:                    # each point in its own form's symbol
            ax.plot([r["n"]], [r["loss"]], marker=FORM_MARKER[r["form"]], ms=4.5, ls="none", color=FORM_COLOR[r["form"]],
                    mfc="white", mew=0.9, zorder=0.6)
    for form in P.FORMS:
        for kind in KINDS:
            fr = trimmed_family(results, form, kind)
            ns = [n for n in fr if max_n is None or n <= max_n]
            if len(ns) < 2:
                continue
            ax.plot(ns, [fr[n]["loss"] for n in ns], KIND_STYLE[kind], color=FORM_COLOR[form],
                    marker=FORM_MARKER[form], ms=4.5, fillstyle=KIND_FILL[kind], mfc=FORM_COLOR[form],
                    mfcalt="white", mew=0.9, lw=1.0, label=f"{FORM_TEX[form]}, {KIND_TEXT[kind]}" if len(KINDS) > 1 else FORM_TEX[form])
            for n in ns:                                   # half-filled where scales are set from g*
                if fr[n].get("ends") == "set" and mode == "all":
                    ax.plot([n], [fr[n]["loss"]], marker=FORM_MARKER[form], ms=4.5, ls="none", color=FORM_COLOR[form],
                            fillstyle="bottom", mfc=FORM_COLOR[form], mfcalt="white", mew=0.9, zorder=3)

    if mode == "set":
        ends = False                     # the end functions are in the all-fitted figure, at n = 0
    er = []
    if ends:
        lt0 = results[0].get("loss_type", P.MAIN_LOSS)
        er = [r for r in P.end_results(lt0) if math.isfinite(r["loss"])]
        if PARETO_BETTER_ENDS and mode == "fitted":     # only each form's better end function
            er = [min((r for r in er if r["form"] == f), key=lambda r: r["loss"]) for f in P.FORMS
                  if any(r["form"] == f for r in er)]
    ends_at_0 = ends and mode == "fitted"   # the end functions are the n = 0 models of the all-fitted figure
    gf_input = everything if mode == "set" else results + (er if ends_at_0 else [])
    gf = [r for r in P.global_frontier(gf_input) if max_n is None or r["n"] <= max_n]
    if SET_EXTENSIONS and mode != "fitted":          # dotted: where each point with set scales would sit if they were counted
        import gamma_median_twopiece as T
        ext = gf if (SET_EXTENSIONS == "frontier" and mode != "set") else \
            [r for form in P.FORMS for kind in KINDS for n, r in trimmed_family(results, form, kind).items()
             if max_n is None or n <= max_n]
        for r in ext:
            if r.get("ends") == "set" and r["interp"].n > 0:
                k = len(T.EndsSet(r["interp"], r["form"], r["fix"]).solve)
                ax.plot([r["n"], r["n"] + k], [r["loss"]] * 2, ls=":", lw=1.0, color=FORM_COLOR[r["form"]], zorder=1)
                ax.plot([r["n"] + k], [r["loss"]], marker="|", ms=6, mew=1.0, color=FORM_COLOR[r["form"]], zorder=1)
    for r in gf:                         # each circle in the color of the form on the frontier there
        ax.plot([r["n"]], [r["loss"]], "o", ms=11, mfc="none", mec=FORM_COLOR[r["form"]], mew=1.0, zorder=5)
    ax.plot([], [], "o", ms=11, mfc="none", mec="0.25", mew=0.8, label="global frontier")
    if annotate:
        prev, drop = None, False
        for r in sorted(gf, key=lambda r: r["n"]):
            left = r["n"] == 0 and mode == "fitted"         # beside the circle, clear of the lines from n = 0
            # long labels on neighbors at nearly the same height:  drop every other one a line, so they don't touch
            drop = ((not drop) and prev is not None and r["n"] == prev["n"] + 1
                    and min(len(_tex_num(r["loss"])), len(_tex_num(prev["loss"]))) >= 9
                    and abs(math.log10(r["loss"] / prev["loss"])) < 0.15)
            prev = r
            ax.annotate(_tex_num(r["loss"]), (r["n"], r["loss"]), textcoords="offset points",
                        xytext=(-9, -6) if left else (0, -19 if drop else -9), ha="right" if left else "center", va="top",
                        fontsize=FONT - 0.5, color="0.15",
                        bbox=dict(boxstyle="square,pad=0.1", fc="white", ec="none", alpha=0.85), zorder=6)
    ax.set_yscale("log")
    lo = min(r["loss"] for r in results)
    n_lo = min(r["n"] for r in results)
    hi = max(r["loss"] for r in results if r["n"] == n_lo)
    if ends_at_0:
        xs = {"A": 0.0, "F1": 0.2, "F2": 0.36}
        for r in er:
            x = xs[r["form"]]
            ax.plot([x], [r["loss"]], FORM_MARKER[r["form"]], color=FORM_COLOR[r["form"]], ms=4.5, zorder=4)
            if r["form"] == "A":
                ax.annotate(f"$g = {r['end']}$", (x, r["loss"]), textcoords="offset points", xytext=(-6, 0),
                            ha="right", va="center", fontsize=FONT - 2, color="0.25")
        for form in P.FORMS:            # each family starts from its form's better end function
            best = min((r for r in er if r["form"] == form), key=lambda r: r["loss"], default=None)
            for kind in KINDS:
                fr = trimmed_family(results, form, kind)
                if best is not None and 1 in fr:
                    ax.plot([xs[form], 1], [best["loss"], fr[1]["loss"]], KIND_STYLE[kind], color=FORM_COLOR[form],
                            lw=1.0, zorder=1)
        bc = [r["loss"] for r in er if r["form"] != "A"]
        if bc:
            ax.annotate("$g = 1$", (xs["F2"], max(bc)), textcoords="offset points", xytext=(6, 0),
                        ha="left", va="center", fontsize=FONT - 2, color="0.25")
        hi = max([hi] + [r["loss"] for r in er])
    elif ends:
        xs = {"A": -1.3, "F1": -0.93, "F2": -0.75}
        for r in er:
            x = xs[r["form"]]
            ax.plot([x], [r["loss"]], FORM_MARKER[r["form"]], color=FORM_COLOR[r["form"]], ms=4.5, zorder=4)
            if r["form"] == "A":
                ax.annotate(f"$g = {r['end']}$", (x, r["loss"]), textcoords="offset points", xytext=(-5, 0),
                            ha="right", va="center", fontsize=FONT - 2, color="0.25")
        bc = [r["loss"] for r in er if r["form"] != "A"]
        if bc:
            ax.annotate("$g = 1$", (-0.84, min(bc)), textcoords="offset points", xytext=(0, -6),
                        ha="center", va="top", fontsize=FONT - 2, color="0.25")
        hi = max([hi] + [r["loss"] for r in er])
        ax.axvline(-0.5, color="0.6", lw=0.6)
    ax.set_ylim(min(lo / 3, PARETO_YMIN), PARETO_SET_YMAX if mode == "set" else hi * 2)
    ax.set_xlabel("number of fitted constants, $n$")
    lt = results[0].get("loss_type", P.MAIN_LOSS)
    ax.set_ylabel("minimax " + LOSS_TEX[lt])
    nmax = max(r["n"] for r in everything) if max_n is None else max_n
    if ends and not ends_at_0:
        ax.set_xticks([-1] + list(range(nmax + 1)))
        ax.set_xticklabels(["ends"] + [str(n) for n in range(nmax + 1)])
        ax.set_xlim(-1.95, nmax + 0.75)
    else:
        ax.set_xticks(range(nmax + 1))
        ax.set_xlim(-0.75 if ends_at_0 else -0.45, nmax + 0.75)
    ax.grid(True, which="major", **GRID)
    h, lab = ax.get_legend_handles_labels()
    fam = [(hh, ll) for hh, ll in zip(h, lab) if ll not in ("global frontier", "all-fitted frontier")]
    if mode == "all" and any(r.get("ends") == "set" for r in results):
        fam.append((Line2D([], [], ls="none", color="0.3", marker="o", ms=4.5, fillstyle="bottom", mfcalt="white"),
                    "scales set from $g^{*}$"))
    gfh = [hh for hh, ll in zip(h, lab) if ll == "global frontier"]
    refh = [hh for hh, ll in zip(h, lab) if ll == "all-fitted frontier"]
    fig.legend([x[0] for x in fam], [x[1] for x in fam], loc="upper center", bbox_to_anchor=(0.53, 0.0),
               ncol=3, handlelength=2.6, columnspacing=1.0, fontsize=FONT - 0.5, frameon=False)
    if gfh:
        hh, ll = gfh, ["global frontier" if mode != "set" else "overall frontier"]
        if refh:
            hh, ll = hh + refh, ll + ["all-fitted frontier"]
        ax.legend(hh, ll, loc="upper right", fontsize=FONT - 0.5)
    return fig


# ----------------------------------------------------------------------------
# Ideal interpolators
# ----------------------------------------------------------------------------

NUMERATOR_LIMIT = {"A": P.A_INF, "F1": P.L, "F2": P.L}
NUMERATOR_TEX = {"A": "$A$", "F1": "$B$", "F2": "$C$"}


def numerator(form, a, m=None):
    """The functions A, B, C that make each form's representation exact (paper, eq. ABC):
    nu = 2^(-1/alpha) (A + alpha) = B / (2^(1/alpha) - 1) = C / (2^(1/alpha) - 1 - c/alpha^2)."""
    return P.E + (NUMERATOR_LIMIT[form] - P.E) * P.ideal_g(form, a, m)


def _numerators_axes(ax, alpha_max=1e5, legend=True):
    """A, B, and C against alpha, with their limits e^-gamma (alpha -> 0), log 2 - 1/3, and log 2."""
    a = _alphas()
    a = a[a <= alpha_max]
    m = P.nu(a)
    x = np.arctan(a)
    for form in P.FORMS:
        ax.plot(x, numerator(form, a, m), color=FORM_COLOR[form], lw=1.3, label=NUMERATOR_TEX[form])
    xr = math.atan(alpha_max)
    for v, lab, xt, ha in ((P.E, r"$e^{-\gamma}$", 0.98 * xr, "right"), (P.L, r"$\log 2$", math.atan(0.012), "left"),
                           (P.A_INF, r"$\log 2 - \frac{1}{3}$", math.atan(0.012), "left")):
        ax.axhline(v, color="0.5", lw=1.2, ls=":")
        ax.text(xt, v + 0.004, lab, fontsize=FONT, color="0.3", va="bottom", ha=ha)
    ax.set_ylim(0.33, 0.73)
    ax.set_ylabel(r"$A$, $B$, $C$")
    ax.grid(True, which="major", axis="y", **GRID)
    if legend:
        ax.legend(loc="lower right", bbox_to_anchor=(0.99, 0.2), ncol=3, fontsize=FONT, framealpha=0.95)


def _ideal_g_axes(ax, overlay=(), ylim=(-0.05, 1.15), analytic=False):
    """g*(alpha) for each form (thick, light), with interpolators in `overlay` (thin)."""
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    for form in P.FORMS:
        ax.plot(x, P.ideal_g(form, a, m), color=FORM_COLOR[form], lw=3.0, alpha=0.35,
                label=rf"ideal $g^{{*}}$, {FORM_TEX[form]}")
    for r in overlay:
        ax.plot(x, r["interp"].g(a, r["theta"]), color=FORM_COLOR[r["form"]], lw=0.9,
                ls=KIND_STYLE.get(r["kind"], "-"),
                label=(f"analytic: {FORM_TEX[r['form']]}, {KIND_TEXT.get(r['kind'], r['kind'])}" if analytic else
                       f"fit: {FORM_TEX[r['form']]}, {KIND_TEXT.get(r['kind'], r['kind'])}, $n = {r['n']}$"))
    ax.axhline(1, color="0.5", lw=0.5, ls=":")
    ax.axhline(0, color="0.5", lw=0.5, ls=":")
    ax.set_ylim(*ylim)
    ax.set_ylabel(r"interpolator $g(\alpha)$")
    ax.grid(True, which="major", axis="y", **GRID)
    ax.legend(loc="lower right", fontsize=FONT - 0.5)


def fig_numerators(alpha_max=1e5):
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.6))
    _numerators_axes(ax, alpha_max)
    atan_axis(ax)
    fig.tight_layout()
    return fig


def fig_ideal_g(overlay=(), ylim=(-0.05, 1.15), analytic=False):
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.3125))
    _ideal_g_axes(ax, overlay, ylim, analytic)
    atan_axis(ax)
    return fig


def fig_numerators_and_ideal_g(overlay=(), analytic=True):
    """Top: A, B, C; bottom: the ideal interpolators g* (the same functions rescaled to run from 0 to 1),
    with interpolators overlaid (the paper's Figure 1)."""
    fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(FIG_W, FIG_W * 1.05), sharex=True,
                                   gridspec_kw=dict(height_ratios=[1, 1.35]))
    _numerators_axes(ax1)
    _ideal_g_axes(ax2, overlay, analytic=analytic)
    atan_axis(ax2)
    ax1.set_xlabel("")
    fig.tight_layout(h_pad=0.6)
    return fig


MODEL_COLORS = ["#000000", "#2a9d3a", "#d62728", "#1f5fbf", "#9467bd", "#e07000", "#8c564b", "#17becf"]


def fig_g_error(results, ylim=None):
    """g(alpha) - g*(alpha) for each fitted result: magnitude on a log scale, solid where the fitted
    interpolator is above the ideal one, dashed where below."""
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 2.0))
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    peak = 0.0
    for i, r in enumerate(results):
        d = r["interp"].g(a, r["theta"]) - P.ideal_g(r["form"], a, m)
        peak = max(peak, float(np.nanmax(np.abs(d))))
        print(f"n = {r['n']}, {FORM_TEX_PLAIN[r['form']]}:  max |g - g*| = {float(np.nanmax(np.abs(d))):.2g}")
        c = MODEL_COLORS[i % len(MODEL_COLORS)]
        _signed_segments(ax, x, d, c, 1.0)
        ax.plot([], [], color=c, label=f"{FORM_TEX[r['form']]}, {KIND_TEXT.get(r['kind'], r['kind'])}, $n = {r['n']}$")
    ax.set_yscale("log")
    if ylim is None:
        top = 10 ** math.ceil(math.log10(1.3 * peak))
        ylim = (top / 1e4, top)
    ax.set_ylim(*ylim)
    ax.set_ylabel(r"$|g(\alpha) - g^{*}(\alpha)|$")
    atan_axis(ax)
    ax.grid(True, which="major", axis="y", **GRID)
    ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.0), ncol=2, frameon=False, fontsize=FONT - 0.5,
              borderaxespad=0.2)
    return fig


def inner_S(g):
    """Inner function of an arctan interpolator: S = tan(pi g / 2)."""
    with np.errstate(invalid="ignore", over="ignore"):
        return np.tan(np.pi * np.asarray(g) / 2)


def inner_baseline(form, a):
    """Asymptotic baseline of the ideal inner function: S0 alpha for the A form,
    S0 alpha + S_INF alpha^2 for Form 2 (both exact at the two ends, to leading order)."""
    c = P.INNER_ASYM[form]
    return c["S0"] * a if c["p"] == 1 else c["S0"] * a + c["S_INF"] * a ** 2


def fig_inner(overlay=(), forms=("A", "F2")):
    """The ideal inner function S*(alpha) = tan(pi g*/2) of an arctan interpolator, divided by its
    asymptotic baseline (inner_baseline), one panel per form; fitted arctan and arctan-of-rational
    interpolators in `overlay` are drawn the same way.  (Form 1's g* exceeds 1 at large alpha, so no
    arctan can reach it and it has no S*.)"""
    fig, axs = plt.subplots(len(forms), 1, figsize=(FIG_W, 0.36 * FIG_W * len(forms)), sharex=True)
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    for ax, form in zip(np.atleast_1d(axs), forms):
        base = inner_baseline(form, a)
        ideal = inner_S(P.ideal_g(form, a, m)) / base
        ideal = np.where(a < 1e4, ideal, np.nan)          # g* -> 1 loses precision beyond this
        ok = np.isfinite(ideal)
        ax.plot(x, ideal, color=FORM_COLOR[form], lw=3.0, alpha=0.35, label=rf"ideal $S^{{*}}$")
        ilo, ihi = float(np.min(ideal[ok])), float(np.max(ideal[ok]))
        pad = 0.5 * (ihi - ilo) + 0.02
        c = P.INNER_ASYM[form]
        if c["p"] == 1:
            ax.axhline(c["S_INF"] / c["S0"], color="0.5", lw=0.5, ls=":")
        ax.axhline(1.0, color="0.5", lw=0.5, ls=":")
        for r in overlay:
            if r["kind"] not in ("arctan", "bode") or r["form"] != form:
                continue
            ax.plot(x, inner_S(r["interp"].g(a, r["theta"])) / base, color=FORM_COLOR[form], lw=0.9,
                    ls=KIND_STYLE[r["kind"]], label=f"fit: {KIND_TEXT[r['kind']]}, $n = {r['n']}$")
        bl = (rf"$S_0\,\alpha$" if c["p"] == 1 else rf"$S_0\,\alpha + S_\infty\,\alpha^2$")
        ax.set_ylabel(f"{FORM_TEX[form]}: $S$ / ({bl})")
        ax.set_ylim(min(ilo, 1.0) - pad, max(ihi, 1.0) + pad)
        ax.grid(True, which="major", axis="y", **GRID)
        atan_axis(ax)
        ax.legend(loc="upper right", fontsize=FONT - 0.5)
    for ax in np.atleast_1d(axs)[:-1]:
        ax.set_xlabel("")
    fig.tight_layout(h_pad=0.5)
    return fig


# ----------------------------------------------------------------------------
# Tables
# ----------------------------------------------------------------------------

def pareto_table(results, file=None):
    nmax = max(r["n"] for r in results)
    results = displayed(results)
    fams = [(f, k) for f in P.FORMS for k in KINDS]
    head = f"{'n':>2} " + " ".join(f"{P.FORM_LABEL[f] + ' ' + k[:3]:>10}" for f, k in fams)
    lines = [head]
    for n in range(nmax + 1):
        row = [f"{n:>2}"]
        for f, k in fams:
            fr = P.family_frontier(results, f, k)
            row.append(f"{fr[n]['loss']:>10.6f}" if n in fr and (n > 0 or k == 'arctan') else f"{'':>10}")
        lines.append(" ".join(row))
    out = "\n".join(lines)
    print(out, file=file)
    return out


# Co-mathematician's reported values (Table "Expanded Master Pareto"), for comparison only; they
# used the |abs| + |rel| loss, so compare with the 'sum' check fits.
# Its 0-parameter entries were arctan interpolators with c fixed by exactness at alpha = 1,
# not the g = 0 / g = 1 cases used here. Entries whose parameters it gave are marked *.
COMATH = {("F1", "arctan"): {1: 0.02671, 2: 0.01324, 4: 0.00300},
          ("F2", "arctan"): {1: 0.00875, 2: "0.00122*", 4: "0.00031*"},
          ("A", "arctan"): {1: "0.00408*", 2: 0.00300, 4: 0.00131},
          ("F1", "rational"): {1: 0.01358, 2: 0.01037, 3: 0.00455, 4: 0.00263},
          ("F2", "rational"): {1: 0.01646, 2: 0.01171, 3: "0.00065*", 4: 0.00240},
          ("A", "rational"): {1: 0.01698, 2: 0.00667, 3: 0.00146, 4: "0.00060*"}}


def comath_comparison(results, file=None):
    lines = [f"{'family':18s} " + " ".join(f"{'n=' + str(n):>20}" for n in range(1, 5))]
    for (f, k), d in COMATH.items():
        fr = P.family_frontier(results, f, k)
        cells = []
        for n in range(1, 5):
            ours = f"{fr[n]['loss']:.5f}" if n in fr else "-"
            theirs = str(d.get(n, "-"))
            cells.append(f"{ours + ' / ' + theirs:>20}")
        lines.append(f"{P.FORM_LABEL[f] + ' ' + k:18s} " + " ".join(cells))
    s = "ours / co-mathematician\n" + "\n".join(lines)
    print(s, file=file)
    return s


def cross_table(results_by_loss, file=None):
    """For each fitting loss, its global-frontier model at each n, scored under all four losses."""
    lines = []
    for fit_loss, rs in results_by_loss.items():
        lines.append(f"fitted to {P.LOSS_LABEL[fit_loss]}:")
        lines.append(f"   n  {'model':58s}" + "".join(f"{l:>11s}" for l in P.LOSSES))
        for r in P.global_frontier(rs):
            lines.append(f"  {r['n']:2d}  {(P.FORM_LABEL[r['form']] + ', ' + r['name'])[:58]:58s}"
                         + "".join(f"{P.loss_of(r, l):11.4g}" for l in P.LOSSES))
        lines.append("")
    s = "\n".join(lines)
    print(s, file=file)
    return s


def frontier_listing(results, file=None):
    out = []
    for r in P.global_frontier(results):
        pr = ", ".join(f"{k} = {v:.6g}" for k, v in P.params_readable(r).items())
        out.append(f"n = {r['n']}: {P.FORM_LABEL[r['form']]}, {r['name']}  loss = {r['loss']:.6g} "
                   f"at alpha = {r['alpha_at_max']:.3g}, {r['alternations']} alternations"
                   + (f"\n       {pr}" if pr else ""))
    s = "\n".join(out)
    print(s, file=file)
    return s


# ----------------------------------------------------------------------------
# For the paper: LaTeX tables and the numbers quoted in the text
# ----------------------------------------------------------------------------

FORM_TEX_PLAIN = {"A": "Form A", "F1": "Form B", "F2": "Form C"}
KIND_TEX = {"none": "none", "arctan": "arctan", "rational": "rational", "bode": "arctan of rational"}
PARAM_TEX = {"a": "a", "b": "b", "z": "z", "p": "p", "k": "k"}


def _param_tex(key):
    """'a1' -> 'a_1', 'zeta_wz1' -> '\\zeta_1', 'wz1' -> 'w_1', 'wp1' -> 'v_1'."""
    if key.startswith("zeta_wz"):
        return rf"\zeta_{{{key[7:]}}}"
    if key.startswith("zeta_wp"):
        return rf"\eta_{{{key[7:]}}}"
    if key.startswith("wz"):
        return rf"w_{{{key[2:]}}}"
    if key.startswith("wp"):
        return rf"v_{{{key[2:]}}}"
    return rf"{key[0]}_{{{key[1:]}}}"


def _tex_num(x, sig=3):
    """x to sig significant digits (one fewer, but at least 2, between 1e-5 and 1e-4), trailing zeros kept; plain decimals down to
    1e-5, powers of ten as \times 10^k below that."""
    if 1e-5 <= abs(x) < 1e-4:                         # one digit fewer below 1e-4:  0.000082, not 0.0000816
        return f"{x:.{max(2, sig - 1) - 1 - math.floor(math.log10(abs(x)))}f}"
    v = f"{x:#.{sig}g}"
    if "e" in v:
        m, e = v.split("e")
        v = rf"{m}{{\times}}10^{{{int(e)}}}"
    return v


def printed(r, sig=6):
    """P.rounded(r, s) for the smallest s >= sig at which the printed constants give the same worst error, as
    printed in the tables (_tex_num), as the fit."""
    if r["interp"].n == 0:
        return r
    for s in range(sig, sig + 4):
        rr = P.rounded(r, s)
        if _tex_num(rr["loss"]) == _tex_num(r["loss"]):
            return rr
    return rr


def latex_frontier_table(results, sig=6, file=None):
    """Rows for the table of global-frontier models: n, form, interpolator (symbolic), printed
    parameter values, and the worst error of the printed values (no "at alpha":  a minimax fit reaches it at
    n + 1 points)."""
    rows = []
    for r in P.global_frontier(results):
        i = r["interp"]
        rr = printed(r, sig)
        g = i.latex() if i.n > 0 else f"$g = {i.value:g}$"
        g = g if g.startswith("$") else f"${g}$"
        solved = set()
        if r.get("ends") == "set":
            import gamma_median_twopiece as T
            solved = {f"{t}{j}" for t, j in T.EndsSet(i, r["form"], r["fix"]).solve.values()}
        items = [rf"${_param_tex(k)} = {v:#.{rr.get('sig', sig)}g}$" + ("$^*$" if k in solved else "")
                 for k, v in rr.get("printed", {}).items()]
        # two scales per line, broken here rather than by the column width
        pars = ",\\newline ".join(", ".join(items[j:j + 2]) for j in range(0, len(items), 2)) or "--"
        if r.get("exact1") and i.n > 0:              # scale set by g(1) = g*(1), not fitted
            v = list(rr["printed"].values())[0]
            pars = (rf"$a_1 = \cot(\pi g^*(1)/2) = {v:#.{rr.get('sig', sig)}g}$" if r["kind"] == "arctan"
                    else rf"$a_1 = 1/g^*(1) - 1 = {v:#.{rr.get('sig', sig)}g}$")
        rows.append(rf"{r['n']} & {FORM_TEX_PLAIN[r['form']]} & {g} & {pars} & ${_tex_num(rr['loss'])}$ \\")
    s = "\n\\addlinespace[4pt]\n".join(rows)          # keeps the tall fractions of one-line rows apart
    print(s, file=file)
    return s


def _alpha_tex(a):
    return r"$\infty$" if a > 1e8 else f"{a:.3g}"


KIND_ABBR = {"arctan": "atan", "rational": "rat", "bode": "atan-rat"}


def latex_pareto_table(results, file=None):
    """Rows: n; columns: the (form, interpolator) families, each stopped where it stops improving
    (trimmed_family); global-frontier entries in bold."""
    results = displayed(results)
    nmax = max(r["n"] for r in results)
    front = {(r["form"], r["kind"], r["n"]) for r in P.global_frontier(results)}
    rows = []
    for n in range(nmax + 1):
        cells = []
        for f in P.FORMS:
            for k in KINDS:
                fr = trimmed_family(results, f, k)
                if n == 0 and n not in fr:
                    cells.append(r"$\infty$")
                    continue
                if n not in fr:
                    cells.append("")
                    continue
                r = fr[n]
                v = rf"\mono{{{_tex_num(r['loss'])}}}"     # Courier (\mono in the preamble):  left-aligned digits line up
                cell = rf"\textbf{{{v}}}" if (f, r["kind"], n) in front else v
                cells.append(cell + (r"\rlap{$^*$}" if r.get("ends") == "set" else ""))
        rows.append(f"{n} & " + " & ".join(cells) + r" \\")
    # the end functions alone, one value per form, spanning its columns
    lt = results[0].get("loss_type", P.MAIN_LOSS)
    er = P.end_results(lt)
    ends = []
    for v in (0, 1):
        cells = []
        for f in P.FORMS:
            r = [q for q in er if q["form"] == f and q["end"] == v][0]
            val = r"$\infty$" if not math.isfinite(r["loss"]) else rf"\mono{{{_tex_num(r['loss'])}}}"
            cells.append(rf"\multicolumn{{{len(KINDS)}}}{{c}}{{{val}}}" if len(KINDS) > 1 else val)
        ends.append(f"$g = {v}$ & " + " & ".join(cells) + r" \\")
    if len(KINDS) > 1:
        head = "$n$ & " + " & ".join(KIND_ABBR[k] for f in P.FORMS for k in KINDS) + r" \\"
        s = "\n".join(ends + [r"\midrule", head, r"\midrule"] + rows)
    else:                                   # one family:  the paper's header row names the forms
        s = "\n".join(ends + [r"\midrule"] + rows)
    print(s, file=file)
    return s


def numbers_quoted(results, checks=None):
    """Every number quoted in the paper, by section."""
    import math
    from scipy.optimize import brentq
    L, E, A = P.L, P.E, P.A_INF
    pr = lambda *a: print(*a)
    pr("== Asymptotes and constants ==")
    pr(f"e^-gamma = {E:.6f}; log 2 = {L:.6f}; log 2 - 1/3 = {A:.6f}")
    pr(f"nu_G4 high-alpha offset 1/3 - log2/2 = {1/3 - L/2:+.7f}")
    pr(f"nu_G4 low-alpha ratio log2/e^-gamma - 1 = {L/E - 1:.6f}")
    pr(f"Form C constant c = log2 (log2/2 - 1/3) = {P.C2:.7f}; with g = 1 the 1/alpha coefficient is "
       f"1/9 - log2^2/6 = {1/9 - L**2/6:.6f} vs 8/405 = {8/405:.6f}")
    pr(f"Form A limit e^-gamma - log2 + 1/3 = {E - A:.6f}")
    from scipy.special import lambertw, erfinv
    import mpmath as mp
    n2, nh = float(-1 - lambertw(-1 / (2 * math.e), -1).real), float(erfinv(0.5) ** 2)
    with mp.workdps(30):
        n2m = mp.findroot(lambda x: mp.gammainc(2, 0, x, regularized=True) - 0.5, 1.7)
        nhm = mp.findroot(lambda x: mp.gammainc(0.5, 0, x, regularized=True) - 0.5, 0.23)
    pr(f"nu(2) = -1 - W_-1(-1/(2e)) = {n2:.6f} (mpmath root {mp.nstr(n2m, 10)}); "
       f"nu(1/2) = erfinv(1/2)^2 = {nh:.6f} (mpmath root {mp.nstr(nhm, 10)}); scipy: {float(P.nu(2.0)):.6f}, {float(P.nu(0.5)):.6f}")
    a1 = brentq(lambda a: float(P.nu(a)) - 1, 1, 2)
    pr(f"nu(alpha) = 1 at alpha = {a1:.6f} (relative error binds below, absolute above)")
    pr("== Ideal interpolator slopes ==")
    pr(f"Form A: g*'(0) = {(1 - E*math.pi**2/12)/(E - A):.6f}; alpha (1 - g*) -> {(8/405 + L**2/2 - L/3)/(E - A):.6f}; "
       f"g*(1) = {(1 + E - 2*L)/(E - A):.6f}")
    pr(f"Forms B, C: g*'(0) = {E*math.pi**2/12/(L - E):.6f}; Form C: alpha^2 (1 - g*) -> {L*(37/405 - L**2/6)/(L - E):.6f}; "
       f"Form B: alpha (g* - 1) -> {L*(L/2 - 1/3)/(L - E):.6f}; Form B g*(1) = 1; Form C g*(1) = {(L*(1 - P.C2) - E)/(L - E):.6f}")
    pr(f"Inner asymptotes: {P.INNER_ASYM}; Form A S_inf/S0 = {P.INNER_ASYM['A']['S_INF']/P.INNER_ASYM['A']['S0']:.5f}")
    a = np.logspace(-3, 4, 20001)
    m = P.nu(a)
    for f in ("A", "F2"):
        ratio = F_inner_ratio(f, a, m)
        i = np.nanargmax(ratio) if f == "A" else np.nanargmin(ratio)
        pr(f"{P.FORM_LABEL[f]}: S*/baseline {'max' if f == 'A' else 'min'} {ratio[i]:.4f} at alpha = {a[i]:.3g}")
    pr("== Range of the ideal interpolators (alpha from 1e-3 to 1e4; beyond, the asymptotes hold) ==")
    aa = np.logspace(-3, 4, 40001)
    mm = P.nu(aa)
    for f in P.FORMS:
        g = P.ideal_g(f, aa, mm)
        i = int(np.argmax(g))
        pr(f"  {P.FORM_LABEL[f]}: g* from {g.min():.4g} to {g.max():.6f} (max at alpha = {aa[i]:.3g}); "
           f"increasing: {bool(np.all(np.diff(g) > 0))}; 0 < g* < 1: {bool(np.all((g > 0) & (g < 1)))}")
    pr("== End functions alone ==")
    for r in P.end_results(results[0].get("loss_type", P.MAIN_LOSS)):
        pr(f"  {P.FORM_LABEL[r['form']]:7s} g = {r['end']}: {r['loss']:.6g} at alpha = {r['alpha_at_max']:.4g}")
    pr("== Zero-parameter cases ==")
    for r in results:
        if r["n"] == 0 and r.get("exact1"):
            pr(f"  {P.FORM_LABEL[r['form']]:7s} {r['name']}: {r['loss']:.6g} at alpha = {r['alpha_at_max']:.4g}"
               + (f"; a1 = {P.params_readable(r)['a1']:.6g}" if r['interp'].n > 0 else ""))
    pr("== Global frontier (printed coefficients: 6 significant digits, more where 6 would change the worst error) ==")
    for r in P.global_frontier(results):
        rr = printed(r, 6)
        small = np.abs(P.rel_error_small_alpha(r, np.logspace(-8, -3, 200))).max()
        pr(f"  n = {r['n']}: {P.FORM_LABEL[r['form']]}, {r['name']}: fitted {r['loss']:.6g}, printed {rr['loss']:.6g} "
           f"at alpha = {rr['alpha_at_max']:.4g} ({rr.get('sig', '-')} digits); {r['alternations']} alternations; max |rel| for alpha < 0.001: {small:.3g}")
    pr("== Best of each family ==")
    for f in P.FORMS:
        for k in KINDS_ALL:
            fr = {n: r for n, r in P.family_frontier(results, f, k).items() if n > 0}
            if fr:
                best = min(fr.values(), key=lambda r: r["loss"])
                pr(f"  {P.FORM_LABEL[f]:7s} {k:8s}: best {best['loss']:.3g} at n = {best['n']}; by n: "
                   + ", ".join(f"{n}:{r['loss']:.3g}" for n, r in fr.items()))
    fam = {f: {n: r["loss"] for n, r in P.family_frontier(results, f, "rational").items()} for f in P.FORMS}
    pr("== Form A against Form B (best worst error, scales set from g* allowed), ratio A/B ==")
    pr("  " + ", ".join(f"n = {n}: {fam['A'][n] / fam['F1'][n]:.2f}" for n in range(7)
                        if n in fam["A"] and n in fam["F1"]))
    pr(f"  Form A against Form C at n = 0 (every scale set):  {fam['A'][0] / fam['F2'][0]:.2f}")
    if checks:
        pr("== Other losses: frontier structures (n: form, interpolator) ==")
        main = {r["n"]: (r["form"], r["name"]) for r in P.global_frontier([q for q in results if q.get("ends") != "set"])}
        for loss, rs in checks.items():
            if loss == P.MAIN_LOSS:
                continue
            same = [r["n"] for r in P.global_frontier(rs) if main.get(r["n"]) == (r["form"], r["name"])]
            pr(f"  {loss}: same frontier model as the main loss at n = {same}; frontier losses "
               + ", ".join(f"{r['n']}:{r['loss']:.3g}" for r in P.global_frontier(rs)))
            if loss == "abs":
                rels = [loss_rel for loss_rel in (P.loss_of(r, "rel") for r in P.global_frontier(rs) if r["n"] > 0)]
                pr(f"  abs-loss frontier relative errors for n >= 1: {min(rels):.3g} to {max(rels):.3g}")
            if loss == "rel":
                for r in P.global_frontier(rs):
                    if r["n"] == 3:
                        main3 = [q for q in P.global_frontier([q for q in results if q.get("ends") != "set"])
                                 if q["n"] == 3][0]
                        pr(f"  rel-loss n = 3 frontier absolute error: {P.loss_of(r, 'abs'):.3g}; main-loss (all fitted) "
                           f"n = 3: {P.loss_of(main3, 'abs'):.3g}")
    trims = {f"{P.FORM_LABEL[f]} {k}": max(trimmed_family(displayed(results), f, k)) for f in P.FORMS for k in KINDS}
    pr(f"== Families stop at n = {trims} (tolerance {TRIM_TOL:.0%}) ==")


def F_inner_ratio(form, a, m):
    return inner_S(P.ideal_g(form, a, m)) / inner_baseline(form, a)


# ----------------------------------------------------------------------------
# Alternative profile style (as in the beta-median paper): linear signed errors
# ----------------------------------------------------------------------------

def _plain_ticks(ax):
    """Tick labels like 0.005 or 0.00005 on the y axis (plain decimals, true minus), instead of a separate 1e-3
    offset label."""
    from matplotlib.ticker import FuncFormatter

    def fmt(v, _):
        if v == 0:
            return "0"
        s = f"{v:.7f}".rstrip("0").rstrip(".") if abs(v) >= 1e-6 else f"{v:g}"
        return s.replace("-", "\N{MINUS SIGN}")
    ax.yaxis.set_major_formatter(FuncFormatter(fmt))




PROFILE_G = False               # also draw a g - g* panel above each error panel (fig_g_error has them all)
G_YLIM, G_HEIGHT = 1.4, 1.4     # g - g* panels:  ylim = +-G_YLIM max |g - g*|, height relative to 2 for the error panel
E_YLIM = 1.6                    # error panels:  ylim = +-E_YLIM worst error, with room for the label at the top


def _linear_profile_axes(ax_g, ax_e, r, label=True):
    """Absolute and relative errors of a fitted model on ax_e, with crosses at the worst points of the minimized error,
    and, if ax_g is not None, g - g* on ax_g.  The label goes at the top of the upper axes."""
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    lt = r.get("loss_type", P.MAIN_LOSS)
    nh = P.approx(r["form"], a, r["interp"].g(a, r["theta"]))
    if ax_g is not None:
        d = r["interp"].g(a, r["theta"]) - P.ideal_g(r["form"], a, m)
        ax_g.plot(x, d, color=FORM_COLOR[r["form"]], lw=1.0)
        ax_g.axhline(0, color="0.5", lw=0.5)
        dm = np.nanmax(np.abs(d))
        ax_g.set_ylim(-G_YLIM * dm, G_YLIM * dm)      # symmetric, with room for the label at the top
        ax_g.set_ylabel(r"$g - g^{*}$")
        ax_g.grid(True, which="major", **GRID)
        _plain_ticks(ax_g)
    e_abs, e_rel = nh - m, nh / m - 1
    s = P.signed_loss(nh, m, lt)
    ax_e.plot(x, e_abs, color=ABS_COLOR, lw=1.1, label="absolute", zorder=3)     # absolute on top, as in fig_analytic
    ax_e.plot(x, e_rel, color=REL_COLOR, lw=1.1, label="relative", zorder=2)
    ax_e.axhline(0, color="0.5", lw=0.5)
    w = r["loss"]
    for sgn in (1, -1):
        ax_e.axhline(sgn * w, color="0.3", lw=0.6, ls=":")
    # worst points of the minimized error s:  local extrema of |s| within 0.5% of the max, including the right end
    # (alpha = ALPHA_PLOT_MAX, drawn at alpha = infinity) when the worst error is approached in that limit
    ab = np.abs(s)
    pk = list(np.flatnonzero((ab[1:-1] >= ab[:-2]) & (ab[1:-1] >= ab[2:])) + 1)
    if ab[-1] >= ab[-2]:
        pk.append(len(ab) - 1)
    pk = np.array([k for k in pk if ab[k] > 0.995 * np.nanmax(ab)], dtype=int)
    ax_e.plot(x[pk], s[pk], "kx", ms=6, mew=1.0, zorder=4, clip_on=False)
    ylim = 1.35 if ax_g is not None else E_YLIM
    ax_e.set_ylim(-ylim * w, ylim * w)
    ax_e.set_ylabel("error")
    _plain_ticks(ax_e)
    ax_e.grid(True, which="major", **GRID)
    if label:
        top = ax_g if ax_g is not None else ax_e
        top.text(0.975, 0.94 if ax_g is None else 0.85,
                 f"{FORM_TEX[r['form']]}, {_kind_text(r)}, $n = {r['n']}$: max {_tex_num(w)}",
                 transform=top.transAxes, ha="right", va="top", fontsize=FONT,
                 bbox=dict(fc="white", ec="none", alpha=0.85))


def _linear_profile_grid(n_models, panel_h, g_panels):
    rows = 2 * n_models if g_panels else n_models
    fig, axs = plt.subplots(rows, 1, figsize=(FIG_W, panel_h * FIG_W * n_models + (0 if g_panels else 0.35)),
                            sharex=True, gridspec_kw=dict(height_ratios=[G_HEIGHT, 2] * n_models) if g_panels else None)
    axs = np.atleast_1d(axs)
    pairs = [(axs[2 * i], axs[2 * i + 1]) for i in range(n_models)] if g_panels else [(None, ax) for ax in axs]
    return fig, axs, pairs


def fig_profile_linear(r, g_panels=None):
    return fig_profiles_linear([r], g_panels=g_panels)


def fig_profiles_linear(rs, panel_h=None, g_panels=None):
    """Error profiles of fitted models, stacked like fig_analytic; with g_panels (default PROFILE_G), a g - g* panel
    above each."""
    g_panels = PROFILE_G if g_panels is None else g_panels
    panel_h = panel_h or (0.33 if g_panels else 0.27)
    fig, axs, pairs = _linear_profile_grid(len(rs), panel_h, g_panels)
    for (ax_g, ax_e), r in zip(pairs, rs):
        _linear_profile_axes(ax_g, ax_e, r)
    atan_axis(axs[-1])
    for ax in axs[:-1]:
        ax.set_xlabel("")
    pairs[0][1].legend(loc="upper right" if g_panels else "lower center", bbox_to_anchor=None if g_panels else (0.56, 0.0),
                       ncol=2, fontsize=FONT - 0.5, framealpha=0.9)
    fig.tight_layout(h_pad=0.2 if g_panels else 0.4)
    return fig


# ----------------------------------------------------------------------------
# The end functions of each form against the true median
# ----------------------------------------------------------------------------

def fig_ends(ylim=(-0.375, 0.25), extend=True, inset=(0.9, -0.096, -0.021, 0.0105, 4.0)):
    """Signed error (eq. loss, sign of approx - median) of each form's end functions alone:
    nu_0 (g = 0, dashed) and nu_inf (g = 1, solid). Positive means an upper bound.  With extend, the smaller of the
    relative and absolute errors is drawn too, dotted, where it is not the measure.  inset = (alpha_min, where its
    center sits on the main axis, inset ylim, magnification):  the small errors for alpha > alpha_min, magnified
    vertically, x aligned with the main axis."""
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.1875))
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    k = int(np.searchsorted(m, 1.0))                  # nu_Gamma increases:  relative error larger below k, absolute above
    axes = [ax]
    if inset:
        a0, y0, lo, hi, mag = inset
        x0 = math.atan(a0)
        axi = ax.inset_axes([x0, y0 - mag * (hi - lo) / 2, math.pi / 2 - x0, mag * (hi - lo)], transform=ax.transData,
                            zorder=5)
        axes.append(axi)
    for form in P.FORMS:
        for v, ls in ((1, "-"), (0, "--")):
            nh = P.approx(form, a, np.full_like(a, float(v)))
            lbl = rf"{FORM_TEX[form]}, $g = {v}$"
            for i, A in enumerate(axes):
                lb = lbl if i == 0 else None
                if not extend:
                    A.plot(x, P.signed_loss(nh, m, P.MAIN_LOSS), color=FORM_COLOR[form], lw=1.1, ls=ls, label=lb)
                    continue
                rel, ab = nh / m - 1, nh - m
                A.plot(x[:k + 1], rel[:k + 1], color=FORM_COLOR[form], lw=1.1, ls=ls, label=lb)
                A.plot(x[k:], ab[k:], color=FORM_COLOR[form], lw=1.1, ls=ls)
                A.plot(x[k:], rel[k:], color=FORM_COLOR[form], lw=0.8, ls=":")      # the smaller error, dotted
                A.plot(x[:k + 1], ab[:k + 1], color=FORM_COLOR[form], lw=0.8, ls=":")
    ax.axhline(0, color="0.3", lw=0.6)
    ax.axvline(math.atan(1), color="0.6", lw=0.5, ls=":")
    ax.axvline(x[k], color="k", lw=0.9, ls=":")       # nu_Gamma = 1:  the measure switches from relative to absolute
    lab = dict(fontsize=FONT - 0.5, va="center", bbox=dict(fc="w", ec="none", pad=1.0))
    ax.text(x[k], 0.225, r"$\nu_\Gamma = 1$", ha="center", **lab)
    near = dict(fontsize=FONT - 0.5, va="bottom")       # just above Form A's g = 0 pair, on each side
    ax.text(x[k] - 0.05, 0.165, "relative error", ha="right", **near)
    ax.text(x[k] + 0.05, 0.165, "absolute error", ha="left", **near)
    ax.set_ylim(*ylim)
    ax.set_ylabel(r"signed error, $\pm\max(|e_{\mathrm{abs}}|, |e_{\mathrm{rel}}|)$")
    atan_axis(ax)
    ax.grid(True, which="major", axis="y", **GRID)
    if inset:
        axi.set_xlim(x0, math.pi / 2)
        axi.set_ylim(lo, hi)
        axi.set_xticks([t for t in ax.get_xticks() if t >= x0 - 1e-9])
        axi.set_xticks([t for t in ax.get_xticks(minor=True) if t >= x0], minor=True)
        axi.tick_params(axis="x", which="both", labelbottom=False)
        yt = [t for t in (-0.02, -0.01, 0.0, 0.01) if lo <= t <= hi]
        axi.set_yticks(yt, [f"{t:g}".replace("-", "\N{MINUS SIGN}") for t in yt])    # true minus, as on the main axis
        axi.tick_params(axis="y", labelsize=FONT - 1.5, left=False, labelleft=False, right=True, labelright=True)
        axi.axhline(0, color="0.3", lw=0.6)
        axi.axvline(x[k], color="k", lw=0.9, ls=":")
        axi.plot([math.atan(1)], [0], "o", ms=3.5, color=FORM_COLOR["F1"], zorder=6)   # Form B's g = 1 end is exact at 1
        axi.grid(True, which="major", **GRID)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.11), ncol=3, fontsize=FONT - 0.5, frameon=False)
    fig.tight_layout()
    return fig


def latex_formula_box(results, ns=(0, 2, 5), sig=6):
    """Display math for the frontier models at the given n, with the printed constants substituted."""
    import re
    fr = {r["n"]: r for r in P.global_frontier(results)}
    form_tex = {"A": r"\nu_\Gamma(\alpha) &\approx 2^{-1/\alpha}\big((1 - g)\,e^{-\gamma} + g\,A_\infty + \alpha\big)",
                "F1": r"\nu_\Gamma(\alpha) &\approx \frac{(1 - g)\,e^{-\gamma} + g\log 2}{2^{1/\alpha} - 1}",
                "F2": r"\nu_\Gamma(\alpha) &\approx \frac{(1 - g)\,e^{-\gamma} + g\log 2}{2^{1/\alpha} - 1 - c/\alpha^2}"}
    lines = []
    for n in ns:
        r = fr[n]
        rr = printed(r, sig)
        vals = {k: f"{v:#.{rr['sig']}g}" for k, v in rr["printed"].items()}
        g = r["interp"].latex().strip("$").replace(r"\dfrac", r"\frac").replace(r"\tfrac", r"\frac")
        g = re.sub(r"([abkzpw])_(\d)", lambda mt: vals.get(mt.group(1) + mt.group(2), mt.group(0)), g)
        nset = 0
        if r.get("ends") == "set":
            import gamma_median_twopiece as T
            nset = len(T.EndsSet(r["interp"], r["form"], r["fix"]).solve)
        cnt = "no fitted constants" if n == 0 else f"{n} fitted constant{'s' if n != 1 else ''}"
        if nset:
            cnt += f", {'both' if nset == 2 and n == 0 else nset} {'scales' if nset > 1 else 'scale'} set from $g^*$"
        lines.append(rf"&\text{{{cnt}, {FORM_TEX_PLAIN[r['form']]}, worst error "
                     rf"${_tex_num(rr['loss'], 2)}$:}} \\[2pt]" + "\n"
                     + form_tex[r["form"]] + r", \\" + "\n" + r"g &= " + g)
    return "\\begin{align*}\n" + " \\\\[8pt]\n".join(lines) + "\n\\end{align*}"


# ----------------------------------------------------------------------------
# Analytic interpolators: every scale set from g*, no fitted constants, no error criterion
# ----------------------------------------------------------------------------

ANALYTIC_MEASURES = ("rel", "abs", "sum", "max")
# Conditions from g* (gamma_median_twopiece.EndsSet): exact value at 1, slope at 0, large-alpha coefficient
FIX_ORDER = [("one",), ("slope",), ("large",), ("one", "slope"), ("large", "one"), ("large", "slope"),
             ("large", "one", "slope")]
FIX_TEX = {"one": r"$g^*(1)$", "slope": r"$g^{*\prime}(0)$", "large": r"$K$"}
FIX_MPL = {"one": r"$g^{*}(1)$", "slope": r"$g^{*\prime}(0)$", "large": r"$K$"}     # for Matplotlib's mathtext
_SMALL_ALPHAS = np.logspace(-14, -3, 60)


def worst_measures(r):
    """Worst error of a result under each measure in ANALYTIC_MEASURES over all alpha > 0, with where it
    occurs: the check grid (1e-3 to 1e30), the small-alpha relative error below 1e-3 down to 1e-14
    (alpha = 0 when the worst is the limit there), and the tail beyond 1e30 (alpha = inf)."""
    prob = P._PROB_CACHE.setdefault(("check", "max"), P.Problem(n_fit=10, loss="max"))
    a, m = prob.alpha_chk, prob.median_chk
    out = {}
    for L in ANALYTIC_MEASURES:
        s = P.signed_error(r["form"], r["interp"], r["theta"], a, m, L)
        i = int(np.nanargmax(np.abs(s)))
        w, aw = float(abs(s[i])), float(a[i])
        if L != "abs":                                   # the absolute error vanishes as alpha -> 0
            rs = P.rel_error_small_alpha(dict(form=r["form"], interp=r["interp"], theta=r["theta"]), _SMALL_ALPHAS)
            j = int(np.nanargmax(np.abs(rs)))
            if abs(rs[j]) > w:
                w, aw = float(abs(rs[j])), (0.0 if j == 0 else float(_SMALL_ALPHAS[j]))
        t = P.tail_loss(r["form"], r["interp"], r["theta"], L)
        if t > w * (1 + 1e-9):
            w, aw = t, math.inf
        if aw > 1e8:
            aw = math.inf
        if not np.isfinite(w) or w > 1e3:
            w, aw = math.inf, math.inf
        out[L] = (w, aw)
    return out


def analytic_models(ends_set):
    """The models with no fitted constants: each form's end functions (g = 0, g = 1) and, for each set of
    conditions from g*, the structure with the smallest worst relative error.  Each result gets
    'measures' (worst_measures) and 'conds' (the conditions, () for the end functions)."""
    cand = [dict(r, conds=()) for r in P.end_results()]
    for r in ends_set:
        if r["n"] == 0:
            r = dict(r)
            r.setdefault("interp", P.spec_to_interp(r["spec"]))
            r["conds"] = tuple(sorted(r["fix"]))
            cand.append(r)
    for r in cand:
        r["measures"] = worst_measures(r)
    best = {}
    for r in cand:
        key = (r["form"], r["conds"], r.get("end"))
        if key not in best or r["measures"]["rel"][0] < best[key]["measures"]["rel"][0]:
            best[key] = r
    order = {c: i for i, c in enumerate(FIX_ORDER)}
    return sorted(best.values(), key=lambda r: (P.FORMS.index(r["form"]), order.get(r["conds"], -1),
                                               r.get("end", 0)))


def _worst_tex(w, aw, sig=3):
    if not np.isfinite(w):
        return r"$\infty$"
    where = "0" if aw == 0 else (r"\infty" if not np.isfinite(aw) else f"{aw:#.2g}")
    return rf"${_tex_num(w, sig)}$ \ ({'$' + where + '$'})"


def latex_analytic_rows(models, sig=6):
    """Rows of the table of analytic models: form, conditions, g, scales, worst relative and absolute
    errors (with where they occur), and worst sum."""
    import gamma_median_twopiece as T
    rows, last = [], None
    for r in models:
        i = r["interp"]
        if r["conds"]:
            g = i.latex()
            g = g if g.startswith("$") else f"${g}$"
            g = g.replace(r"\dfrac{", r"\frac{").replace(r"\tfrac{", r"\frac{")
            if r["kind"] == "rational":
                g = g.replace(r"\frac{", r"\dfrac{", 1)
            pr = P.params_readable(r)
            # two scales per line, as in the frontier table
            items = [rf"${_param_tex(k)} = {'1' if abs(v - 1) < 1e-12 else f'{v:#.{sig}g}'}$" for k, v in pr.items()]
            scales = ",\\newline ".join(", ".join(items[j:j + 2]) for j in range(0, len(items), 2))
            conds = ", ".join(FIX_TEX[c] for c in FIX_ORDER[-1] if c in r["conds"])
        else:
            g, scales, conds = f"$g = {r['end']}$", "--", "--"
        ms = r["measures"]
        form = FORM_TEX_PLAIN[r["form"]] if r["form"] != last else ""
        if r["form"] != last and last is not None:
            rows.append(r"\midrule")
        last = r["form"]
        rows.append(rf"{form} & {conds} & {g} & {scales} & {_worst_tex(*ms['rel'])} & {_worst_tex(*ms['abs'])} \\")
    return "\n".join(rows)


def _analytic_profile_axes(ax, r, label=True):
    a = _alphas()
    m = P.nu(a)
    x = np.arctan(a)
    nh = P.approx(r["form"], a, r["interp"].g(a, r["theta"]))
    ax.plot(x, nh - m, color=ABS_COLOR, lw=1.1, label="absolute", zorder=3)     # absolute on top
    ax.plot(x, nh / m - 1, color=REL_COLOR, lw=1.1, label="relative", zorder=2)
    w = r["measures"]["rel"][0]
    ax.axhline(0, color="0.5", lw=0.5)
    for sgn in (1, -1):
        ax.axhline(sgn * w, color="0.3", lw=0.6, ls=":")
    ax.set_ylim(-1.35 * w, 1.35 * w)
    ax.set_ylabel("error")
    _plain_ticks(ax)
    ax.grid(True, which="major", **GRID)
    if label:
        conds = ", ".join(FIX_MPL[c] for c in FIX_ORDER[-1] if c in r["conds"])
        ax.text(0.975, 0.94, f"{FORM_TEX[r['form']]}, {_kind_text(r)}, set from {conds}",
                transform=ax.transAxes, ha="right", va="top", fontsize=FONT,
                bbox=dict(fc="white", ec="none", alpha=0.85))


def fig_analytic(models):
    """Absolute and relative errors of the given analytic models, one panel each, stacked in form order (A, B, C), so the
    best is at the bottom, as in the other profile figures."""
    models = sorted(models, key=lambda r: P.FORMS.index(r["form"]))
    fig, axs = plt.subplots(len(models), 1, figsize=(FIG_W, 0.27 * FIG_W * len(models) + 0.35), sharex=True)
    axs = np.atleast_1d(axs)
    for ax, r in zip(axs, models):
        _analytic_profile_axes(ax, r)
    atan_axis(axs[-1])
    axs[0].legend(loc="lower right", ncol=2, fontsize=FONT - 0.5, framealpha=0.9)     # Form A has room below
    fig.tight_layout(h_pad=0.4)
    return fig


def best_analytic(models):
    """The best analytic model of each form (smallest worst relative error), Form C first."""
    out = []
    for f in ("F2", "F1", "A"):
        ms = [r for r in models if r["form"] == f and r["conds"]]
        out.append(min(ms, key=lambda r: r["measures"]["rel"][0]))
    return out


def write_analytic_outputs(ends_set, paper_dir="../draft", sig=6):
    """Table rows and figure of the analytic models, into the paper folder; returns the models."""
    import os
    models = analytic_models(ends_set)
    with open(os.path.join(paper_dir, "tables", "tab_analytic_rows.tex"), "w") as f:
        f.write("% Generated by gamma_median_figures.write_analytic_outputs; do not edit.\n"
                + latex_analytic_rows(models, sig) + "\n")
    best = best_analytic(models)
    for name, fig in (("fig_analytic", fig_analytic(best)), ("fig_ABC_ideal_g", fig_numerators_and_ideal_g(best))):
        fig.savefig(os.path.join(paper_dir, "figures", name + ".pdf"))
        plt.close(fig)
    return models


def numbers_analytic(models):
    """Every number quoted about the analytic models, with an mpmath check of each worst error."""
    import gamma_median_twopiece as T
    for r in models:
        ms = r["measures"]
        conds = "+".join(r["conds"]) or f"g = {r['end']}"
        pr = P.params_readable(r) if r["conds"] else {}
        line = (f"{FORM_TEX[r['form']]:7s} {conds:18s} {r['name'][:46]:46s} "
                + " ".join(f"{L} {ms[L][0]:.6g} @ {ms[L][1]:.3g}" for L in ANALYTIC_MEASURES))
        print(line)
        if pr:
            print("        scales:", ", ".join(f"{k} = {v:.6g}" for k, v in pr.items()))
        for L in ("rel", "abs"):
            w, aw = ms[L]
            if np.isfinite(w) and 0 < aw < 1e5:
                rr = dict(r, loss_type=L)
                print(f"        mpmath {L}: {P.loss_mp(rr, aw):.6g} at alpha = {aw:.4g}")
    rest = [r for r in models if r["conds"] and r["conds"] != ("slope",)]
    rel = lambda r: r["measures"]["rel"]
    print("Excluding the end functions and the slope-only models:")
    print(f"  worst rel / worst abs from {min(rel(r)[0] / r['measures']['abs'][0] for r in rest):.3g}"
          f" to {max(rel(r)[0] / r['measures']['abs'][0] for r in rest):.3g}")
    print(f"  worst rel at alpha from {min(rel(r)[1] for r in rest):.3g} to {max(rel(r)[1] for r in rest):.3g}")
    print(f"  median there at most {float(P.nu(max(rel(r)[1] for r in rest))):.3g}")
    print(f"  worst max == worst rel for all: {all(r['measures']['max'][0] == rel(r)[0] for r in rest)}")
    c2 = [r for r in models if r["form"] == "F2" and set(r["conds"]) == {"large", "slope"}][0]
    print(f"Form C, slope and K set:  g(1) = {float(np.ravel(c2["interp"].g(np.array([1.0]), c2["theta"]))[0]):.5f}, against g*(1) = {P.G_STAR_1['F2']:.6f}")


def numbers_numerators():
    """Facts about A, B, C quoted in Section 3:  their limits, B's and C's large-alpha expansions, and B's maximum."""
    import mpmath as mp
    with mp.workdps(40):
        E, L = mp.e ** (-mp.euler), mp.log(2)
        c = L * (L / 2 - mp.mpf(1) / 3)
        print(f"c = {mp.nstr(c, 8)}  (B = log 2 + c/alpha + ...)")
        print(f"C = log 2 - {mp.nstr((mp.mpf(37) / 405 - L ** 2 / 6) * L, 8)}/alpha^2 + ...")
        kA = L ** 2 / 2 - L / 3 + mp.mpf(8) / 405
        kC = 2 * (mp.mpf(37) / 405 - L ** 2 / 6) * L
        print(f"A'(alpha) ~ -{mp.nstr(kA, 8)}/alpha^2,  C'(alpha) ~ {mp.nstr(kC, 8)}/alpha^3  (Section 3, monotonicity)")
        # check against the exact derivatives, with nu' from implicit differentiation of P(alpha, nu) = 1/2
        for al in (20, 200, 2000):
            al = mp.mpf(al)
            m = P.median_mp(al, dps=40)
            dm = -mp.diff(lambda t: mp.gammainc(t, 0, m, regularized=True), al) / (m ** (al - 1) * mp.e ** (-m) / mp.gamma(al))
            x = 1 / al
            dA = 2 ** x * (dm - L * x ** 2 * m) - 1
            dC = dm * (2 ** x - 1 - c * x ** 2) - m * x ** 2 * (L * 2 ** x - 2 * c * x)
            print(f"  alpha = {int(al)}:  alpha^2 A' = {mp.nstr(al ** 2 * dA, 6)},  alpha^3 C' = {mp.nstr(al ** 3 * dC, 6)}")
    a = np.logspace(-3, 4, 200001)
    m = P.nu(a)
    for f in P.FORMS:
        v = numerator(f, a, m)
        d = np.diff(v)
        print(f"{NUMERATOR_TEX[f]}: from {v[0]:.6f} to {v[-1]:.6f}; increasing: {bool(np.all(d > 0))}, "
              f"decreasing: {bool(np.all(d < 0))}; max {v.max():.6f} at alpha = {a[v.argmax()]:.3g}")


def numbers_initializers(results=None, dps=80, n_alpha=57):
    """Simple approximations as starting values for solving P(alpha, x) = 1/2 by Newton's or Halley's method
    (Summary):  the most steps needed, over alpha from 1e-3 to 1e4, to reach relative error 1e-16 and 1e-50,
    starting from each model with its printed six-digit scales, and from each frontier model with two or more
    fitted constants in results.  Newton's method takes a relative error delta to about (1 + nu - alpha) delta^2/2,
    between delta^2/3 and delta^2/2."""
    import mpmath as mp
    with mp.workdps(dps):
        E, L = mp.e ** (-mp.euler), mp.log(2)
        Ainf, c = L - mp.mpf(1) / 3, (L / 2 - mp.mpf(1) / 3) * L
        q = mp.mpf

        def rat(a, num, den=None):        # num: scales a_1..a_m; den: {power: scale} for free or tied lower terms
            m = len(num)
            Q = 1 + sum((a / b) ** i for i, b in (den or {}).items()) + (a / num[-1]) ** m
            return sum((a / s) ** (i + 1) for i, s in enumerate(num)) / Q

        def rat_spec(a, interp, theta):   # any rational structure, with its scales rounded to six digits as printed
            sc = [q(f"{10.0 ** t:.6g}") for t in theta]
            num = dict(zip(interp.num, sc))
            free = iter(sc[len(interp.num):])
            den = {i: (next(free) if t == "free" else num[i]) for i, t in interp.den.items()}
            m = interp.m
            Q = 1 + sum((a / b) ** i for i, b in den.items()) + (a / num[m]) ** m
            return sum((a / s) ** i for i, s in num.items()) / Q

        nuA = lambda a, g: 2 ** (-1 / a) * ((1 - g) * E + g * Ainf + a)
        nuB = lambda a, g: ((1 - g) * E + g * L) / (2 ** (1 / a) - 1)
        nuC = lambda a, g: ((1 - g) * E + g * L) / (2 ** (1 / a) - 1 - c / a ** 2)
        nu_form = {"A": nuA, "F1": nuB, "F2": nuC}
        models = {
            "Form A, g = 0 (no scales)": lambda a: nuA(a, 0),
            "Form A, g*(1) set (1 scale)": lambda a: nuA(a, rat(a, [q("0.151175")])),
            "Form C, slope and K set (2 scales)": lambda a: nuC(a, rat(a, [q("0.285173"), q("0.243693")], {1: q("0.285173")})),
            "Form B, all three set (3 scales)": lambda a: nuB(a, rat(a, [q("0.285173"), q("0.263991")], {1: q("0.398940")})),
        }
        for r in (P.global_frontier(results) if results else []):
            if r["n"] >= 2 and r["kind"] == "rational":
                models[f"frontier n = {r['n']}, {P.FORM_LABEL[r['form']]} ({len(r['theta'])} scales)"] = (
                    lambda a, r=r: nu_form[r["form"]](a, rat_spec(a, r["interp"], r["theta"])))

        def steps(a, x, halley):
            while True:
                f = mp.gammainc(a, 0, x, regularized=True) - mp.mpf(1) / 2
                r = f / mp.e ** ((a - 1) * mp.log(x) - x - mp.loggamma(a))
                x = x - (r / (1 - r * ((a - 1) / x - 1) / 2) if halley else r)
                yield x

        alphas = [mp.mpf(10) ** e for e in np.linspace(-3, 4, n_alpha)]
        truth = {}
        for a in alphas:
            it = steps(a, models["Form C, slope and K set (2 scales)"](a), True)
            for _ in range(6):
                x = next(it)
            truth[a] = x
        print(f"single and double precision (unit roundoff):  2^-24 = {2.0 ** -24:.3g}, 2^-53 = {2.0 ** -53:.3g}")
        print(f"Newton factor (1 + nu - alpha)/2 over the grid:  "
              f"{float(min((1 + truth[a] - a) / 2 for a in alphas)):.4f} to {float(max((1 + truth[a] - a) / 2 for a in alphas)):.4f}")
        for name, f in models.items():
            d0 = max(abs(f(a) / truth[a] - 1) for a in alphas)
            d1 = [max(abs(next(steps(a, f(a), h)) / truth[a] - 1) for a in alphas) for h in (False, True)]
            out = []
            for halley in (False, True):
                for tol in (q(10) ** -16, q(10) ** -50):
                    worst = 0
                    for a in alphas:
                        for k, x in enumerate(steps(a, f(a), halley), 1):
                            if abs(x / truth[a] - 1) < tol or k > 30:
                                break
                        worst = max(worst, k)
                    out.append(worst)
            print(f"{name:38s} start error {float(d0):.2g};  after one step, Newton {float(d1[0]):.2g}, Halley {float(d1[1]):.2g};  "
                  f"Newton steps to 1e-16, 1e-50: {out[0]}, {out[1]};  Halley: {out[2]}, {out[3]}")


def numbers_closed_forms_and_counts(results_all, ends_set):
    """The closed forms of the ideal interpolators' end coefficients (paper, Section 3.1), checked against
    40-digit mpmath, and the counts of fits quoted in Section 6."""
    import collections
    import mpmath as mp
    with mp.workdps(40):
        E, L = mp.e ** (-mp.euler), mp.log(2)
        A = L - mp.mpf(1) / 3
        vals = {"Form A g*'(0) = (1 - pi^2 e^-gamma/12)/(e^-gamma - A_inf)": (1 - mp.pi ** 2 * E / 12) / (E - A),
                "Form A K = (8/405 + log^2 2/2 - log 2/3)/(e^-gamma - A_inf)": (mp.mpf(8) / 405 + L ** 2 / 2 - L / 3) / (E - A),
                "Forms B, C g*'(0) = pi^2 e^-gamma/(12 (log 2 - e^-gamma))": mp.pi ** 2 * E / (12 * (L - E)),
                "Form B -K = (log 2/2 - 1/3) log 2/(log 2 - e^-gamma)": (L / 2 - mp.mpf(1) / 3) * L / (L - E),
                "Form C K = (37/405 - log^2 2/6) log 2/(log 2 - e^-gamma)": (mp.mpf(37) / 405 - L ** 2 / 6) * L / (L - E),
                "37/405 - (1/9 - 8/405)": mp.mpf(37) / 405 - (mp.mpf(1) / 9 - mp.mpf(8) / 405)}
        for k, v in vals.items():
            print(f"{k:62s} {mp.nstr(v, 12)}")
    fitted = [r for r in results_all if r.get("ends") != "set" and not r.get("exact1")]
    print(f"all-fitted fits: {len(fitted)}", dict(collections.Counter(r['kind'] for r in fitted)))
    print(f"fits with some scale set from g*: {len(ends_set)}", dict(collections.Counter(r['kind'] for r in ends_set)),
          {P.FORM_LABEL[f]: sum(r['form'] == f for r in ends_set) for f in P.FORMS},
          f"with every scale set: {sum(r['n'] == 0 for r in ends_set)}")


# ----------------------------------------------------------------------------
# Write the paper's figures and tables into its folder
# ----------------------------------------------------------------------------

PAPER_FIGS = (2, 3, 4, 5)          # frontier n values shown in the stacked profile figure


def write_paper_outputs(results, paper_dir="../draft", sig=6):
    """Figures (PDF) into <paper_dir>/figures and table bodies into <paper_dir>/tables, which the
    paper \\input's, so the paper always matches the fits."""
    import os
    os.makedirs(os.path.join(paper_dir, "figures"), exist_ok=True)
    os.makedirs(os.path.join(paper_dir, "tables"), exist_ok=True)
    results_all, results = results, displayed(results)
    front = [r for r in P.global_frontier(results) if r["n"] > 0]
    fr = {r["n"]: r for r in P.global_frontier(results)}
    figs = {"fig_pareto": fig_pareto(results, mode="fitted"), "fig_pareto_set": fig_pareto(results, mode="set"),
            "fig_g_error": fig_g_error(front),
            "fig_profiles_linear": fig_profiles_linear([fr[n] for n in PAPER_FIGS if n in fr]),
            "fig_ends": fig_ends(),
            "fig_profiles_n01": fig_profiles_linear([fr[0], fr[1]])}
    for name, fig in figs.items():
        fig.savefig(os.path.join(paper_dir, "figures", name + ".pdf"))
        plt.close(fig)
    rows = latex_frontier_table(results, sig=sig, file=open(os.devnull, "w"))
    rows = rows.replace(r"$\frac{", r"$\dfrac{")
    with open(os.path.join(paper_dir, "tables", "tab_frontier_rows.tex"), "w") as f:
        f.write("% Generated by gamma_median_figures.write_paper_outputs; do not edit.\n" + rows + "\n")
    with open(os.path.join(paper_dir, "tables", "tab_pareto_rows.tex"), "w") as f:
        f.write("% Generated by gamma_median_figures.write_paper_outputs; do not edit.\n"
                + latex_pareto_table(results, file=open(os.devnull, "w")) + "\n")
    with open(os.path.join(paper_dir, "tables", "formula_box.tex"), "w") as f:
        f.write("% Generated by gamma_median_figures.write_paper_outputs; do not edit.\n"
                + latex_formula_box(results) + "\n")
    return sorted(figs)


# ----------------------------------------------------------------------------
# Form D (two-piece) and single formulas with their ends set: figure, tables, numbers
# ----------------------------------------------------------------------------

D_COLOR = "#9467bd"


def _single_points(results_all, ends_set):
    """(n, loss, result) for the displayed single-formula fits, and for those plus the ends-set rationals."""
    disp = displayed(P.with_exact1(results_all)) if not any(r.get("exact1") for r in results_all) else displayed(results_all)
    fitted = [(r["n"], r["loss"], r) for r in disp]
    return fitted, fitted + [(r["n"], r["loss"], r) for r in ends_set]


def fig_twopiece(results_all, D, ends_set, max_n=6):
    """The earlier best single formulas as points in their Pareto-plot symbols (form color and marker; filled for
    arctangents, open for rationals, half-filled for rationals with ends set), against Form D's curves in black."""
    import gamma_median_twopiece as T
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.45))
    fitted, both = _single_points(results_all, ends_set)
    pts = {}
    for n, l, r in T.frontier(fitted) + T.frontier(both):
        pts[(n, id(r))] = (n, l, r)
    by_n = {}
    for n, l, r in pts.values():
        by_n.setdefault(n, []).append((l, r))
    for n, lst in by_n.items():
        lst.sort(key=lambda t: t[0])
        for j, (l, r) in enumerate(lst):
            # side by side where two points share n, so close values stay visible
            x = n + (0.0 if len(lst) == 1 else (j - (len(lst) - 1) / 2) * 0.18)
            fill = "bottom" if r.get("ends") == "set" else KIND_FILL[r["kind"] if r["kind"] in KIND_FILL else "arctan"]
            ax.plot([x], [l], marker=FORM_MARKER[r["form"]], ms=6, ls="none", color=FORM_COLOR[r["form"]],
                    fillstyle=fill, mfc=FORM_COLOR[r["form"]], mfcalt="white", mew=1.0, zorder=4)
    for ends, st in (("set", dict(marker="*", ms=10, ls="-", mfc="k")),
                     ("fitted", dict(marker="*", ms=10, ls=":", mfc="white"))):
        rs = sorted([r for r in D if r["ends"] == ends and r["n"] <= max_n], key=lambda r: r["n"])
        ax.plot([r["n"] for r in rs], [r["loss"] for r in rs], color="k", lw=1.0, mec="k", zorder=3, **st)
    # circle the Form D points that beat every single formula with the same number of constants
    single_best = {}
    for n, l, _ in both:
        single_best[n] = min(l, single_best.get(n, math.inf))
    wins = []
    for n in range(max_n + 1):
        d = [r["loss"] for r in D if r["n"] == n]
        if d and min(d) < single_best.get(n, math.inf):
            wins.append((n, min(d)))
    ax.plot([w[0] for w in wins], [w[1] for w in wins], "o", ms=14, mfc="none", mec="0.35", mew=0.8, zorder=5)
    # legend: Form D curves, circles, then the single-formula symbols
    h = [Line2D([], [], color="k", lw=1.0, marker="*", ms=9),
         Line2D([], [], color="k", lw=1.0, ls=":", marker="*", ms=9, mfc="white"),
         Line2D([], [], ls="none", marker="o", ms=12, mfc="none", mec="0.35", mew=0.8)]
    lab = [r"Form D, ends set ($a$, $b$, $c$ exact)", r"Form D, ends fitted ($a$, $b$, $c$ fitted)",
           "Form D better than any single formula"]
    leg = ax.legend(h, lab, loc="upper right", fontsize=FONT - 0.5, framealpha=0.95)
    ax.add_artist(leg)
    h2, lab2 = [], []
    for f in P.FORMS:
        h2.append(Line2D([], [], ls="none", marker=FORM_MARKER[f], ms=6, color=FORM_COLOR[f]))
        lab2.append(FORM_TEX[f])
    for fill, t in (("full", "arctan"), ("none", "rational"), ("bottom", "rational, ends set")):
        h2.append(Line2D([], [], ls="none", marker="o", ms=6, color="0.3", fillstyle=fill, mfcalt="white"))
        lab2.append(t)
    ax.legend(h2, lab2, loc="upper left", bbox_to_anchor=(0.07, 1.0), ncol=2, fontsize=FONT - 0.5, framealpha=0.95,
              title="best single formulas (Sections 6 and 8)", title_fontsize=FONT - 0.5)
    ax.set_yscale("log")
    lo, hi = ax.get_ylim()
    ax.set_ylim(lo, hi * 4)                    # headroom for the legends
    ax.set_xticks(range(max_n + 1))
    ax.set_xlabel("number of fitted constants, $n$")
    ax.set_ylabel("minimax max(abs., rel.) error")
    ax.grid(True, which="major", **GRID)
    fig.tight_layout()
    return fig


def _kappa_tex(coef):
    if not coef:
        return "0"
    s = f"{coef[0]:#.6g}"
    for i, c in enumerate(coef[1:], start=1):
        term = r"\alpha" if i == 1 else rf"\alpha^{i}"
        s += f" {'-' if c < 0 else '+'} {abs(c):#.6g}\\,{term}"
    return s


def printed_D(r, sig=6):
    """Form D result re-evaluated with its kappa coefficients printed to sig digits."""
    import gamma_median_twopiece as T
    x = [float(f"{v:.{sig}g}") for v in r["x"]]
    return T.evaluate_D(x, r["k"], r["free"])


def latex_twopiece_rows(D, max_n=4):
    rows = []
    for r in sorted([r for r in D if r["ends"] == "set" and r["n"] <= max_n], key=lambda r: r["n"]):
        rr = printed_D(r)
        rows.append(rf"{r['n']} & ${_kappa_tex(rr['kappa'])}$ & ${_tex_num(rr['loss'])}$ & {_alpha_tex(rr['alpha_at_max'])} \\")
    return "\n".join(rows)


def endsset_frontier(results_all, ends_set):
    """Frontier of single formulas when ends may be set; entries that come from ends-set fits."""
    import gamma_median_twopiece as T
    _, both = _single_points(results_all, ends_set)
    return [(n, l, r) for n, l, r in T.frontier(both)]


def latex_endsset_rows(results_all, ends_set, sig=6):
    rows = []
    for n, l, r in endsset_frontier(results_all, ends_set):
        if r.get("ends") != "set":
            continue
        import gamma_median_twopiece as T
        i = P.spec_to_interp(r["spec"]) if "interp" not in r else r["interp"]
        for s in range(sig, sig + 4):                   # more digits where sig would change the worst error
            rr = P.rounded(dict(r, interp=i), s)
            if _tex_num(rr["loss"]) == _tex_num(r["loss"]):
                break
        fix = {"slope": r"$g'(0)$", "large": r"large $\alpha$"}
        sets = " and ".join(fix[f] for f in r["fix"])
        solved = {f"{t}{j}" for t, j in T.EndsSet(i, r["form"], r["fix"]).solve.values()}
        g = i.latex().replace(r"\frac{", r"\dfrac{")
        g = g if g.startswith("$") else f"${g}$"
        pars = ", ".join(rf"${_param_tex(k)} = {v:#.{s}g}$" + ("$^*$" if k in solved else "")
                         for k, v in rr["printed"].items())
        rows.append(rf"{n} & {FORM_TEX_PLAIN[r['form']]} & {g} & {sets} & {pars} & ${_tex_num(max(rr['loss'], r['tail'], r['small']))}$ \\")
    return "\n".join(rows)


def numbers_twopiece(results_all, D, ends_set):
    import gamma_median_twopiece as T
    pr = print
    pr("== Form D (two-piece) ==")
    pr(f"a = 1 - gamma = {T.A_EX:.6f}; b = pi^2/12 + 1/2 - log 2 - gamma = {T.B_EX:.7f}; c_inf = log2/2 - 1/3 + 8/405 = {T.C_INF:.6f}")
    for c, name in ((T.C_PAPER1, "1/30"), (T.C_INF, "c_inf")):
        w, k1 = T.high_piece_only(c)
        pr(f"  alpha >= 1 piece alone, c = {name}: worst {w:.4g}; large-alpha error {k1:+.6f}/alpha + O(alpha^-2)")
    for r in sorted(D, key=lambda r: (r["ends"], r["n"])):
        rr = printed_D(r) if r["ends"] == "set" else r
        mp_chk = T.loss_D_mp(r, r["alpha_at_max"]) if r["alpha_at_max"] > 0 else float("nan")
        pr(f"  ends {r['ends']:6s} n = {r['n']}: {r['loss']:.4g} at alpha = {r['alpha_at_max']:.4g} (printed {rr['loss']:.4g}; "
           f"mpmath {mp_chk:.6g}); low {r['low']:.3g}, high {r['high']:.3g}; kappa {np.round(r['kappa'], 6)}"
           + ("" if r["ends"] == "set" else f"; a, b, c = {r['a']:.6f}, {r['b']:.6f}, {r['c']:.6f}"))
    r2 = [r for r in D if r["ends"] == "set" and r["n"] == 2][0]
    left, right, true = T.slopes_at_1(r2["kappa"])
    pr(f"  slopes at alpha = 1 (n = 2): left {left:.4f}, right {right:.4f}, true {true:.4f}")
    pr("== Single formulas, ends set where better (frontier) ==")
    for n, l, r in endsset_frontier(results_all, ends_set):
        tag = f"ends set: {'+'.join(r['fix'])}" if r.get("ends") == "set" else "ends fitted"
        extra = ""
        if r.get("ends") == "set":
            rr = dict(r, interp=P.spec_to_interp(r["spec"]))
            extra = (f"; mpmath {P.loss_mp(rr, r['alpha_at_max']):.6g}; "
                     f"{P.alternations(P._PROB_CACHE.setdefault(('check', 'max'), P.Problem(n_fit=10)), r['form'], rr['interp'], r['theta'])} alternations")
        pr(f"  n = {n}: {l:.4g} at alpha = {r['alpha_at_max']:.4g}, {P.FORM_LABEL[r['form']]} {r['kind']} ({tag}){extra}")


def write_twopiece_outputs(results_all, D, ends_set, paper_dir="../draft"):
    import os
    fig = fig_twopiece(results_all, D, ends_set)
    fig.savefig(os.path.join(paper_dir, "figures", "fig_twopiece.pdf"))
    plt.close(fig)
    for name, body in (("tab_twopiece_rows.tex", latex_twopiece_rows(D)),
                       ("tab_endsset_rows.tex", latex_endsset_rows(results_all, ends_set))):
        with open(os.path.join(paper_dir, "tables", name), "w") as f:
            f.write("% Generated by gamma_median_figures.write_twopiece_outputs; do not edit.\n" + body + "\n")
    return ["fig_twopiece", "tab_twopiece_rows", "tab_endsset_rows"]


# ----------------------------------------------------------------------------
# Appendix A:  the bounds used in the proof that log 2 - 1/3 < A < e^-gamma, drawn "in the box"
# ----------------------------------------------------------------------------

def abox_constants():
    """nu(1/2), nu'(1/2), and nu'(1) in float64, from the closed forms in Appendix A (gamma_median_abounds.py
    certifies them in interval arithmetic)."""
    from scipy.special import erfinv, exp1
    g = 0.5772156649015329
    s = float(erfinv(0.5))
    F = sum((-s * s) ** n / (math.factorial(n) * (2 * n + 1) ** 2) for n in range(30))
    d05 = s * math.exp(s * s) * (4 * s * F - math.sqrt(math.pi) / 2 * (g + math.log(4 * s * s)))
    d1 = g + math.log(P.L) + 2 * float(exp1(P.L))
    return s * s, d05, d1


def abox_bounds():
    """Each bound as (name, kind, function of alpha giving a bound on nu, alpha range where it holds,
    alpha range where the proof uses it, LaTeX formula, source).  Names L1, L3, L4, L8, U2, U5, U6 follow
    Lyon (2023); L9 and L10 are new here."""
    n05, d05, d1 = abox_constants()
    lg = lambda a: np.exp(np.array([math.lgamma(1 + v) for v in np.atleast_1d(a)]) / np.atleast_1d(a))
    return [
        ("L1", "lower", lambda a: a - 1 / 3, (0, math.inf), (1, math.inf)),
        ("L10", "lower", lambda a: P.L / (2 ** (1 / a) - 1), (1, math.inf), (1, math.inf)),
        ("L4", "lower", lambda a: 2 ** (-1 / a) * lg(a), (0, math.inf), (0, 0.35)),
        ("L9", "lower", lambda a: n05 + d05 * (a - 0.5), (0, math.inf), (0.35, 0.7)),
        ("L3", "lower", lambda a: P.L + d1 * (a - 1), (0, math.inf), (0.7, 1)),
        ("U5", "upper", lambda a: 2 ** (-1 / a) * lg(a) * (1 - a * a * P.L / (1 + a)) ** (-1 / a), (0, 1), (0, 1)),
        ("U2", "upper", lambda a: a - 1 + P.L, (1, math.inf), (1, math.inf)),
    ]


ABOX_COLOR = {"L1": "#1f5fbf", "L10": "#2a9d3a", "L4": "#7b3fbf", "L9": "#17a2b8", "L3": "#8c564b",
              "U5": "#e07000", "U2": "#d62728"}
# label placement:  alpha, offset in points, alignment
ABOX_LABEL = {"L1": (12, (0, 3), "center", "bottom"), "L10": (6, (0, -4), "center", "top"),
              "L4": (0.2, (-4, 0), "right", "center"), "L9": (0.4, (-4, 0), "right", "center"),
              "L3": (0.8, (2, -5), "left", "top"), "U5": (0.45, (0, 4), "center", "bottom"),
              "U2": (3, (0, 4), "center", "bottom")}


def abox_crossing():
    """alpha* where nu_Gamma4 = alpha - 1/3:  both equal the box floor there, by the convex-combination identity."""
    from scipy.optimize import brentq
    return brentq(lambda a: P.L / (2 ** (1 / a) - 1) - (a - 1 / 3), 2, 5, xtol=1e-14)


def fig_abox(ylim=(0.33, 0.58)):
    """A(alpha) between its limits, with the bounds of Appendix A mapped to A-space, A_X = 2^(1/alpha) X - alpha:
    thick where the proof uses a bound, thin dashed elsewhere where it still holds.  For alpha >= 1 the proof uses
    the larger of L10 and L1, which cross on the floor at alpha*."""
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.45))
    t = np.linspace(math.atan(0.02), math.atan(1e6), 6000)
    a = np.tan(t)
    to_A = lambda f, aa: 2 ** (1 / aa) * f(aa) - aa
    ax.axhspan(P.A_INF, P.E, color="0.93", zorder=0)
    for v, lab in ((P.E, r"$e^{-\gamma}$"), (P.A_INF, r"$\log 2 - \frac{1}{3}$")):
        ax.axhline(v, color="0.35", lw=0.8, zorder=1)
        ax.text(math.pi / 2 + 0.02, v, lab, ha="left", va="center", fontsize=FONT, color="0.25", clip_on=False)
    m = P.nu(a)
    ax.plot(np.concatenate([[0], t, [math.pi / 2]]), np.concatenate([[P.E], 2 ** (1 / a) * m - a, [P.A_INF]]),
            color="k", lw=2.6, ls=(0, (0.05, 1.6)), dash_capstyle="round", zorder=2)
    ax.annotate(r"$A(\alpha)$", (math.atan(0.3), float(2 ** (1 / 0.3) * P.nu(0.3) - 0.3)), xytext=(4, 3),
                textcoords="offset points", fontsize=FONT)
    star = abox_crossing()
    use = {"L1": (star, math.inf), "L10": (1, star)}
    for name, kind, f, hold, use_range in abox_bounds():
        use_range = use.get(name, use_range)
        col = ABOX_COLOR[name]
        ok = (a > hold[0]) & (a <= hold[1])
        y = np.full_like(a, np.nan)
        y[ok] = to_A(f, a[ok])
        used = ok & (a >= use_range[0]) & (a <= use_range[1])
        tt, yy, uu = t, y, used
        if name in ("L4", "U5"):                 # both tend to e^-gamma as alpha -> 0
            tt, yy, uu = np.concatenate([[0], t]), np.concatenate([[P.E], y]), np.concatenate([[True], used])
        ax.plot(tt, yy, color=col, lw=0.7, ls=(0, (3, 2)), zorder=3)
        ax.plot(tt, np.where(uu, yy, np.nan), color=col, lw=1.3, zorder=4)
        al, off, ha, va = ABOX_LABEL[name]
        ax.annotate(name, (math.atan(al), float(to_A(f, np.array([float(al)]))[0])), xytext=off,
                    textcoords="offset points", ha=ha, va=va, fontsize=FONT, color=col)
    ax.plot([math.atan(star)], [P.A_INF], "o", ms=3.5, color="k", zorder=6)
    ax.annotate(rf"$\alpha^* = {star:.4f}$", (math.atan(star), P.A_INF), xytext=(0, -12), textcoords="offset points",
                ha="center", va="top", fontsize=FONT - 0.5)
    ax.set_ylim(*ylim)
    ax.set_ylabel(r"$2^{1/\alpha}\nu - \alpha$")
    atan_axis(ax)
    ax.grid(True, which="major", axis="y", **GRID)
    fig.tight_layout()
    return fig


# ----------------------------------------------------------------------------
# Appendix B:  the bounds used in the proof that e^-gamma < C < log 2, drawn "in the box" on a power-law y axis
# ----------------------------------------------------------------------------

CBOX_P = 0.5                 # y = 1 - ((log 2 - C)/(log 2 - e^-gamma))^p:  floor at 0, ceiling at 1
CBOX_COLOR = {"L4": "#7b3fbf", "L8": "#8c564b", "L10": "#2a9d3a", "U7": "#2a9d3a", "U8": "#d62728"}
CBOX_LABEL = {"L4": (0.2, (0, -5), "center", "top"), "L8": (0.7, (0, -5), "center", "top"),
              "L10": (3, (0, -5), "center", "top"), "U7": (0.4, (0, 4), "center", "bottom"),
              "U8": (1.6, (0, 4), "center", "bottom")}


def cbox_y(C, p=CBOX_P):
    d = (P.L - np.asarray(C, dtype=float)) / (P.L - P.E)
    return 1 - np.sign(d) * np.abs(d) ** p


def upper_value_float(k):
    """The upper bounds on nu at integers used by Appendix B (float64):  log 2 at 1, the bracket at 2, and
    k - 1/3 + 8/(405 (k - 1)) for k >= 3."""
    k = np.asarray(k, dtype=float)
    v = k - 1 / 3 + 8 / (405 * np.maximum(k - 1, 1))
    return np.where(k == 1, P.L, np.where(k == 2, 1.6783469900167, v))


def cbox_bounds():
    """(name, kind, bound on nu as a function of alpha, where it holds, where the proof uses it)."""
    def chord(a):
        k = np.floor(a)
        return upper_value_float(k) + (upper_value_float(k + 1) - upper_value_float(k)) * (a - k)
    lg = lambda a: np.exp(np.array([math.lgamma(1 + v) for v in np.atleast_1d(a)]) / np.atleast_1d(a))
    g4 = lambda a: P.L / (2 ** (1 / a) - 1)
    return [
        ("L4", "lower", lambda a: 2 ** (-1 / a) * lg(a), (0, math.inf), (0, 0.4)),
        ("L8", "lower", lambda a: 2 ** (-1 / a) * (P.A_INF + a), (0, math.inf), (0.4, 1)),
        ("L10", "lower", g4, (1, math.inf), (1, math.inf)),
        ("U7", "upper", g4, (0, 1), (0, 1)),
        ("U8", "upper", chord, (1, math.inf), (1, math.inf)),
    ]


def fig_cbox(ylim=(-0.1, 1.02)):
    """C(alpha) between its limits, with the bounds of Appendix B mapped to C-space,
    C_X = X (2^(1/alpha) - 1 - c/alpha^2), on a power-law y axis that opens up the region near log 2."""
    fig, ax = plt.subplots(figsize=(FIG_W, FIG_W / 1.45))
    t = np.linspace(math.atan(0.01), math.atan(2e3), 8000)
    a = np.tan(t)
    x = 1 / a
    den = 2 ** x - 1 - P.C2 * x ** 2
    ax.axhspan(0, 1, color="0.93", zorder=0)
    for v, lab in ((0, r"$e^{-\gamma}$"), (1, r"$\log 2$")):
        ax.axhline(v, color="0.35", lw=0.8, zorder=1)
        ax.text(math.pi / 2 + 0.02, v, lab, ha="left", va="center", fontsize=FONT, color="0.25", clip_on=False)
    ax.plot(np.concatenate([[0], t, [math.pi / 2]]), np.concatenate([[0], cbox_y(P.nu(a) * den), [1]]),
            color="k", lw=2.6, ls=(0, (0.05, 1.6)), dash_capstyle="round", zorder=2)
    ax.annotate(r"$C(\alpha)$", (math.atan(0.3), float(cbox_y(P.nu(0.3) * (2 ** (1 / 0.3) - 1 - P.C2 / 0.09)))),
                xytext=(-4, 3), textcoords="offset points", ha="right", fontsize=FONT)
    for name, kind, f, hold, use in cbox_bounds():
        col = CBOX_COLOR[name]
        ok = (a > hold[0]) & (a <= hold[1])
        y = np.full_like(a, np.nan)
        y[ok] = cbox_y(f(a[ok]) * den[ok])
        used = ok & (a >= use[0]) & (a <= use[1])
        tt, yy, uu = t, y, used
        if name in ("L4", "U7"):                 # limits e^-gamma and log 2 as alpha -> 0
            tt = np.concatenate([[0], t])
            yy, uu = np.concatenate([[0 if name == "L4" else 1], y]), np.concatenate([[True], used])
        ax.plot(tt, yy, color=col, lw=0.7, ls=(0, (3, 2)), zorder=3)
        ax.plot(tt, np.where(uu, yy, np.nan), color=col, lw=1.3, zorder=4)
        al, off, ha, va = CBOX_LABEL[name]
        ya = float(cbox_y(f(np.array([float(al)])) * (2 ** (1 / al) - 1 - P.C2 / al ** 2))[0])
        ax.annotate(name, (math.atan(al), ya), xytext=off, textcoords="offset points", ha=ha, va=va,
                    fontsize=FONT, color=col)
    ticks = [(0.6, "0.6"), (0.65, "0.65")] + [(P.L - 10.0 ** -j, rf"$\log 2 - 10^{{-{j}}}$") for j in range(2, 5)]
    ax.set_yticks([float(cbox_y(v)) for v, _ in ticks])
    ax.set_yticklabels([s for _, s in ticks])
    ax.set_ylim(*ylim)
    ax.set_ylabel(r"$\nu\,(2^{1/\alpha} - 1 - c/\alpha^2)$, power-law scale")
    atan_axis(ax)
    ax.grid(True, which="major", axis="y", **GRID)
    fig.tight_layout()
    return fig


# ----------------------------------------------------------------------------
# Why the paper leaves out arctangent interpolators (paper, Section 4)
# ----------------------------------------------------------------------------

def arctan_comparison(fits_json="fits.json", twopiece_json="twopiece.json"):
    """The stored arctangent fits (of polynomials, and of rationals in Bode form) against the rationals:  best worst
    error per number of fitted constants, the one-scale arctangent of Lyon (2021) for Form A, and where each
    arctangent family stops improving.  Prints the numbers the paper quotes and returns them."""
    import gamma_median_twopiece as T
    old = P.INCLUDE_ARCTAN
    P.INCLUDE_ARCTAN = True
    try:
        allfit = P.load_results(fits_json)
        _, es = T.load(twopiece_json)
    finally:
        P.INCLUDE_ARCTAN = old
    items = [(r["n"], r["loss"], r) for r in allfit if r["kind"] != "none"] + [(r["n"], r["loss"], r) for r in es]
    best = lambda pred, n: min(((l, r) for m, l, r in items if m == n and pred(r)), key=lambda t: t[0], default=None)
    is_atan = lambda r: r["kind"] in ("arctan", "bode")
    out = {"per_n": {}}
    print(" n   best rational   best arctangent   ratio")
    for n in range(0, 7):
        br, ba = best(lambda r: r["kind"] == "rational", n), best(is_atan, n)
        if br and ba:
            out["per_n"][n] = (br[0], ba[0], ba[0] / br[0])
            print(f"{n:2d}   {br[0]:.4g}   {ba[0]:.4g} ({ba[1]['form']} {ba[1]['name']})   {ba[0] / br[0]:.2f}")
        elif br:
            print(f"{n:2d}   {br[0]:.4g}   -")
    one_set = [r for r in es if r["kind"] == "arctan" and r["form"] == "A" and r["interp"].m == 1]
    one_fit = [r for r in allfit if r["kind"] == "arctan" and r["form"] == "A" and r["interp"].m == 1]
    if one_set:
        r = one_set[0]
        out["one_set"] = (r["loss"], 10 ** r["theta"][0])
        print(f"Form A one-scale arctangent, exact at alpha = 1:  a = {10 ** r['theta'][0]:.6g}, worst error {r['loss']:.4g}")
    if one_fit:
        r = one_fit[0]
        out["one_fit"] = (r["loss"], 10 ** r["theta"][0])
        print(f"Form A one-scale arctangent, fitted:  a = {10 ** r['theta'][0]:.6g}, worst error {r['loss']:.4g}")
    for f in P.FORMS:
        fam = {n: l for n, l, r in items if r["kind"] == "arctan" and r["form"] == f and r.get("ends") != "set"}
        fam = {n: min(l for m, l, r in items if m == n and r["kind"] == "arctan" and r["form"] == f
                      and r.get("ends") != "set") for n in fam}
        stop = min((n for n in sorted(fam) if all(fam[m] > 0.99 * fam[n] for m in fam if m > n)), default=None)
        out[f"stall_{f}"] = (stop, fam.get(stop))
        print(f"{P.FORM_LABEL[f]} arctangent of a polynomial, all fitted:  stops improving at n = {stop}, {fam.get(stop):.4g}")
    for fn in ("fits_rel.json", "fits_abs.json"):                  # the same one-scale arctangent under other losses
        import os
        if os.path.exists(fn):
            P.INCLUDE_ARCTAN = True
            try:
                q = [r for r in P.load_results(fn) if r["kind"] == "arctan" and r["form"] == "A" and r["interp"].m == 1]
            finally:
                P.INCLUDE_ARCTAN = old
            if q:
                out["one_fit_" + fn[5:8]] = 10 ** q[0]["theta"][0]
                print(f"  minimizing the {fn[5:8]} error instead:  a = {10 ** q[0]['theta'][0]:.6g}")
    bode = [r for r in allfit if r["kind"] == "bode" and r["form"] == "A"]
    if bode:
        r = min(bode, key=lambda r: r["loss"])
        out["bode_A"] = (r["n"], r["loss"])
        print(f"Form A arctangent of a rational:  n = {r['n']}, {r['loss']:.4g}")
    return out


==> anc/python/gamma_median_signed.py <==
"""Interpolators whose middle coefficients may be negative (paper, Section 4:  they lower the best worst errors
only at four and six fitted constants).

The paper's division form (alpha/a_i)^i with a_i > 0 makes every coefficient positive.  Here the
lowest numerator coefficient (the slope at 0) and the shared leading coefficient stay positive, carried
as log10 a_i in [-4, 4] as before, and every other coefficient c_i (numerator powers 2..m-1, free
denominator terms) is signed:  theta in [-8, 8] with

    c_i = sign(theta) 10^(-i (4 - |theta|)),

so |theta| = 0 is a coefficient of size 10^(-4 i), effectively zero, and the sign can change there
without a jump.  A tied denominator term copies its numerator coefficient, sign included.

Rationals must keep Q > 0 for alpha > 0:  a candidate with Q <= 0 anywhere on the grid gets NaN (the fit
then treats it as infinitely bad), and each finished fit is checked for positive real roots of Q.
"""
import json
import sys
import warnings

import numpy as np
from scipy.optimize import minimize

import gamma_median_core as P


def _sh(v):
    return np.asarray(v)[..., None] if np.ndim(v) else v


def _pos(t, i):
    return 10.0 ** (-i * _sh(t))


def _signed(t, i):
    t = _sh(t)
    return np.sign(t) * 10.0 ** (-i * (4.0 - np.abs(t)))


class SignedRational(P.Rational):
    kind = "rational_signed"

    def bounds(self):
        b = []
        for i in self.num:
            b.append((-4.0, 4.0) if i in (1, self.m) else (-8.0, 8.0))
        b += [(-8.0, 8.0)] * sum(t == "free" for t in self.den.values())
        return b

    def coefs(self, theta):
        theta = np.asarray(theta, dtype=float)
        c = {}
        for j, i in enumerate(self.num):
            c[i] = _pos(theta[j], i) if i in (1, self.m) else _signed(theta[j], i)
        j = len(self.num)
        d = {}
        for i, t in self.den.items():
            if t == "free":
                d[i] = _signed(theta[j], i); j += 1
            else:
                d[i] = c[i]
        return c, d

    def _parts(self, alpha, theta):
        """P/lead, Q/lead, and (Q - P)/lead, lead = c_m alpha^m."""
        a = np.asarray(alpha, dtype=float)
        c, d = self.coefs(theta)
        m = self.m
        cm = c[m]
        with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
            inv = a ** (-m) / cm
            Pp = 1.0 + sum(c[i] / cm * a ** (i - m) for i in self.num if i != m)
            Qp = 1.0 + inv + sum(d[i] / cm * a ** (i - m) for i in self.den)
            QmP = inv + sum((d.get(i, 0.0) - (c[i] if i in self.num else 0.0)) / cm * a ** (i - m)
                            for i in range(1, m) if not (i in self.den and self.den[i] == "tied"))
        bad = np.any(~(Qp > 0), axis=-1, keepdims=True)
        return Pp, Qp, QmP, bad

    def g(self, alpha, theta):
        Pp, Qp, _, bad = self._parts(alpha, theta)
        with np.errstate(all="ignore"):
            return np.where(bad, np.nan, Pp / Qp)

    def h(self, alpha, theta):
        _, Qp, QmP, bad = self._parts(alpha, theta)
        with np.errstate(all="ignore"):
            return np.where(bad, np.nan, QmP / Qp)

    def q_roots(self, theta):
        """Positive real roots of Q (should be none)."""
        c, d = self.coefs(theta)
        coef = np.zeros(self.m + 1)
        coef[0] = 1.0
        for i, v in d.items():
            coef[i] = float(v)
        coef[self.m] = float(c[self.m])
        r = np.roots(coef[::-1])
        return [float(x.real) for x in r if abs(x.imag) < 1e-9 * max(1, abs(x)) and x.real > 0]

    @property
    def name(self):
        return "signed " + P.Rational.name.fget(self)


class SignedArctan(P.Arctan):
    kind = "arctan_signed"

    def bounds(self):
        return [(-4.0, 4.0) if i in (1, self.m) else (-8.0, 8.0) for i in self.exps]

    def S(self, alpha, theta):
        a = np.asarray(alpha, dtype=float)
        theta = np.asarray(theta, dtype=float)
        S = 0.0
        with np.errstate(over="ignore", invalid="ignore"):
            for j, i in enumerate(self.exps):
                cf = _pos(theta[j], i) if i in (1, self.m) else _signed(theta[j], i)
                S = S + cf * a ** i
        return S

    def g(self, alpha, theta):
        return (2 / np.pi) * np.arctan(self.S(alpha, theta))

    def h(self, alpha, theta):
        return (2 / np.pi) * np.arctan2(1.0, self.S(alpha, theta))

    @property
    def name(self):
        return "signed " + P.Arctan.name.fget(self)


def signed_structures():
    out = []
    narrow = {r.name for r in P.rational_structures(P.MAX_PARAMS, gaps=False)}
    for s in P.all_structures():
        if not P.in_scope(P.interp_to_spec(s)) or (s.kind == "rational" and s.name not in narrow):
            continue
        if s.kind == "arctan" and s.m >= 3:
            out.append(SignedArctan(s.m))
        elif s.kind == "rational":
            sr = SignedRational(s.m, s.den)
            if any(lo < 0 and lo < -4 for lo, _ in sr.bounds()):
                out.append(sr)
    return out


def coefficients(interp, theta):
    """Readable coefficients:  numerator c_i and denominator d_i (rational), or c_i (arctangent)."""
    if isinstance(interp, SignedRational):
        c, d = interp.coefs(theta)
        return {"c": {i: float(v) for i, v in c.items()}, "d": {i: float(v) for i, v in d.items()}}
    return {"c": {i: float(_pos(t, i) if i in (1, interp.m) else _signed(t, i))
                  for t, i in zip(theta, interp.exps)}}


def _job(args):
    form, idx = args
    s = signed_structures()[idx]
    prob = P._PROB_CACHE.setdefault("main", P.Problem())
    r = P.fit(prob, form, s)
    r.pop("interp")
    r["structure"] = idx
    r["coefficients"] = coefficients(s, r["theta"])
    r["q_roots"] = s.q_roots(r["theta"]) if isinstance(s, SignedRational) else []
    r["spec"] = {"kind": s.kind, "m": s.m, "den": {str(i): t for i, t in getattr(s, "den", {}).items()}}
    return r


def run(out="fits_signed.json", processes=2, forms=P.FORMS):
    ss = signed_structures()
    jobs = sorted([(f, k) for f in forms for k in range(len(ss))], key=lambda j: -ss[j[1]].n)
    print(f"{len(jobs)} fits", flush=True)
    results = []
    from multiprocessing import Pool
    with Pool(processes) as pool:
        for r in pool.imap_unordered(_job, jobs):
            results.append(r)
            print(f"{r['form']:2s} n={r['n']} {r['name']:75s} loss={r['loss']:.4g}"
                  f"{'  Q ROOTS ' + str(r['q_roots']) if r['q_roots'] else ''}  ({r['seconds']:.0f} s)", flush=True)
            json.dump(results, open(out, "w"), indent=1)
    return results


# ----------------------------------------------------------------------------
# Polish:  restart each signed fit from its positive-coefficient optimum as well, and keep the better
# ----------------------------------------------------------------------------


def polish_from(prob, form, it, theta):
    bounds = it.bounds()
    def pol(theta, a, m):
        f = lambda t: float(np.log(np.max(np.abs(P.signed_error(form, it, t, a, m, prob.loss)))))
        with warnings.catch_warnings(), np.errstate(all="ignore"):
            warnings.simplefilter("ignore")
            for _ in range(3):
                r = minimize(f, np.clip(theta, *np.array(bounds).T), method="Nelder-Mead", bounds=bounds,
                             options=dict(xatol=1e-11, fatol=1e-13, maxiter=40000, maxfev=40000, adaptive=True))
                theta = r.x
        return theta
    theta = pol(np.array(theta, float), prob.alpha, prob.median)
    for _ in range(2):
        s = prob.loss_vec(form, it, theta, dense=True); ab = np.abs(s)
        pk = np.flatnonzero((ab[1:-1] >= ab[:-2]) & (ab[1:-1] >= ab[2:])) + 1
        pk = pk[ab[pk] > 0.5 * ab.max()]
        a2 = np.concatenate([prob.alpha, prob.alpha_chk[pk], prob.alpha_chk[[0, -1]]])
        m2 = np.concatenate([prob.median, prob.median_chk[pk], prob.median_chk[[0, -1]]])
        theta = pol(theta, a2, m2)
    return theta


def polish(fn_in="fits_signed.json", fn_out="fits_signed_final.json", fn_pos="fits.json"):
    prob = P.Problem()
    ss = signed_structures()
    sg = json.load(open(fn_in))
    old = {(r['form'], r['name']): r for r in P.load_results(fn_pos)}
    out = []
    for r in sg:
        it = ss[r['structure']]
        o = old[(r['form'], r['name'].replace('signed ', ''))]
        lo = [b[0] for b in it.bounds()]
        th0 = [t if l == -4 else 4 - t for t, l in zip(o['theta'], lo)]
        cands = [np.array(r['theta']), polish_from(prob, r['form'], it, th0), polish_from(prob, r['form'], it, r['theta'])]
        best = min(cands, key=lambda t: P.max_loss(prob, r['form'], it, t)[0])
        l, am = P.max_loss(prob, r['form'], it, best)
        out.append(dict(form=r['form'], name=r['name'], n=r['n'], structure=r['structure'], theta=[float(t) for t in best],
                        loss=l, alpha_at_max=am, pos_loss=o['loss'], tail_loss=P.tail_loss(r['form'], it, best),
                        alternations=P.alternations(prob, r['form'], it, best),
                        coefficients=coefficients(it, best),
                        q_roots=it.q_roots(best) if isinstance(it, SignedRational) else []))
        print(r['form'], r['n'], r['name'][7:70], f"pos={o['loss']:.4g} DE={r['loss']:.4g} final={l:.4g}", flush=True)
    json.dump(out, open(fn_out, 'w'), indent=1)
    return out


if __name__ == "__main__":
    run(*(sys.argv[1:2] or ["fits_signed.json"]))


==> anc/python/gamma_median_signed_set.py <==
"""The "set" fits of gamma_median_twopiece.EndsSet, with signed middle coefficients.

Free coefficients are carried as in gamma_median_signed:  the slope coefficient u_a1 and the shared leading u_am as
log10 scales in [-4, 4], every other coefficient signed, theta in [-8, 8] with u = sign(theta) 10^(-i (4 - |theta|)).
Coefficients solved from the conditions (slope, large-alpha coefficient, exactness at 1) may be negative too, except
u_a1 and u_am, which must stay positive.  Q must stay positive on the grid, and each result is checked for positive
real roots of Q.
"""
import json
import math
import sys
import warnings

import numpy as np
from scipy.optimize import differential_evolution, minimize

import gamma_median_core as P
import gamma_median_twopiece as T


def _u(x, i, signed):
    return math.copysign(10.0 ** (-i * (4.0 - abs(x))), x) if signed else 10.0 ** (-i * x)


class FixedRational(P.Interp):
    """g = P/Q from explicit coefficient dicts c (numerator, powers 1..m) and d (denominator powers below m)."""
    kind = "rational_signed"

    def __init__(self, m, c, d):
        self.m, self.c, self.d = m, c, d

    def bounds(self):
        return []

    def _parts(self, alpha):
        a = np.asarray(alpha, dtype=float)
        m, c, d = self.m, self.c, self.d
        cm = c[m]
        with np.errstate(all="ignore"):
            inv = a ** (-m) / cm
            Pp = 1.0 + sum(c[i] / cm * a ** (i - m) for i in range(1, m))
            Qp = 1.0 + inv + sum(d[i] / cm * a ** (i - m) for i in d)
            QmP = inv + sum((d.get(i, 0.0) - c[i]) / cm * a ** (i - m) for i in range(1, m))
        bad = np.any(~(Qp > 0))
        return Pp, Qp, QmP, bad

    def g(self, alpha, theta=None):
        Pp, Qp, _, bad = self._parts(alpha)
        return np.full_like(Pp, np.nan) if bad else Pp / Qp

    def h(self, alpha, theta=None):
        _, Qp, QmP, bad = self._parts(alpha)
        return np.full_like(Qp, np.nan) if bad else QmP / Qp

    def q_roots(self):
        coef = np.zeros(self.m + 1)
        coef[0] = 1.0
        for i, v in self.d.items():
            coef[i] = v
        coef[self.m] = self.c[self.m]
        r = np.roots(coef[::-1])
        return [float(x.real) for x in r if abs(x.imag) < 1e-9 * max(1, abs(x)) and x.real > 0]


class FixedArctan(P.Interp):
    kind = "arctan_signed"

    def __init__(self, c):
        self.c = c

    def bounds(self):
        return []

    def S(self, alpha):
        a = np.asarray(alpha, dtype=float)
        with np.errstate(all="ignore"):
            return sum(v * a ** i for i, v in self.c.items())

    def g(self, alpha, theta=None):
        return (2 / np.pi) * np.arctan(self.S(alpha))

    def h(self, alpha, theta=None):
        return (2 / np.pi) * np.arctan2(1.0, self.S(alpha))

    def q_roots(self):
        return []


class SignedEndsSet(T.EndsSet):
    def signed(self, nm):
        kind, i = nm
        return kind == "b" or (kind == "a" and 1 < i < self.base.m)

    def bounds(self):
        return [(-8.0, 8.0) if self.signed(nm) else (-4.0, 4.0) for nm in self.free]

    def build(self, q):
        """The fixed interpolator for free values q, or None if the conditions cannot be met."""
        u = {nm: _u(x, nm[1], self.signed(nm)) for nm, x in zip(self.free, q)}
        if not self.rational:
            m = self.base.m
            tgt = math.tan(math.pi * P.G_STAR_1[self.form] / 2)
            last = tgt - sum(u[("a", i)] for i in range(1, m))
            if not last > 0:
                return None
            u[("a", m)] = last
            return FixedArctan({i: u[("a", i)] for i in range(1, m + 1)})
        if self.solve:
            A, rhs = self._system(u)
            try:
                sol = np.linalg.solve(A, rhs)
            except np.linalg.LinAlgError:
                return None
            if not np.all(np.isfinite(sol)):
                return None
            for nm, s in zip(self.solve.values(), sol):
                if not self.signed(nm) and s <= 0:
                    return None
                u[nm] = float(s)
        m = self.base.m
        c = {i: u[("a", i)] for i in self.base.num}
        d = {i: (u[("b", i)] if t == "free" else c[i]) for i, t in self.base.den.items()}
        it = FixedRational(m, c, d)
        if any(v < 0 for v in d.values()) and it.q_roots():     # a pole can hide between grid points
            return None
        return it

    def q_from_positive(self, theta):
        """Free values q equivalent to a positive-coefficient fit's theta (log10 scales in names order)."""
        v = dict(zip(self.names, theta))
        return [(4.0 - v[nm]) if self.signed(nm) else v[nm] for nm in self.free]


def _loss(prob, form, it):
    s = P.signed_error(form, it, None, prob.alpha, prob.median, prob.loss)
    v = float(np.nanmax(np.abs(s)))
    return v if np.isfinite(v) and not np.all(np.isnan(s)) else 1e3


def fit_signed_set(prob, form, base, fix, start=None, seeds=(0,)):
    c = SignedEndsSet(base, form, fix)
    if not c.ok:
        return None

    def f(q):
        it = c.build(q)
        return 1e3 if it is None else _loss(prob, form, it)

    if c.n == 0:
        best = np.array([])
    else:
        bnds = c.bounds()
        starts = []
        for sd in seeds:
            with warnings.catch_warnings(), np.errstate(all="ignore"):
                warnings.simplefilter("ignore")
                starts.append(differential_evolution(f, bnds, seed=sd, popsize=max(20, 12 * c.n), tol=1e-12,
                                                     maxiter=3000, polish=False).x)
        if start is not None:
            starts.append(np.array(start, float))
        best, bv = None, np.inf
        for x in starts:
            with warnings.catch_warnings(), np.errstate(all="ignore"):
                warnings.simplefilter("ignore")
                for _ in range(3):
                    x = minimize(f, x, method="Nelder-Mead", options=dict(xatol=1e-11, fatol=1e-15, maxiter=20000)).x
            if f(x) < bv:
                best, bv = x, f(x)
    it = c.build(best)
    if it is None:
        return None
    pc = P._PROB_CACHE.setdefault(("check", prob.loss), P.Problem(n_fit=10, loss=prob.loss))
    l, a = P.max_loss(pc, form, it, None)
    tail = P.tail_loss(form, it, None)
    small = float(np.abs(P.rel_error_small_alpha(dict(form=form, interp=it, theta=None),
                                                 np.logspace(-12, -3, 200))).max())
    coefs = {"c": {str(i): v for i, v in (it.c.items())}}
    if isinstance(it, FixedRational):
        coefs["d"] = {str(i): v for i, v in it.d.items()}
    return dict(form=form, kind=base.kind + "_signed", name=base.name, spec=P.interp_to_spec(base), fix=list(c.fix),
                n=c.n, q=[float(x) for x in best], coefficients=coefs, loss=max(l, tail, small), alpha_at_max=a,
                tail=tail, small=small, q_roots=it.q_roots(),
                alternations=P.alternations(pc, form, it, None))


def jobs():
    """Every (form, base, fix) the positive run tried, with the positive result's theta as a start if it had one."""
    _, pos = T.load()
    posby = {(r["form"], r["name"], tuple(r["fix"])): r for r in pos}
    out = []
    for form in P.FORMS:
        bases = [(b, T.FIXES + T.FIXES_ONE) for b in P.rational_structures(P.MAX_PARAMS, gaps=False)]
        bases += [(b, (("one",),)) for b in P.arctan_structures(P.MAX_PARAMS)]
        for base, fx in bases:
            if not P.in_scope(P.interp_to_spec(base)):
                continue
            if base.kind == "arctan" and base.m < 3:
                continue
            for fix in fx:
                c = SignedEndsSet(base, form, fix)
                if not c.ok or c.n == 0 and not any(c.signed(nm) for nm in c.solve.values()):
                    continue
                if not any(c.signed(nm) for nm in c.names):
                    continue
                pr = posby.get((form, base.name, tuple(sorted(fix))))
                out.append((form, P.interp_to_spec(base), tuple(fix),
                            c.q_from_positive(pr["theta"]) if pr else None, pr["loss"] if pr else None))
    return out


def _job(j):
    form, spec, fix, start, pos_loss = j
    prob = P._PROB_CACHE.setdefault("main", P.Problem())
    base = P.spec_to_interp(spec)
    r = fit_signed_set(prob, form, base, fix, start=start)
    if r is not None:
        r["pos_loss"] = pos_loss
    return r


def run(out="fits_signed_set.json", processes=2):
    js = jobs()
    js.sort(key=lambda j: -SignedEndsSet(P.spec_to_interp(j[1]), j[0], j[2]).n)
    results = []
    try:                                                    # resume:  keep finished fits with no pole
        results = [r for r in json.load(open(out)) if not r["q_roots"]]
    except (OSError, ValueError):
        pass
    done = {(r["form"], r["name"], tuple(sorted(r["fix"]))) for r in results}
    js = [j for j in js if (j[0], P.spec_to_interp(j[1]).name, tuple(sorted(j[2]))) not in done]
    print(f"{len(results)} kept, {len(js)} fits to do", flush=True)
    from multiprocessing import Pool
    with Pool(processes) as pool:
        for r in pool.imap_unordered(_job, js):
            if r is None:
                continue
            results.append(r)
            pl = r["pos_loss"]
            print(f"{r['form']:2s} n={r['n']} {'+'.join(r['fix']):17s} {r['name'][:70]:70s} "
                  f"pos={pl if pl is None else f'{pl:.4g}'} signed={r['loss']:.4g}"
                  f"{'  Q ROOTS' if r['q_roots'] else ''}", flush=True)
            json.dump(results, open(out, "w"), indent=1)
    return results



def compare(results_all, es_fits, signed_all, signed_set):
    """Best worst error per number of fitted constants, with positive coefficients only and with signed middle
    coefficients allowed (fits with a positive root of Q excluded).  Prints the table and returns it."""
    pos = [(r["n"], r["loss"]) for r in results_all] + [(r["n"], r["loss"]) for r in es_fits]
    sig = pos + [(r["n"], r["loss"]) for r in signed_all + signed_set if not r["q_roots"]]
    best = lambda pts: {n: min(l for m, l in pts if m == n) for n in sorted({m for m, _ in pts})}
    bp, bs = best(pos), best(sig)
    rows = []
    print(" n   positive   signed   change")
    for n in bp:
        ch = 100 * (bs[n] / bp[n] - 1)
        rows.append((n, bp[n], bs[n], ch))
        print(f"{n:2d}  {bp[n]:.4g}  {bs[n]:.4g}  {ch:+.1f}%")
    return rows


if __name__ == "__main__":
    run(*(sys.argv[1:2] or ["fits_signed_set.json"]))


==> anc/python/gamma_median_twopiece.py <==
"""Form D, the two-piece formula from the beta -> infinity limit of paper 1's nu_B10, and the
single-formula rationals with their end behavior set analytically (the fair comparison for it).

Form D:
  alpha >= 1:  nu_D = ((alpha - 1)/alpha) (alpha - 1/3 + c/alpha) + nu_Gamma4(alpha)/alpha
  alpha <  1:  nu_D = V (2 log 2)^(2 V (1 + kappa(alpha) (1 - alpha))),
               V = (2 (1 + alpha))^(-1/alpha) exp((1 - alpha) a + alpha log 2 + alpha (1 - alpha) b)
  with kappa a polynomial with fitted coefficients. "Ends set": a = 1 - gamma, b = pi^2/12 + 1/2 - log 2 - gamma
  (the first two terms of the small-alpha expansion) and c = C_INF (no 1/alpha term in the large-alpha
  error); "ends fitted": a, b, c fitted as well.

Ends set for the single-formula rationals: the slope of g at alpha = 0 and/or the large-alpha coefficient
of 1 - g taken from the ideal interpolator g* (paper, Section 3.1); each fixes one scale."""
import json
import math
import numpy as np
from scipy.optimize import differential_evolution, minimize
from scipy.special import zeta
import gamma_median_core as P

L, E, AI, G = P.L, P.E, P.A_INF, np.euler_gamma
A_EX = 1 - G
B_EX = math.pi ** 2 / 12 + 0.5 - L - G
C_INF = L / 2 - 1 / 3 + 8 / 405          # makes the 1/alpha term of the alpha >= 1 piece's error vanish
C_PAPER1 = 1 / 30                        # paper 1's round value


# ----------------------------------------------------------------------------
# Form D
# ----------------------------------------------------------------------------

def kappa_fn(coef):
    coef = list(coef)
    return lambda x: sum(c * x ** i for i, c in enumerate(coef)) + 0 * x


def log_V(a, aa=A_EX, bb=B_EX):
    return -np.log(2 * (1 + a)) / a + (1 - a) * aa + a * L + a * (1 - a) * bb


def nu_low(a, coef, aa=A_EX, bb=B_EX):
    V = np.exp(log_V(a, aa, bb))
    return V * (2 * L) ** (2 * V * (1 + kappa_fn(coef)(a) * (1 - a)))


def nu_high(a, c=C_INF):
    return (a - 1) / a * (a - 1 / 3 + c / a) + L / (a * np.expm1(L / a))


def nu_D(a, coef, c=C_INF, aa=A_EX, bb=B_EX):
    a = np.asarray(a, dtype=float)
    with np.errstate(all="ignore"):
        return np.where(a < 1, nu_low(a, coef, aa, bb), nu_high(a, c))


def err_high_large(a, c=C_INF):
    """nu_high - nu without cancellation, for large alpha: with x = 1/alpha, u = L x,
    -u Psi(u)/(1 + u Psi(u)) + (1/3 + c) x - c x^2 - T(x)."""
    x = 1 / np.asarray(a, dtype=float)
    u = L * x
    Psi = P._Psi(u)
    T = x * (P._NU_C[0] + x * (P._NU_C[1] + x * P._NU_C[2]))
    return -u * Psi / (1 + u * Psi) + (1 / 3 + c) * x - c * x * x - T


def signed_loss_D(a, m, coef, c=C_INF, aa=A_EX, bb=B_EX):
    a = np.asarray(a, dtype=float)
    out = np.empty_like(a)
    lo, mid, big = a < 1, (a >= 1) & (a <= P.ALPHA_SPLIT), a > P.ALPHA_SPLIT
    out[lo] = P.signed_loss(nu_low(a[lo], coef, aa, bb), m[lo], "max")
    out[mid] = P.signed_loss(nu_high(a[mid], c), m[mid], "max")
    out[big] = err_high_large(a[big], c)                  # absolute error binds there
    return out


def rel_small_D(a, coef, aa=A_EX, bb=B_EX):
    """Relative error below alpha = 1e-3, from logs, without the cancellation of the -log(2)/alpha terms."""
    a = np.asarray(a, dtype=float)
    ser = -G + sum((-1) ** k * zeta(k) * a ** (k - 1) / k for k in range(2, 9))
    V = np.exp(log_V(a, aa, bb))
    d = -np.log1p(a) / a + (1 - a) * aa + a * L + a * (1 - a) * bb - ser
    return np.expm1(d + 2 * V * (1 + kappa_fn(coef)(a) * (1 - a)) * math.log(2 * L))


def _unpack(p, k, free):
    v = dict(aa=A_EX, bb=B_EX, c=C_INF)
    for j, name in enumerate(free):
        v[name] = p[k + j]
    return list(p[:k]), v


def fit_D(k, free=(), prob=None, seed=0):
    """Fit k kappa coefficients (and a, b, c if listed in free) by differential evolution and Nelder-Mead."""
    prob = prob or P._PROB_CACHE.setdefault(("check", "max"), P.Problem(n_fit=10))
    af = P.two_piece_grid(2000, 200)
    mf = P.nu(af)
    free = list(free)
    n = k + len(free)
    f = lambda p: float(np.max(np.abs(signed_loss_D(af, mf, *_unpack(p, k, free)[:1], **_unpack(p, k, free)[1]))))
    if n == 0:
        x = np.array([])
    else:
        bnds = [(-4.0, 4.0)] * k + [dict(aa=(0.3, 0.6), bb=(-0.2, 0.3), c=(0.0, 0.1))[nm] for nm in free]
        x = differential_evolution(f, bnds, seed=seed, popsize=max(30, 10 * n), tol=1e-13, maxiter=4000,
                                   polish=False).x
        for _ in range(4):
            x = minimize(f, x, method="Nelder-Mead", options=dict(xatol=1e-11, fatol=1e-15, maxiter=40000)).x
    return evaluate_D(list(map(float, x)), k, free, prob)


def evaluate_D(x, k, free, prob=None):
    prob = prob or P._PROB_CACHE.setdefault(("check", "max"), P.Problem(n_fit=10))
    a, m = prob.alpha_chk, prob.median_chk
    coef, v = _unpack(x, k, free)
    s = signed_loss_D(a, m, coef, **v)
    i = int(np.argmax(np.abs(s)))
    small = float(np.abs(rel_small_D(np.logspace(-12, -3, 300), coef, v["aa"], v["bb"])).max())
    lim0 = float(abs(math.exp(v["aa"] - A_EX) - 1))         # relative error as alpha -> 0
    worst, at = (float(abs(s[i])), float(a[i])) if abs(s[i]) >= max(small, lim0) else (max(small, lim0), 0.0)
    return dict(kind="two-piece", ends="set" if not free else "fitted", free=list(free), k=k, n=k + len(free),
                x=list(x), kappa=coef, a=v["aa"], b=v["bb"], c=v["c"], loss=worst, alpha_at_max=at,
                low=float(np.abs(s[a < 1]).max()), high=float(np.abs(s[a >= 1]).max()), small=small,
                tail=float(abs(err_high_large(np.array([1e100]), v["c"])[0])))


def high_piece_only(c, prob=None):
    """Worst error of the alpha >= 1 piece alone, and its large-alpha error coefficient."""
    prob = prob or P._PROB_CACHE.setdefault(("check", "max"), P.Problem(n_fit=10))
    a, m = prob.alpha_chk, prob.median_chk
    s = signed_loss_D(a[a >= 1], m[a >= 1], [], c=c)
    return float(np.abs(s).max()), (1 / 3 + c) - L / 2 - 8 / 405


def slopes_at_1(coef, c=C_INF, h=1e-6):
    """Left and right slopes of nu_D at alpha = 1, and the true slope."""
    left = float((nu_low(np.array([1 - h]), coef) - nu_low(np.array([1 - 2 * h]), coef))[0] / h)
    right = float((nu_high(np.array([1 + 2 * h]), c) - nu_high(np.array([1 + h]), c))[0] / h)
    true = float((P.nu(np.array([1 + h])) - P.nu(np.array([1 - h])))[0] / (2 * h))
    return left, right, true


def nu_D_mp(alpha, coef, c=C_INF, aa=A_EX, bb=B_EX):
    import mpmath as mp
    a = mp.mpf(alpha)
    if a < 1:
        V = (2 * (1 + a)) ** (-1 / a) * mp.exp((1 - a) * aa + a * mp.log(2) + a * (1 - a) * bb)
        kap = sum(mp.mpf(q) * a ** i for i, q in enumerate(coef))
        return V * (2 * mp.log(2)) ** (2 * V * (1 + kap * (1 - a)))
    return (a - 1) / a * (a - mp.mpf(1) / 3 + c / a) + mp.log(2) / (a * (2 ** (1 / a) - 1))


def loss_D_mp(r, alpha):
    import mpmath as mp
    with mp.workdps(40):
        nh = nu_D_mp(alpha, r["kappa"], r["c"], r["a"], r["b"])
        m = P.median_mp(alpha)
        return float(abs(nh / m - 1) * max(1, m))


# ----------------------------------------------------------------------------
# Single-formula rationals with their ends set analytically
# ----------------------------------------------------------------------------

SLOPE = {"A": (1 - E * math.pi ** 2 / 12) / (E - AI), "F1": E * math.pi ** 2 / 12 / (L - E),
         "F2": E * math.pi ** 2 / 12 / (L - E)}                    # g*'(0)
KLARGE = {"A": (8 / 405 + L ** 2 / 2 - L / 3) / (E - AI),          # 1 - g* ~ K/alpha
          "F1": -L * (L / 2 - 1 / 3) / (L - E),                     # 1 - g* ~ K/alpha, K < 0
          "F2": L * (37 / 405 - L ** 2 / 6) / (L - E)}              # 1 - g* ~ K/alpha^2
FIXES = (("slope",), ("large",), ("large", "slope"))
FIXES_ONE = (("one",), ("one", "slope"), ("large", "one"), ("large", "one", "slope"))


class EndsSet:
    """An interpolator structure with some scales set from g* instead of fitted.

    For a rational g = P/Q, write each term's coefficient u = scale^(-power) (u = 1/a_i^i or 1/b_i^i). The
    conditions are linear in these coefficients:
      slope:  g ~ u_{a1} alpha as alpha -> 0, so u_{a1} = g*'(0) (needs the numerator term of degree 1);
      large:  1 - g ~ c_j u_{am}^(-1) alpha^(j - m), with c_j the coefficient of alpha^j in Q - P (c_0 = 1), so
              c_j = K u_{am}; Forms A, B: j = m - 1; Form C: c_{m-1} = 0 structurally and j = m - 2;
      one:    g(1) = g*(1), that is P(1) - g*(1) Q(1) = 0.
    Each condition is solved for one coefficient (slope: u_{a1}; large: the free denominator coefficient at power j
    if any, else u_{am}; one: the last remaining one that keeps the system solvable), and the solution must be
    positive. For an arctangent of a sum, only exactness at alpha = 1 is used, solved for the last term's scale."""

    def __init__(self, base, form, fix):
        self.base, self.form, self.fix = base, form, tuple(sorted(fix))
        self.rational = isinstance(base, P.Rational)
        self.solve = {}
        ok = True
        if not self.rational:                               # arctangent of a sum: only exactness at alpha = 1
            self.names = [("a", i) for i in base.exps]
            ok &= set(fix) == {"one"} and P.G_STAR_1[form] < 1
            self.solve["one"] = ("a", base.m)
        else:
            num, den, m = base.num, base.den, base.m
            self.names = [("a", i) for i in num] + [("b", i) for i, t in den.items() if t == "free"]
            if "slope" in fix:
                ok &= 1 in num
                self.solve["slope"] = ("a", 1)
            if "large" in fix:
                st = self._cstate()
                if form == "F2":
                    j = m - 2
                    ok &= m >= 2 and st.get(m - 1) == "zero"
                else:
                    j = m - 1
                    ok &= st.get(j) != "zero"
                if ok:
                    self.solve["large"] = ("b", j) if (j >= 1 and den.get(j) == "free") else ("a", m)
                    self.j = j
            if "one" in fix and ok:
                taken = set(self.solve.values())
                cands = [nm for nm in reversed(self.names) if nm not in taken]
                ok &= False
                rng = np.random.default_rng(0)
                for nm in cands:                            # the last candidate that gives a solvable system
                    self.solve["one"] = nm
                    u = {x: rng.uniform(0.5, 2.0) for x in self.names}
                    A, _ = self._system(u)
                    if abs(np.linalg.det(A)) > 1e-9:
                        ok = True
                        break
                    del self.solve["one"]
        ok &= len(set(self.solve.values())) == len(self.solve)
        self.ok = bool(ok)
        self.free = [nm for nm in self.names if nm not in self.solve.values()]
        self.n = len(self.free)

    def _cstate(self):
        num, den, m = self.base.num, self.base.den, self.base.m
        st = {0: "one"}
        for i in range(1, m):
            t = den.get(i)
            st[i] = "zero" if t == "tied" else "free" if t == "free" else "neg" if i in num else "zero"
        return st

    def _rows(self):
        """Each condition as (coefficients over names, constant): sum_x coef[x] u_x = const."""
        num, den, m = self.base.num, self.base.den, self.base.m
        rows = []
        if "slope" in self.solve:
            rows.append(({("a", 1): 1.0}, SLOPE[self.form]))
        if "large" in self.solve:
            K, j = KLARGE[self.form], self.j
            coef, const = {("a", m): -K}, 0.0
            if j == 0:
                const = -1.0                                # c_0 = 1: 1 - K u_am = 0
            else:
                if den.get(j) == "free":
                    coef[("b", j)] = coef.get(("b", j), 0.0) + 1.0
                if j in num and den.get(j) != "tied":
                    coef[("a", j)] = coef.get(("a", j), 0.0) - 1.0
            rows.append((coef, const))
        if "one" in self.solve:
            gs1 = P.G_STAR_1[self.form]
            coef = {}
            for i in num:                                   # P(1)
                coef[("a", i)] = coef.get(("a", i), 0.0) + 1.0
            for i, t in den.items():                        # - g*(1) Q(1)
                nm = ("b", i) if t == "free" else ("a", i)
                coef[nm] = coef.get(nm, 0.0) - gs1
            coef[("a", m)] = coef.get(("a", m), 0.0) - gs1
            rows.append((coef, gs1))
        return rows

    def _system(self, u):
        """Matrix and right-hand side for the solved coefficients, given values u of the free ones."""
        solved = list(self.solve.values())
        rows = self._rows()
        A = np.zeros((len(rows), len(solved)))
        rhs = np.zeros(len(rows))
        for r, (coef, const) in enumerate(rows):
            rhs[r] = const
            for nm, c in coef.items():
                if nm in solved:
                    A[r, solved.index(nm)] += c
                else:
                    rhs[r] -= c * u[nm]
        return A, rhs

    def theta(self, q):
        """Full theta of the base structure (log10 scales, fitted exponents) from the free q; None if unsolvable."""
        v = dict(zip(self.free, q))
        if not self.rational:
            tgt = math.tan(math.pi * P.G_STAR_1[self.form] / 2)
            last = self.base.m
            rest = sum(10 ** (-i * v[("a", i)]) for i in range(1, last))
            if tgt - rest <= 0:
                return None
            v[("a", last)] = -math.log10(tgt - rest) / last
            return [v[nm] for nm in self.names]
        power = lambda nm: nm[1]
        u = {nm: 10.0 ** (-power(nm) * x) for nm, x in v.items()}
        if self.solve:
            A, rhs = self._system(u)
            try:
                sol = np.linalg.solve(A, rhs)
            except np.linalg.LinAlgError:
                return None
            if np.any(sol <= 0) or not np.all(np.isfinite(sol)):
                return None
            for nm, s in zip(self.solve.values(), sol):
                v[nm] = -math.log10(s) / power(nm)
        return [v[nm] for nm in self.names]


def fit_ends_set(prob, form, base, fix, seeds=(0, 1)):
    c = EndsSet(base, form, fix)
    if not c.ok:
        return None
    BIG = 1e3

    def f(q):
        th = c.theta(q)
        if th is None or not np.all(np.isfinite(th)) or max(abs(t) for t in th) > 6:
            return BIG
        v = float(np.nanmax(np.abs(P.signed_error(form, base, th, prob.alpha, prob.median, prob.loss))))
        return v if np.isfinite(v) else BIG

    if c.n == 0:
        best = np.array([])
    else:
        best, bv = None, np.inf
        for sd in seeds:
            bnds = [(-4.0, 4.0)] * len(c.free)
            x = differential_evolution(f, bnds, seed=sd, popsize=max(20, 12 * c.n), tol=1e-12,
                                       maxiter=3000, polish=False).x
            for _ in range(3):
                x = minimize(f, x, method="Nelder-Mead", options=dict(xatol=1e-11, fatol=1e-15, maxiter=20000)).x
            if f(x) < bv:
                best, bv = x, f(x)
    th = c.theta(best)
    if th is None:
        return None
    pc = P._PROB_CACHE.setdefault(("check", prob.loss), P.Problem(n_fit=10, loss=prob.loss))
    l, a = P.max_loss(pc, form, base, th)
    tail = P.tail_loss(form, base, th)
    small = float(np.abs(P.rel_error_small_alpha(dict(form=form, interp=base, theta=th),
                                                 np.logspace(-12, -3, 200))).max())
    return dict(form=form, kind=base.kind, ends="set", name=base.name, spec=P.interp_to_spec(base),
                fix=list(c.fix), n=c.n, theta=[float(t) for t in th], loss=max(l, tail, small), alpha_at_max=a,
                tail=tail, small=small, loss_type=prob.loss)


def run_ends_set(forms=P.FORMS, max_params=P.MAX_PARAMS, fixes=FIXES + FIXES_ONE, arctan=True):
    """Fit every rational structure (and, for exactness at alpha = 1, every arctangent) with the given sets
    of conditions from g*."""
    prob = P.Problem()
    out = []
    for form in forms:
        bases = [(b, fixes) for b in P.rational_structures(max_params)]
        if arctan and ("one",) in fixes:
            bases += [(b, (("one",),)) for b in P.arctan_structures(max_params)]
        for base, fx in bases:
            for fix in fx:
                r = fit_ends_set(prob, form, base, fix)
                if r is not None:
                    out.append(r)
                    print(f"{P.FORM_LABEL[form]} {base.kind[:3]} {'+'.join(r['fix']):17s} n={r['n']} {r['loss']:.4g} "
                          f"{base.name}", flush=True)
    return out


def run_D(max_k=6, max_k_fitted=3):
    out = [fit_D(k) for k in range(max_k + 1)]
    out += [fit_D(k, ("aa", "bb", "c")) for k in range(max_k_fitted + 1)]
    for r in out:
        print(f"Form D, ends {r['ends']}: n = {r['n']}: {r['loss']:.4g} at {r['alpha_at_max']:.3g}", flush=True)
    return out


def save(fn, D, ends_set):
    json.dump(dict(D=D, ends_set=ends_set), open(fn, "w"), indent=1)


def load(fn="twopiece.json"):
    d = json.load(open(fn))
    d["ends_set"] = [r for r in d["ends_set"] if P.in_scope(r["spec"])]
    prob = None
    for r in d["ends_set"]:
        r["interp"] = P.spec_to_interp(r["spec"])
        if "alternations" not in r:
            prob = prob or P._PROB_CACHE.setdefault(("check", "max"), P.Problem(n_fit=10))
            r["alternations"] = P.alternations(prob, r["form"], r["interp"], r["theta"])
    return d["D"], d["ends_set"]


def frontier(points):
    """[(n, loss, item)] -> best per n, keeping only strict improvements on fewer constants."""
    best = {}
    for n, l, it in points:
        if n not in best or l < best[n][0]:
            best[n] = (l, it)
    out, b = [], math.inf
    for n in sorted(best):
        if best[n][0] < b:
            out.append((n, best[n][0], best[n][1]))
            b = best[n][0]
    return out


==> anc/python/merge_gaps.py <==
"""Merge the fits of run_gaps.py into the files the notebook loads:  fits_gaps.json into fits.json,
fits_gaps_<loss>.json into fits_<loss>.json, and the successful fits of ends_gaps.json into twopiece.json's
ends_set list.  A fit already present (same form, structure, and conditions) is kept if it is at least as good.

  python3 merge_gaps.py
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import gamma_median_core as P


def key(r):
    return (r["form"], json.dumps(r["spec"], sort_keys=True), tuple(sorted(r.get("fix", []))))


def merge(old, new):
    out = {key(r): r for r in old}
    added = improved = 0
    for r in new:
        if r.get("failed"):
            continue
        k = key(r)
        if k not in out:
            added += 1
            out[k] = r
        elif r["loss"] < out[k]["loss"]:
            improved += 1
            out[k] = r
    return list(out.values()), added, improved


if __name__ == "__main__":
    os.chdir(HERE)
    for loss in (P.MAIN_LOSS, "sum", "rel", "abs"):
        src = "fits_gaps.json" if loss == P.MAIN_LOSS else f"fits_gaps_{loss}.json"
        dst = "fits.json" if loss == P.MAIN_LOSS else f"fits_{loss}.json"
        if os.path.exists(src):
            rs, a, i = merge(json.load(open(dst)), json.load(open(src)))
            json.dump(rs, open(dst, "w"), indent=1)
            print(f"{dst}:  {a} added, {i} improved, {len(rs)} in all")
    if os.path.exists("ends_gaps.json"):
        d = json.load(open("twopiece.json"))
        d["ends_set"], a, i = merge(d["ends_set"], json.load(open("ends_gaps.json")))
        json.dump(d, open("twopiece.json", "w"), indent=1)
        print(f"twopiece.json:  {a} added, {i} improved, {len(d['ends_set'])} fits with scales set")


==> anc/python/merge_one.py <==
"""Merge the exactness-at-1 fits (ends_one_*.json) into twopiece.json's ends_set list."""
import json, glob
import gamma_median_twopiece as T
D, es = T.load("twopiece.json")
es = [{k: v for k, v in r.items() if k != "interp"} for r in es if "one" not in r["fix"]]
for fn in sorted(glob.glob("ends_one_*.json")):
    es += json.load(open(fn))
T.save("twopiece.json", D, es)
print(len(es), "fits with scales set from g*")


==> anc/python/run_fits.py <==
"""Run every fit and save fits.json (roughly an hour on 2 cores).

  python3 run_fits.py              the paper's loss, max(|abs|, |rel|)  -> fits.json
  python3 run_fits.py sum rel abs  robustness checks                   -> fits_sum.json, ...
"""
import os
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import gamma_median_core as P


def fits_file(loss):
    return os.path.join(HERE, "fits.json" if loss == P.MAIN_LOSS else f"fits_{loss}.json")


if __name__ == "__main__":
    for loss in (sys.argv[1:] or [P.MAIN_LOSS]):
        t = time.time()
        rs = P.run_all(loss=loss, out_json=fits_file(loss))
        print(f"{loss}: {len(rs)} fits in {time.time() - t:.0f} s", flush=True)


==> anc/python/run_gaps.py <==
"""Rationals of the full family not searched by run_fits.py and run_one.py (numerators that omit some lower
powers, and degree-4 denominators with a term absent), at most six fitted constants:
all scales fitted -> fits_gaps.json; some scales set from g* -> ends_gaps.json.  Resumable; runs on all cores.

  python3 run_gaps.py fit      all scales fitted
  python3 run_gaps.py set      scales set from g*
  python3 run_gaps.py fit sum  all scales fitted, for another loss (sum, rel, abs) -> fits_gaps_sum.json, ...
"""
import itertools
import json
import os
import sys
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import gamma_median_core as P
import gamma_median_twopiece as T


def gap_structures(max_params=P.MAX_PARAMS):
    """The rational structures of the full family (gamma_median_core.rational_structures) that are not in the
    narrower one searched by run_fits.py and run_one.py:  numerators with gaps, and degree-4 denominators with
    a term absent."""
    narrow = {r.name for r in P.rational_structures(max_params, gaps=False)}
    out = [r for r in P.rational_structures(max_params) if r.name not in narrow]
    # the most promising first:  degree 4 with one power missing
    out.sort(key=lambda r: (-(r.m == 4 and len(r.num) == 3), -r.m, r.n))
    return out


_PROB = {}


def _prob(loss=P.MAIN_LOSS):
    if loss not in _PROB:
        _PROB[loss] = P.Problem(loss=loss)
    return _PROB[loss]


def job_fit(args):
    form, spec, loss = args
    b = P.spec_to_interp(spec)
    r = P.fit(_prob(loss), form, b)
    r.pop("interp")
    r["spec"] = spec
    return r


def job_set(args):
    form, spec, fix = args
    b = P.spec_to_interp(spec)
    r = T.fit_ends_set(_prob(), form, b, fix)
    return r if r is not None else dict(form=form, spec=spec, fix=list(fix), failed=True)


def key(r):
    return (r["form"], json.dumps(r["spec"], sort_keys=True), tuple(sorted(r.get("fix", []))))


if __name__ == "__main__":
    mode = sys.argv[1]
    loss = sys.argv[2] if len(sys.argv) > 2 else P.MAIN_LOSS
    fn = os.path.join(HERE, "ends_gaps.json" if mode == "set" else
                      "fits_gaps.json" if loss == P.MAIN_LOSS else f"fits_gaps_{loss}.json")
    out = json.load(open(fn)) if os.path.exists(fn) else []
    done = {key(r) for r in out}
    structs = gap_structures()
    if mode == "fit":
        jobs = [(f, P.interp_to_spec(b), loss) for b in structs for f in P.FORMS]
        jobs = [j for j in jobs if (j[0], json.dumps(j[1], sort_keys=True), ()) not in done]
        work = job_fit
    else:
        jobs = [(f, P.interp_to_spec(b), fix) for b in structs for f in P.FORMS for fix in T.FIXES + T.FIXES_ONE
                if T.EndsSet(b, f, fix).ok]
        jobs = [j for j in jobs if (j[0], json.dumps(j[1], sort_keys=True), tuple(sorted(j[2]))) not in done]
        work = job_set
    print(len(structs), "structures,", len(jobs), "jobs to run", flush=True)
    with Pool() as pool:
        for r in pool.imap_unordered(work, jobs):
            out.append(r)
            json.dump(out, open(fn, "w"))
            if not r.get("failed"):
                print(f"{r['form']:2s} n={r['n']} {'+'.join(r.get('fix', [])) or 'fitted':17s} {r['loss']:.4g}  "
                      f"{P.spec_to_interp(r['spec']).name}", flush=True)
    print("done", flush=True)


==> anc/python/run_notebook.py <==
"""Execute a notebook in place without Jupyter: runs code cells in one namespace, captures
stdout and matplotlib figures (as PNG outputs), and handles %%writefile and %matplotlib.

  python3 run_notebook.py gamma_median_notebook.ipynb [--skip-rerun]
"""
import base64
import contextlib
import io
import json
import os
import sys
import traceback

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


def run(path, replace=()):
    nb = json.load(open(path, encoding="utf-8"))
    os.chdir(os.path.dirname(os.path.abspath(path)))
    sys.path.insert(0, os.getcwd())
    ns = {"__name__": "__main__"}
    count = 0
    for cell in nb["cells"]:
        if cell["cell_type"] != "code":
            continue
        src = "".join(cell["source"])
        count += 1
        cell["execution_count"] = count
        outputs = []
        if src.startswith("%%writefile"):
            first, body = src.split("\n", 1)
            fname = first.split()[1]
            open(fname, "w", encoding="utf-8").write(body)
            outputs.append({"output_type": "stream", "name": "stdout", "text": [f"Overwriting {fname}\n"]})
            cell["outputs"] = outputs
            continue
        run_src = "\n".join(l for l in src.splitlines() if not l.startswith("%"))
        for old, new in replace:
            run_src = run_src.replace(old, new)
        figs = []

        def _show(*a, **k):
            for num in plt.get_fignums():
                fig = plt.figure(num)
                buf = io.BytesIO()
                fig.savefig(buf, format="png", dpi=110, bbox_inches="tight")
                figs.append(base64.b64encode(buf.getvalue()).decode())
                plt.close(fig)
            flush()

        buf = io.StringIO()

        def flush():
            t = buf.getvalue()
            if t:
                outputs.append({"output_type": "stream", "name": "stdout", "text": t.splitlines(keepends=True)})
                buf.seek(0); buf.truncate()
            while figs:
                outputs.append({"output_type": "display_data", "metadata": {},
                                "data": {"image/png": figs.pop(0), "text/plain": ["<Figure>"]}})

        plt.show = _show
        ns["plt"] = plt
        try:
            with contextlib.redirect_stdout(buf):
                exec(compile(run_src, f"<cell {count}>", "exec"), ns)
                if plt.get_fignums():
                    _show()
        except Exception:
            flush()
            tb = traceback.format_exc()
            outputs.append({"output_type": "error", "ename": "Error", "evalue": "", "traceback": tb.splitlines()})
            cell["outputs"] = outputs
            json.dump(nb, open(path, "w", encoding="utf-8"), indent=1, ensure_ascii=False)
            print(tb)
            sys.exit(f"cell {count} failed")
        flush()
        cell["outputs"] = outputs
        print(f"cell {count} ok", flush=True)
    json.dump(nb, open(path, "w", encoding="utf-8"), indent=1, ensure_ascii=False)


if __name__ == "__main__":
    repl = [("RERUN = True", "RERUN = False")] if "--skip-rerun" in sys.argv else []
    run(sys.argv[1], repl)


==> anc/python/run_one.py <==
"""Fits with exactness at alpha = 1 among the conditions set from g*, saved after each fit and resumable:
python3 run_one.py A F1  ->  ends_one_A_F1.json"""
import sys, json, os
import gamma_median_core as P
import gamma_median_twopiece as T
forms = sys.argv[1:]
fn = f"ends_one_{'_'.join(forms)}.json"
out = json.load(open(fn)) if os.path.exists(fn) else []
done = {(r["form"], r["name"], tuple(r["fix"])) for r in out}
prob = P.Problem()
jobs = []
for form in forms:
    for b in P.rational_structures(P.MAX_PARAMS):
        for fix in T.FIXES_ONE:
            c = T.EndsSet(b, form, fix)
            if c.ok:
                jobs.append((c.n, form, b, fix))
    for b in P.arctan_structures(P.MAX_PARAMS):
        c = T.EndsSet(b, form, ("one",))
        if c.ok:
            jobs.append((c.n, form, b, ("one",)))
jobs.sort(key=lambda j: j[0])
print(len(jobs), "jobs", flush=True)
for n, form, b, fix in jobs:
    if (form, b.name, tuple(sorted(fix))) in done:
        continue
    r = T.fit_ends_set(prob, form, b, fix)
    if r is None:
        continue
    out.append({k: v for k, v in r.items() if k != "interp"})
    json.dump(out, open(fn, "w"))
    print(f"{P.FORM_LABEL[form]} {b.kind[:3]} {'+'.join(r['fix']):17s} n={r['n']} {r['loss']:.4g} {b.name}", flush=True)
print("done", flush=True)


==> anc/python/twopiece.json <==
{
 "D": [
  {
   "kind": "two-piece",
   "ends": "fitted",
   "free": [
    "aa",
    "bb",
    "c"
   ],
   "k": 0,
   "n": 3,
   "x": [
    0.4194588471853345,
    0.10783828011161217,
    0.04337737923016364
   ],
   "kappa": [],
   "a": 0.4194588471853345,
   "b": 0.10783828011161217,
   "c": 0.04337737923016364,
   "loss": 0.0033199646024664187,
   "alpha_at_max": 0.0,
   "low": 0.003261183532888179,
   "high": 0.002534167081479094,
   "small": 0.0033199646024075873,
   "tail": 1.0384035863771212e-102
  },
  {
   "kind": "two-piece",
   "ends": "fitted",
   "free": [
    "aa",
    "bb",
    "c"
   ],
   "k": 1,
   "n": 4,
   "x": [
    0.18320377053417602,
    0.4217893995822911,
    0.06977754908131445,
    0.03701290270245679
   ],
   "kappa": [
    0.18320377053417602
   ],
   "a": 0.4217893995822911,
   "b": 0.06977754908131445,
   "c": 0.03701290270245679,
   "loss": 0.0009944407319417703,
   "alpha_at_max": 0.0,
   "low": 0.0009759893706140499,
   "high": 0.0009443974053159348,
   "small": 0.0009944407319230093,
   "tail": 4.019559336064299e-103
  },
  {
   "kind": "two-piece",
   "ends": "fitted",
   "free": [
    "aa",
    "bb",
    "c"
   ],
   "k": 2,
   "n": 5,
   "x": [
    0.3234945233359634,
    -0.12775618393919413,
    0.42263885974644677,
    0.0540485853589166,
    0.03324327456258121
   ],
   "kappa": [
    0.3234945233359634,
    -0.12775618393919413
   ],
   "a": 0.42263885974644677,
   "b": 0.0540485853589166,
   "c": 0.03324327456258121,
   "loss": 0.000145464770994419,
   "alpha_at_max": 0.0,
   "low": 0.00014344050710712875,
   "high": 3.9863276957485816e-05,
   "small": 0.00014546477099221952,
   "tail": 2.49931196188734e-104
  },
  {
   "kind": "two-piece",
   "ends": "fitted",
   "free": [
    "aa",
    "bb",
    "c"
   ],
   "k": 3,
   "n": 6,
   "x": [
    0.36223548833142527,
    -0.24499485539750498,
    0.09852548437354891,
    0.42271258205220363,
    0.052471794441040664,
    0.03306294905686577
   ],
   "kappa": [
    0.36223548833142527,
    -0.24499485539750498,
    0.09852548437354891
   ],
   "a": 0.42271258205220363,
   "b": 0.052471794441040664,
   "c": 0.03306294905686577,
   "loss": 7.17504720751938e-05,
   "alpha_at_max": 0.0,
   "low": 7.132268757670257e-05,
   "high": 7.021629378226974e-05,
   "small": 7.175047207480165e-05,
   "tail": 6.960569047329996e-105
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 0,
   "n": 0,
   "x": [],
   "kappa": [],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 0.017277442735334936,
   "alpha_at_max": 0.5599638618087545,
   "low": 0.017277442735334936,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 1,
   "n": 1,
   "x": [
    0.25730221943607223
   ],
   "kappa": [
    0.25730221943607223
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 0.0013470634245562607,
   "alpha_at_max": 0.8093940360388496,
   "low": 0.0013470634245562607,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 2,
   "n": 2,
   "x": [
    0.33529651483793876,
    -0.13485409841222556
   ],
   "kappa": [
    0.33529651483793876,
    -0.13485409841222556
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 0.00019825726727606963,
   "alpha_at_max": 0.5100350239594468,
   "low": 0.00019825726727606963,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 3,
   "n": 3,
   "x": [
    0.3555518115627666,
    -0.2132216468292844,
    0.06847374960898522
   ],
   "kappa": [
    0.3555518115627666,
    -0.2132216468292844,
    0.06847374960898522
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 9.81266921601387e-05,
   "alpha_at_max": 0.7580188402867833,
   "low": 9.81266921601387e-05,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 4,
   "n": 4,
   "x": [
    0.3500870538025257,
    -0.16915748272154574,
    -0.0371055599233483,
    0.07626963976875023
   ],
   "kappa": [
    0.3500870538025257,
    -0.16915748272154574,
    -0.0371055599233483,
    0.07626963976875023
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 9.731480157459949e-05,
   "alpha_at_max": 0.9294798944512637,
   "low": 9.731480157459949e-05,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 5,
   "n": 5,
   "x": [
    0.30262273747742263,
    0.2991405121910944,
    -1.6018957379672978,
    2.2069554612720204,
    -1.0113364092172223
   ],
   "kappa": [
    0.30262273747742263,
    0.2991405121910944,
    -1.6018957379672978,
    2.2069554612720204,
    -1.0113364092172223
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 9.194882981300445e-05,
   "alpha_at_max": 0.9565771443660533,
   "low": 9.194882981300445e-05,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  },
  {
   "kind": "two-piece",
   "ends": "set",
   "free": [],
   "k": 6,
   "n": 6,
   "x": [
    0.28399819891267875,
    0.5154828112693819,
    -2.518056849064438,
    3.9999999999861062,
    -2.653235664080343,
    0.5685909604718375
   ],
   "kappa": [
    0.28399819891267875,
    0.5154828112693819,
    -2.518056849064438,
    3.9999999999861062,
    -2.653235664080343,
    0.5685909604718375
   ],
   "a": 0.42278433509846713,
   "b": 0.05210418796263516,
   "c": 0.03299334336639241,
   "loss": 9.077801080537018e-05,
   "alpha_at_max": 0.9534106524783447,
   "low": 9.077801080537018e-05,
   "high": 8.451428491168723e-05,
   "small": 1.5227539789584633e-08,
   "tail": 4.362087532886272e-117
  }
 ],
 "ends_set": [
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.45288693170687283,
    4.1144868106101224,
    3.799318726069846
   ],
   "loss": 0.00695739068532375,
   "alpha_at_max": 0.18967059212111465,
   "tail": 1.9753086419753084e-42,
   "small": 2.611101042049313e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.47031277148998835,
    3.741659295754341,
    -0.5394551656784206,
    -0.4650625429757561
   ],
   "loss": 0.0016633000452366264,
   "alpha_at_max": 0.965961906513089,
   "tail": 1.9753086419753084e-42,
   "small": 5.012124346670532e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.4882839576949227,
    -0.3684233703838651,
    4.1379620574159865,
    -0.5135196663987965,
    -0.40361542506414255
   ],
   "loss": 0.0034210770362319565,
   "alpha_at_max": 0.47616777404735305,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014525657881547804,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.442859456513801,
    4.122734907381278,
    -0.48914531296584934,
    -0.3711162871535476
   ],
   "loss": 0.004713147088442282,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.9753086419753084e-42,
   "small": 1.3146775212913298e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.41805027354556,
    -0.617765804957533,
    -0.10759003669356426,
    -0.6375883923700436
   ],
   "loss": 0.0004678796136825536,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.9753086419753084e-42,
   "small": 1.5074704307060927e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.4666718121078134,
    -0.5430582592193303,
    -0.7325318404607895,
    -0.7326341257658062,
    -0.7327971656264468
   ],
   "loss": 0.00018999402765507156,
   "alpha_at_max": 0.24317560218006817,
   "tail": 1.9753086419753084e-42,
   "small": 4.451068698063665e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.4249542540362771,
    -0.48027593871911756,
    -0.42266475903999867,
    -0.6289786559583299,
    -0.6107567419573906,
    -0.6056309863410364
   ],
   "loss": 0.0004883372349722137,
   "alpha_at_max": 0.14804713248976265,
   "tail": 1.9753086419753084e-42,
   "small": 2.4526169619676352e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.47281376456536917,
    -0.45664225591609275,
    -0.6222832262857532,
    -0.6131208890802848,
    -0.6101684977684839
   ],
   "loss": 0.0004873913195133639,
   "alpha_at_max": 0.14801986371176049,
   "tail": 1.9753086419753084e-42,
   "small": 5.380237489971407e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.6039594165385531,
    3.914763714226778,
    3.5542556733651516,
    -0.6162388542327326
   ],
   "loss": 0.0022991056319232595,
   "alpha_at_max": 0.23351780513103496,
   "tail": 1.9753086419753084e-42,
   "small": 1.7482840504179364e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -1.1012175762898826,
    -0.031055613361054224,
    -0.979036545469467,
    -1.7351118341476637,
    -1.0336009262284522
   ],
   "loss": 0.0005535875074951235,
   "alpha_at_max": 0.1230948830350161,
   "tail": 1.9753086419753084e-42,
   "small": 4.675794780917286e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.35614623560661257,
    -0.8340191368819667,
    3.8630083812486027,
    -0.7275181138715585,
    -1.0841157616581523,
    -0.6889466883611582
   ],
   "loss": 0.0009655060860895848,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001363637603715162,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -1.0415896183604794,
    3.7412456247921386,
    -0.9095164309062336,
    -1.5932248496349626,
    -0.9316111110740565
   ],
   "loss": 0.0013219416669962847,
   "alpha_at_max": 0.15326394497706478,
   "tail": 1.9753086419753084e-42,
   "small": 5.522150005932147e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.49904477641234735,
    -0.6975798091527721,
    0.01405957409246561,
    -0.6313484481879215,
    -0.7257287656928373
   ],
   "loss": 0.0001400173663606008,
   "alpha_at_max": 0.1732048305537738,
   "tail": 1.9753086419753084e-42,
   "small": 5.687769686346655e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314
   ],
   "loss": 0.04705004467659335,
   "alpha_at_max": 0.3036686788465786,
   "tail": 1.9753086419753084e-42,
   "small": 2.612107225852256e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 0,
   "theta": [
    -0.843232390402769
   ],
   "loss": 0.048496429782094896,
   "alpha_at_max": 0.08431794240681463,
   "tail": 1.9753086419753084e-42,
   "small": 0.0015259921634519502,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -0.9917294529049365,
    -1.140226515407104
   ],
   "loss": 0.008574455985240093,
   "alpha_at_max": 0.13664696807404658,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009238098958199714,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.5188677992010485
   ],
   "loss": 0.08058298796714047,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 3.841389115355476e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6039594165385491,
    -0.6162388542327109
   ],
   "loss": 0.0022991056319225933,
   "alpha_at_max": 0.23351780513103496,
   "tail": 1.9753086419753084e-42,
   "small": 1.7482840504179364e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.2632986112297657,
    -0.8167697850410001,
    -0.9033009755641833
   ],
   "loss": 0.002723880807824708,
   "alpha_at_max": 0.38434390647440014,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002898436236358215,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.7192539818600534,
    -0.8200126608042158
   ],
   "loss": 0.00473864394802348,
   "alpha_at_max": 0.07918446740494808,
   "tail": 1.9753086419753084e-42,
   "small": 3.4095402663414376e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.4528869317068791
   ],
   "loss": 0.006957390685323306,
   "alpha_at_max": 0.18967059212111465,
   "tail": 1.9753086419753084e-42,
   "small": 2.611101042049313e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -1.0099779425107567,
    -1.0933507185647506
   ],
   "loss": 0.01971565876122905,
   "alpha_at_max": 0.03390939177443663,
   "tail": 1.9753086419753084e-42,
   "small": 0.000957495648383988,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -2.661155436168448,
    -5.999999999854175,
    -3.5701169590512873
   ],
   "loss": 0.008574712575506682,
   "alpha_at_max": 0.13664696807404658,
   "tail": 1.9753086419753084e-42,
   "small": 0.000923842893304494,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.48983281229318454
   ],
   "loss": 0.08058531674162905,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 5.1824526225985323e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.5585854917449957,
    -0.5276659574242317
   ],
   "loss": 0.0045969722809379165,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 5.629095523040917e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.2758495231516609,
    -0.6968366577788127,
    -0.6236387914668345
   ],
   "loss": 0.011269099247502967,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00028057622642974067,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.6756074423782623,
    -0.591794968366009
   ],
   "loss": 0.02477877741109169,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 3.8923034573201676e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.5094744274734267,
    -0.47671543201657257
   ],
   "loss": 0.018589452269421103,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 2.9125181129074917e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7122132787648185,
    -0.21840639298678322,
    -0.6793565850501923
   ],
   "loss": 0.0014108075361329853,
   "alpha_at_max": 0.06653344329456863,
   "tail": 1.9753086419753084e-42,
   "small": 1.616383986435821e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.4743051671383629,
    -0.8248207995148311,
    -0.7154138995616934,
    -0.8156150040708622
   ],
   "loss": 0.000683796053308594,
   "alpha_at_max": 0.07296590946618917,
   "tail": 1.9753086419753084e-42,
   "small": 0.00010624815770809981,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.8002033006915772,
    -0.5603041948247869,
    -0.7786887558359813
   ],
   "loss": 0.0026653756741374934,
   "alpha_at_max": 0.25798829360403747,
   "tail": 1.9753086419753084e-42,
   "small": 3.474457772600914e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.4762507520390622
   ],
   "loss": 0.0186157061299681,
   "alpha_at_max": 0.6455353060839606,
   "tail": 1.9753086419753084e-42,
   "small": 2.6025275605690013e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7874263837525923,
    -0.7844743740235316
   ],
   "loss": 0.00158962334081858,
   "alpha_at_max": 0.18793168168032684,
   "tail": 1.9753086419753084e-42,
   "small": 2.5652194528547057e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.4770717726685967,
    -0.6977978907572555,
    -0.6250806409344988
   ],
   "loss": 0.0013735723135973599,
   "alpha_at_max": 0.028256606259440355,
   "tail": 1.9753086419753084e-42,
   "small": 0.00011535431873588298,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.7404683617935177,
    -0.6890863474888921
   ],
   "loss": 0.0028678718981012263,
   "alpha_at_max": 0.07743904705196837,
   "tail": 1.9753086419753084e-42,
   "small": 2.5754367767305553e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.5409219638566096,
    -0.9431223258686395,
    -1.018576932700354
   ],
   "loss": 0.019579522749837652,
   "alpha_at_max": 0.17799180203953374,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009533056005444074,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -2.857767687492539,
    -2.361871444577997,
    -5.4521337681595625,
    -3.177706428215095
   ],
   "loss": 0.0027241962396777897,
   "alpha_at_max": 0.38434390647440014,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002920228212006659,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.995504969457015,
    -0.48983281229319453
   ],
   "loss": 0.08058531674164315,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 5.1824526225985323e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.57604551087916,
    -0.558585491745075,
    -0.5276659574245361
   ],
   "loss": 0.0045969722809448,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 5.629095523040917e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.2758495231513925,
    5.691891690308771,
    -0.6968366577792041,
    -0.6236387914674724
   ],
   "loss": 0.011269099247503966,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002805762264304068,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.984910546112452,
    -0.6756074424207431,
    -0.5917949684297455
   ],
   "loss": 0.024778777410984,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 3.8923034573201676e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.4921843811613735,
    -0.48983281091721054
   ],
   "loss": 0.08058531674160652,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 5.18244891445363e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.999979685481295,
    -0.5094744280111427,
    -0.47671543371177183
   ],
   "loss": 0.018589452281915442,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 2.9125181204570083e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5059366949503601,
    -0.7006377500536991,
    -0.6452041182259873,
    -0.7295549563448982
   ],
   "loss": 0.00014447391360972173,
   "alpha_at_max": 0.0878051521932382,
   "tail": 1.9753086419753084e-42,
   "small": 5.85822350629428e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.43528990742615425,
    -0.49187738149294713,
    -0.737988395163578,
    -0.6973274234668185,
    -0.7600105796039823
   ],
   "loss": 8.162050392224174e-05,
   "alpha_at_max": 0.09287952806075539,
   "tail": 1.9753086419753084e-42,
   "small": 1.8434579580395294e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5243476581439035,
    -0.7114076769066475,
    -0.6835971447936307,
    -0.7437777570712226
   ],
   "loss": 0.00016168372981772983,
   "alpha_at_max": 0.40798105812979674,
   "tail": 1.9753086419753084e-42,
   "small": 6.48454105078855e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6039594165385501,
    4.06570256035045,
    -0.6162388542327208
   ],
   "loss": 0.0022991056319232595,
   "alpha_at_max": 0.23351780513103496,
   "tail": 1.9753086419753084e-42,
   "small": 1.7482840504179364e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.8967783128025335,
    -0.4762507520389605
   ],
   "loss": 0.01861570612997132,
   "alpha_at_max": 0.6455353060839606,
   "tail": 1.9753086419753084e-42,
   "small": 2.6025275605690013e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.372166207655626,
    -0.6526813675985315,
    -0.6515113235530912
   ],
   "loss": 0.0006700423940300126,
   "alpha_at_max": 0.3181559136527557,
   "tail": 1.9753086419753084e-42,
   "small": 6.123842304361915e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.4770717726653886,
    4.427151642728628,
    -0.6977978907321695,
    -0.625080640913942
   ],
   "loss": 0.0013735723136613087,
   "alpha_at_max": 0.028256606259440355,
   "tail": 1.9753086419753084e-42,
   "small": 0.00011535431872833346,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.2573938443095818,
    -0.6692325173412481,
    -0.626130107979336
   ],
   "loss": 0.0025283659996415686,
   "alpha_at_max": 0.10884287379435952,
   "tail": 1.9753086419753084e-42,
   "small": 1.421862849015909e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "A",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.45288693170687444,
    4.356309585721118
   ],
   "loss": 0.00695739068532375,
   "alpha_at_max": 0.18967059212111465,
   "tail": 1.9753086419753084e-42,
   "small": 2.611101042049313e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6522085387937846,
    1.203463616828241,
    0.9936576386005642
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.8814145248402525e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.5872656448342375,
    -0.5077107736441673,
    -0.2840340058083961,
    -0.5032013038091461
   ],
   "loss": 0.0009653574333208237,
   "alpha_at_max": 0.19574018750235664,
   "tail": 0.0009644351032210841,
   "small": 6.766767624011294e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5122462784409088,
    -0.6311691623763163,
    -0.4628815448409913,
    -0.2924822814438457,
    -0.45665231201053036
   ],
   "loss": 0.0005467606081510645,
   "alpha_at_max": 0.5393118960654338,
   "tail": 5.551115123125783e-17,
   "small": 5.765219973297153e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5897711476557106,
    -0.5011927114459978,
    -0.29626388009179916,
    -0.49626451007301814
   ],
   "loss": 0.0010134973806739112,
   "alpha_at_max": 0.06871317242704492,
   "tail": 5.551115123125783e-17,
   "small": 7.166996311980256e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.2705371269777701,
    -0.5567528304888313,
    5.999999999991623,
    3.06700806208035
   ],
   "loss": 0.01324431067134979,
   "alpha_at_max": 0.5730070957193667,
   "tail": 0.013240256946639328,
   "small": 1.9866408271784763e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.5156798392228774,
    -0.7624892808259793,
    -0.6827197569638588,
    -0.8389670516180097,
    -0.7311232903235951
   ],
   "loss": 9.208943261485025e-05,
   "alpha_at_max": 0.09111712330429197,
   "tail": 9.203120403067366e-05,
   "small": 2.9280495306149845e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5531669281700706,
    -0.4660025208400862,
    -0.8142475620311567,
    -0.7313511136884978,
    -0.9102207452915172,
    -0.7798008767274865
   ],
   "loss": 7.876012782159769e-05,
   "alpha_at_max": 0.22677751915672614,
   "tail": 1.9753086419753084e-42,
   "small": 1.489458142311939e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.5142704070892692,
    -0.7730884727901488,
    -0.6955371693102927,
    -0.8575390822464679,
    -0.740362922041975
   ],
   "loss": 0.00010238883201663107,
   "alpha_at_max": 0.09373893175275777,
   "tail": 1.9753086419753084e-42,
   "small": 3.09079820071112e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6137003124442746,
    2.6404257682750103,
    4.176430111746812,
    -0.2720027575556969
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 2.4088463297933704e+16,
   "tail": 0.013240256946639328,
   "small": 2.462779424838857e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.5639206152813533,
    0.6651828888769686,
    0.19799208860079165,
    -0.38323682964089223,
    1.150947911955107
   ],
   "loss": 0.0017664233879787596,
   "alpha_at_max": 3.7380060504017463,
   "tail": 0.0017662237583676577,
   "small": 1.2081288995879902e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.6151366085162242,
    -1.2223205755184567,
    -1.0962725649750924,
    -0.779592522272126,
    -1.973210072056225,
    -1.0892931473115108
   ],
   "loss": 0.00030673602966557745,
   "alpha_at_max": 0.2126179859862524,
   "tail": 3.885780586188048e-16,
   "small": 0.00012112274696263192,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.9692620109180501,
    -0.9099992611548609,
    -0.6387762120690841,
    -1.437484986718652,
    -0.9030926415899692
   ],
   "loss": 0.0003307128651470759,
   "alpha_at_max": 0.0936008946923956,
   "tail": 1.1102230246251565e-16,
   "small": 1.988411285847036e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -2.122267683101607,
    -1.791489868104082,
    6.0,
    -4.036781396120674,
    4.6380556146362775
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.05539110130176621,
   "tail": 0.013240256946639328,
   "small": 0.00040161714026976103,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838
   ],
   "loss": 0.0674188874499193,
   "alpha_at_max": 3124299243692735.0,
   "tail": 0.0674188874499193,
   "small": 2.809285029714559e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6561466616637666
   ],
   "loss": 0.04765265768492122,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.0192174725738522,
   "small": 4.855607908860193e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -0.1984957122275941,
    -0.6776595202464953
   ],
   "loss": 0.01047033551412202,
   "alpha_at_max": 0.38307163913129105,
   "tail": 1.9753086419753084e-42,
   "small": 0.00044628663576651295,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.8508575234263402
   ],
   "loss": 0.05898947217820916,
   "alpha_at_max": 0.1662953095962213,
   "tail": 1.9753086419753084e-42,
   "small": 1.181236089542459e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.566146793586118,
    -0.3860471719625429
   ],
   "loss": 0.0018087562072531815,
   "alpha_at_max": 0.2519764772509162,
   "tail": 0.0018085354160171097,
   "small": 1.2274685408097952e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.5142199189850802,
    -0.5923867613459888,
    -0.34263162761659055
   ],
   "loss": 0.0007894883914767448,
   "alpha_at_max": 0.7276457548893193,
   "tail": 1.9753086419753084e-42,
   "small": 5.408919151950187e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5766982946035539,
    -0.40045226863172506
   ],
   "loss": 0.002002963042365802,
   "alpha_at_max": 0.275169313280879,
   "tail": 1.9753086419753084e-42,
   "small": 1.3174142818872525e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.7293280890922662
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 3.881437082409178e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.621969948069689
   ],
   "loss": 0.04765735992831477,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 7.952409197820032e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.666153597777231,
    -0.38640271467115994
   ],
   "loss": 0.02455031414392872,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024539890968953204,
   "small": 8.077441582265976e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.04932965714239,
    -1.4277659504615654
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.104924463097735e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.5320010387025729,
    -2.8611715195613474,
    5.743463471121311
   ],
   "loss": 0.01324085069044878,
   "alpha_at_max": 0.03727691814196855,
   "tail": 0.013240256946639328,
   "small": 0.0003403687867690186,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6814156293777094
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.7835173036505623e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7374781261239765,
    5.997838429862421
   ],
   "loss": 0.013240256946640525,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946640494,
   "small": 2.771330504414138e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -0.4734181117165738,
    -0.7012198505661814
   ],
   "loss": 0.03618739762528356,
   "alpha_at_max": 0.07905329930279391,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008196255521493168,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.8692119907233465,
    4.129599427054808,
    -0.8692119907233464
   ],
   "loss": 0.013587113098383896,
   "alpha_at_max": 0.036047902522399075,
   "tail": 2.218176070012401e-05,
   "small": 0.0008088975346054461,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -3.0992498852539025,
    -2.451774366257734,
    -5.999999999869525
   ],
   "loss": 0.010470611891144843,
   "alpha_at_max": 0.38307163913129105,
   "tail": 1.9753086419753084e-42,
   "small": 0.00044665818950850866,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.8799192126929434,
    -1.475161158415268,
    -3.2412440259339945,
    -1.7953043291859392
   ],
   "loss": 0.00076484032320423,
   "alpha_at_max": 0.22702830149545683,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003286662045304256,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.99335470770299,
    -0.6219699480697216
   ],
   "loss": 0.04765735992832121,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946636664,
   "small": 7.952409197820032e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.18951527840516694,
    -0.20626616032465148,
    -0.5231185496382332
   ],
   "loss": 0.030204927064592102,
   "alpha_at_max": 0.11574973355870713,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004585499308252805,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.23094516743074744,
    -0.5395712210422972
   ],
   "loss": 0.07480148370148454,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.9753086419753084e-42,
   "small": 7.509094015478723e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.123794393404392,
    -0.6661535977770329,
    -0.3864027146732639
   ],
   "loss": 0.024550314143948038,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024539890968970357,
   "small": 8.077441582265976e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.16401152576927788,
    -0.7039390809958612,
    4.226205182049858,
    -0.7039390809958611
   ],
   "loss": 0.010373624661785819,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.0003590817477051589,
   "small": 0.00047385730502080836,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.656146661663989,
    4.1725379346802605,
    -0.6561466616639888
   ],
   "loss": 0.047652657684921884,
   "alpha_at_max": 0.2823059294471278,
   "tail": 9.633931926428252e-05,
   "small": 4.855607908860193e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.144173652424948,
    -0.6219699444384432
   ],
   "loss": 0.04765735992819664,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 7.952421188228698e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.41299436716566323,
    -0.7736879921406146,
    -0.89919681455228
   ],
   "loss": 0.0071677418880093935,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.00716388290882547,
   "small": 4.796000163342917e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.7548320380666735,
    -0.6232905597538889,
    -0.8011348159243915,
    -1.2344769296091287
   ],
   "loss": 0.005104472631917378,
   "alpha_at_max": 0.16176330073685516,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004925206325185894,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6554506960888842,
    -0.8225749068143884,
    -1.173891926472667
   ],
   "loss": 0.00899000694058183,
   "alpha_at_max": 0.09924759692018296,
   "tail": 1.9753086419753084e-42,
   "small": 7.230023503890237e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -2.498806939171306,
    -1.8960860719284884,
    -4.489913063208848,
    -2.413367148550874
   ],
   "loss": 0.0006415528022238881,
   "alpha_at_max": 0.09009900605499137,
   "tail": 0.0006411625377971686,
   "small": 6.329138414995494e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5072476812596585,
    -0.599656923718805,
    0.7095603859026687,
    -0.33650275693420717,
    -0.5996498125155265
   ],
   "loss": 0.0006322908717713016,
   "alpha_at_max": 0.0903815947439226,
   "tail": 1.2684298056342413e-13,
   "small": 6.611292735403396e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -2.8963142218832054,
    -2.1543912959515827,
    -5.278405402263022,
    -2.810522052951802
   ],
   "loss": 0.0007895055573963194,
   "alpha_at_max": 0.7276457548893193,
   "tail": 1.9753086419753084e-42,
   "small": 5.380067715088366e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6107208444744909,
    3.667921291816839,
    -0.277773530522722
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1.125833747831359e+27,
   "tail": 0.013240256946639328,
   "small": 2.3885759379282945e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.15490448235600948,
    -0.6236031927427461
   ],
   "loss": 0.008021805690944461,
   "alpha_at_max": 0.45953648711979844,
   "tail": 0.008019672465355232,
   "small": 2.3153964139321914e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.6897794832006353,
    -0.1669392659164077,
    -0.49690062003273733
   ],
   "loss": 0.006504536651311454,
   "alpha_at_max": 0.22173793565565436,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003204194725912046,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.24602018538958692,
    -0.5496212330148568
   ],
   "loss": 0.011326702783101328,
   "alpha_at_max": 0.15138400824024165,
   "tail": 1.9753086419753084e-42,
   "small": 2.07383050943033e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.605268549316675,
    -0.4329839397512756,
    -0.5879774021865636
   ],
   "loss": 0.0013776229927169314,
   "alpha_at_max": 0.07095124164453506,
   "tail": 0.0013771595061787822,
   "small": 9.752130623041921e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.506410762207318,
    -0.6430639908661733,
    -0.4002484137465032,
    -0.6302617014861835
   ],
   "loss": 0.0006468571942412904,
   "alpha_at_max": 0.09078205301781861,
   "tail": 1.9753086419753084e-42,
   "small": 6.75218261436683e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6084614058951989,
    -0.42050538459558107,
    -0.5910088097209925
   ],
   "loss": 0.001461581381058119,
   "alpha_at_max": 0.07147596047445662,
   "tail": 1.9753086419753084e-42,
   "small": 1.0308273652448463e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F1",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6199903137519427,
    0.22539672052414605
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.2346822373388022e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6123861136186699,
    -0.027259891688645954,
    3.64935354736577
   ],
   "loss": 0.0008974823049878733,
   "alpha_at_max": 0.6450598332848317,
   "tail": 1.9753086419753084e-42,
   "small": 1.0957547911250032e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6142810967187555,
    0.8272264957453797,
    -0.017154636349616087,
    0.6810137264010884
   ],
   "loss": 0.0009341291269497898,
   "alpha_at_max": 0.1744536257419505,
   "tail": 0.0009340456041787015,
   "small": 1.1296991759834896e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.4903073268238538,
    -0.91463975368639,
    -0.8272844047131311,
    -1.074823294236642
   ],
   "loss": 0.00012181214411488561,
   "alpha_at_max": 0.16137639146987087,
   "tail": 1.9753086419753084e-42,
   "small": 5.618705360976861e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5188342888903067,
    -0.6437981851664389,
    0.22435703583154154,
    -0.33605167591766716,
    -0.6580135559784839
   ],
   "loss": 0.0003268505200494376,
   "alpha_at_max": 0.15107757319249954,
   "tail": 1.9753086419753084e-42,
   "small": 4.5828669737457695e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.5082560303699095,
    -1.2379621376666603,
    -1.0945014923213625,
    -1.5758462155397925
   ],
   "loss": 0.0005232497295296623,
   "alpha_at_max": 0.17336443158582981,
   "tail": 1.9753086419753084e-42,
   "small": 2.7567685616514126e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.4988174286296254,
    -0.8919996751483619,
    -0.8058211932774197,
    -1.0395659696770685,
    -0.8917355854500673
   ],
   "loss": 9.829758768675756e-05,
   "alpha_at_max": 0.15197074762511933,
   "tail": 9.820335460053453e-05,
   "small": 4.740739261155369e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 6
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -2.269368688642512,
    -1.7467414798078016,
    4.02224017303509,
    -4.00000000047322
   ],
   "loss": 0.0007407426228307479,
   "alpha_at_max": 0.5672310553140942,
   "tail": 1.9753086419753084e-42,
   "small": 9.311809281209449e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.609351516574971,
    3.987600477172972,
    2.863478060468057,
    -0.5363450300973045,
    3.9893058594981827
   ],
   "loss": 0.0008990781037849782,
   "alpha_at_max": 0.650548979592831,
   "tail": 0.0006893403347160709,
   "small": 1.0973157835714176e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    2.3525314668813477,
    -0.8981219426735009,
    -0.8274363575635088,
    0.2319631842272935,
    -1.0584961533959203
   ],
   "loss": 0.00010816991686568578,
   "alpha_at_max": 0.07715427594924958,
   "tail": 1.9753086419753084e-42,
   "small": 4.105804385368117e-07,
   "ends": "set",
   "loss_type": "max",
   "alternations": 5
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5214171420485174,
    -0.4583003938166296,
    1.092937512292787,
    -0.6075792564677228,
    0.6575233415186345,
    -0.6923424268652612
   ],
   "loss": 0.00029847634151458635,
   "alpha_at_max": 0.06515083707296328,
   "tail": 1.9753086419753084e-42,
   "small": 4.1434587675581724e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.425223633933898,
    -1.3107311480211177,
    -1.1484510352421942,
    -0.8143707387361188,
    -1.6837453013798607
   ],
   "loss": 0.0005225085140425634,
   "alpha_at_max": 0.06871317242704492,
   "tail": 1.9753086419753084e-42,
   "small": 5.159420567890649e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838
   ],
   "loss": 0.054178630503279986,
   "alpha_at_max": 3124299243692735.0,
   "tail": 0.05417863050327998,
   "small": 2.809285029714559e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 0,
   "theta": [
    -0.6131567691176744
   ],
   "loss": 0.04425281222815425,
   "alpha_at_max": 0.12471537588700332,
   "tail": 1.9753086419753084e-42,
   "small": 0.000817782642287046,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6934960259623432
   ],
   "loss": 0.05918452350842385,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.027328727374567374,
   "small": 5.755170660037834e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6093515165749532,
    -0.5363450300972712
   ],
   "loss": 0.0008990781037849782,
   "alpha_at_max": 0.650548979592831,
   "tail": 0.0007846132801562211,
   "small": 1.0973157835714176e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6146389309708034
   ],
   "loss": 0.0009448952182079529,
   "alpha_at_max": 0.17697829222273453,
   "tail": 1.9753086419753084e-42,
   "small": 1.13619438346646e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -0.54655456810511,
    -0.6131567691176744
   ],
   "loss": 0.0010014843941591467,
   "alpha_at_max": 0.18026856433060232,
   "tail": 1.9753086419753084e-42,
   "small": 4.239763964797305e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.6131567691176744
   ],
   "loss": 0.001107861951847977,
   "alpha_at_max": 0.17848429164980084,
   "tail": 1.9753086419753084e-42,
   "small": 1.1093562388708733e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -2.4087711794101105,
    -5.999999999994983
   ],
   "loss": 0.04425309413147038,
   "alpha_at_max": 0.12471537588700332,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008177865844504195,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6468732390883062
   ],
   "loss": 0.05918906259864931,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 8.274321783297012e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7704210986897015,
    -0.6569810143826271
   ],
   "loss": 0.019124215533440347,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.01911694427772126,
   "small": 9.326102334838993e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7015511003485873,
    -0.7004604463509034
   ],
   "loss": 0.010769465590683147,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.9753086419753084e-42,
   "small": 4.010555411992911e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.8417716976040404,
    -0.5307971136580347,
    -0.9670677142154723
   ],
   "loss": 0.014771081594171398,
   "alpha_at_max": 0.32924561530520136,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007912796055895566,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5871942480028239,
    -0.8411371076356294
   ],
   "loss": 0.03630871782975287,
   "alpha_at_max": 0.20758692704951986,
   "tail": 1.9753086419753084e-42,
   "small": 5.585274688857389e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.793822683036717,
    -0.7577760039468072,
    -0.47028693904552143
   ],
   "loss": 0.006887462434036706,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.006883757625085363,
   "small": 4.5667992250031375e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6113944622416065
   ],
   "loss": 0.011035178003784063,
   "alpha_at_max": 0.12586935305209662,
   "tail": 1.9753086419753084e-42,
   "small": 2.7933991009199133e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6893919448603509,
    -0.3203681095029868
   ],
   "loss": 0.007102088351605307,
   "alpha_at_max": 0.10509934271862176,
   "tail": 0.007100356031599586,
   "small": 2.785626069257141e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -1.7068572240931537,
    -1.3612623305411877,
    -2.8574734533882147
   ],
   "loss": 0.000776529543940585,
   "alpha_at_max": 0.17845141665624967,
   "tail": 1.9753086419753084e-42,
   "small": 0.00046743249934744213,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.995496908316001,
    -0.6468732390883392
   ],
   "loss": 0.05918906259865486,
   "alpha_at_max": 0.2823059294471278,
   "tail": 2.220446049250313e-15,
   "small": 8.274321783297012e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.345055756505841,
    -0.7704210986897844,
    -0.6569810143830371
   ],
   "loss": 0.01912421553344723,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.01911694427772742,
   "small": 9.326102334838993e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    2.9220901147907474,
    -0.6468732305861733
   ],
   "loss": 0.05918906259838175,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 8.27435508998775e-08,
   "ends": "set",
   "loss_type": "max",
   "alternations": 1
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.999982999582577,
    -0.7015511006911175,
    -0.7004604473929319
   ],
   "loss": 0.010769465594951066,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.493138945818373e-11,
   "small": 4.0105554195424276e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -2.3103566510021323,
    -1.781463694446962,
    -4.086956161942068,
    -2.314099939507578
   ],
   "loss": 0.0006244262958894353,
   "alpha_at_max": 0.1613169491604838,
   "tail": 0.0006241509144518931,
   "small": 1.7843949485563115e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -2.34820042176518,
    -1.7993163784722639,
    -4.157680315404827
   ],
   "loss": 0.0007407098863048134,
   "alpha_at_max": 0.5672310553140942,
   "tail": 1.9753086419753084e-42,
   "small": 9.606599968070562e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.4907856414037388,
    -1.050382793188969,
    -0.9000448286901301,
    -1.5167835550643771
   ],
   "loss": 0.0005389781927842563,
   "alpha_at_max": 0.06616677996060852,
   "tail": 1.9753086419753084e-42,
   "small": 9.064826795091019e-05,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6146389367717211,
    1.8882166078570322,
    -0.5448917345067764
   ],
   "loss": 0.0009448952188378934,
   "alpha_at_max": 0.17697829222273453,
   "tail": 1.9753086419753084e-42,
   "small": 1.1361943841325939e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.974724364337487,
    -0.6113944622415584
   ],
   "loss": 0.011035178003785617,
   "alpha_at_max": 0.12586935305209662,
   "tail": 3.1086244689504383e-15,
   "small": 2.7933991009199133e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 2
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.612272622444332,
    -0.03875913101189887,
    -0.6123523536725695
   ],
   "loss": 0.0008953055018570133,
   "alpha_at_max": 0.054170145238607505,
   "tail": 0.0008952440964160591,
   "small": 1.0937327266091756e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 4
  },
  {
   "form": "F2",
   "kind": "rational",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6123861136186699,
    -0.027259891688414584
   ],
   "loss": 0.0008974823049869851,
   "alpha_at_max": 0.6450598332848317,
   "tail": 1.9753086419753084e-42,
   "small": 1.0957547911250032e-06,
   "ends": "set",
   "loss_type": "max",
   "alternations": 3
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.8205212280387442
   ],
   "loss": 0.044436383812383684,
   "alpha_at_max": 0.08288577450844282,
   "tail": 1.9753086419753084e-42,
   "small": 0.0014002691268990564,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.4102606140193721
   ],
   "loss": 0.08409203614015226,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -1.056686136723291,
    -1.2701398830438129
   ],
   "loss": 0.015970403323868898,
   "alpha_at_max": 0.12455466557442309,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009121485731222734,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.9444897742129836,
    -1.1392484331783606
   ],
   "loss": 0.02108098034658279,
   "alpha_at_max": 0.10492524694234334,
   "tail": 1.9753086419753084e-42,
   "small": 1.4256602814177732e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.2980642515090648
   ],
   "loss": 0.023542717798860968,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.2037108643170313e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.27350707601291474
   ],
   "loss": 0.13463295069442927,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776716447912,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.704457424482194,
    -0.6350699415219064
   ],
   "loss": 0.05587450131186422,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578334570230496,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.1987095010060432
   ],
   "loss": 0.039608747989425375,
   "alpha_at_max": 0.25576434426453815,
   "tail": 1.9753086419753084e-42,
   "small": 2.6106988240126583e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.6296598494753224,
    -0.522873579011599
   ],
   "loss": 0.013084518300819914,
   "alpha_at_max": 0.159573216810409,
   "tail": 1.9753086419753084e-42,
   "small": 2.5950504767280336e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1
    ]
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.6793206793015444
   ],
   "loss": 0.006134715055263085,
   "alpha_at_max": 0.07620790100254123,
   "tail": 1.9753086419753084e-42,
   "small": 0.00013383899210661632,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.3396603396507722
   ],
   "loss": 0.11074969802590862,
   "alpha_at_max": 0.2115631379773026,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009567883180447989,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.0,
    -0.5784116641326983
   ],
   "loss": 0.03009142279834842,
   "alpha_at_max": 0.13134090365327344,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005840168943093138,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.5784116641326983,
    -0.39909271569507515
   ],
   "loss": 0.0021140923650577736,
   "alpha_at_max": 0.07723959714791855,
   "tail": 1.9753086419753084e-42,
   "small": 1.3501363558265922e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.0,
    -0.3856077760884655
   ],
   "loss": 0.09877432316048373,
   "alpha_at_max": 0.21004870095956807,
   "tail": 1.9753086419753084e-42,
   "small": 0.000821491098744298,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.3856077760884655
   ],
   "loss": 0.03167087659144141,
   "alpha_at_max": 0.24214750578454758,
   "tail": 1.9753086419753084e-42,
   "small": 2.5724120824577312e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.9849484488653055,
    -1.1174398012928866
   ],
   "loss": 0.008798332280159915,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009248342815177946,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999999630647,
    -0.410260364044844
   ],
   "loss": 0.08409204227282019,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555059569599234,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725514,
    -0.7270861425159468
   ],
   "loss": 0.003514078955016098,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999999302224,
    -1.0566861038961453,
    -1.2701398407050082
   ],
   "loss": 0.015970404570690766,
   "alpha_at_max": 0.12455466557442309,
   "tail": 1.9753086419753084e-42,
   "small": 0.000912148227709908,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.5727742263049795,
    -0.22937233030719406
   ],
   "loss": 0.010062394417266196,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003799451741391957,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -1.028325540986712,
    -1.1310433401649012
   ],
   "loss": 0.01858743204189728,
   "alpha_at_max": 0.15619962971171808,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009574437204100672,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -2.2735072205667057,
    -5.999999999367107
   ],
   "loss": 0.08409224106644775,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555086820491887,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -1.233724344813017,
    -1.5764335277826604,
    -1.4289703220181413
   ],
   "loss": 0.012361305629821073,
   "alpha_at_max": 0.14337716869091843,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009561434145608505,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    0.06544706100550712,
    0.3951177816888958
   ],
   "loss": 0.09910933062798741,
   "alpha_at_max": 2.904825176444723,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006492299899854004,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.539323723617628,
    -0.46072010855555456
   ],
   "loss": 0.014356419790705233,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 5.551788384572376e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999999630647,
    -0.7044572578325085,
    -0.6350696915473784
   ],
   "loss": 0.055874505723463086,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578330982329408,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    0.6735737596183107,
    -0.31682425073000187
   ],
   "loss": 0.03445669567934462,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0448440352094366e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.8472696929415351,
    -0.6771045817549495,
    -0.8492883442109181
   ],
   "loss": 0.0027830840510338906,
   "alpha_at_max": 0.2195027673910784,
   "tail": 1.9753086419753084e-42,
   "small": 4.518141704545897e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6196856952608711,
    -0.12967420120884537
   ],
   "loss": 0.01355589186080497,
   "alpha_at_max": 0.3353667483044569,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005307746227447563,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.7532168692811703,
    -0.7148005152396593
   ],
   "loss": 0.002420374289464955,
   "alpha_at_max": 0.2812159827963439,
   "tail": 1.9753086419753084e-42,
   "small": 2.5728270656166785e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.5368034518651792,
    -0.598103729462948,
    -0.47553939899303754
   ],
   "loss": 0.005465312946554057,
   "alpha_at_max": 0.22157461328436714,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002730363416452164,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999304690917,
    -0.2735070760127481
   ],
   "loss": 0.13463295069443904,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776716447912,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    5.999996951867301,
    -0.7044574244821721,
    -0.6350699415218852
   ],
   "loss": 0.055874501311865554,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578334570230496,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.410260614019371,
    4.486714498078066
   ],
   "loss": 0.0840920361401527,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    5.999996951867301,
    -0.19870950100576387
   ],
   "loss": 0.03960874798942671,
   "alpha_at_max": 0.25576434426453815,
   "tail": 1.9753086419753084e-42,
   "small": 2.6106988240126583e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    5.999999304690917,
    -0.6296598494752857,
    -0.5228735790115636
   ],
   "loss": 0.013084518300821246,
   "alpha_at_max": 0.159573216810409,
   "tail": 1.9753086419753084e-42,
   "small": 2.5950504767280336e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.29806425150906257,
    4.462802906536642
   ],
   "loss": 0.02354271779886119,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6672933021176164,
    1.0180241239433392
   ],
   "loss": 0.003034803686358334,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632142566e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6611757450376681,
    0.354374556464715
   ],
   "loss": 0.003629995272494968,
   "alpha_at_max": 0.06516283940608428,
   "tail": 1.9753086419753084e-42,
   "small": 8.921171725717603e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6639702213959957,
    0.25999830630641896
   ],
   "loss": 0.0038579663306945733,
   "alpha_at_max": 0.285180614180727,
   "tail": 1.9753086419753084e-42,
   "small": 9.592595467733389e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^2 + (a/a2)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.3396603396507709,
    4.520046029788262
   ],
   "loss": 0.11074969802590884,
   "alpha_at_max": 0.2115631379773026,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009567883180447989,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.7737480104435903
   ],
   "loss": 0.011043501624266705,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.007854785586183799,
   "small": 0.0005791174408126265,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5756864553404486,
    -0.39909271569507515
   ],
   "loss": 0.001983196052833147,
   "alpha_at_max": 0.27264654585290066,
   "tail": 0.00016721296122790275,
   "small": 1.3084499155269214e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.5416515479323163,
    -0.5784116641326983,
    -0.39455313623971033
   ],
   "loss": 0.0018636240070138976,
   "alpha_at_max": 0.270445649752492,
   "tail": 1.9753086419753084e-42,
   "small": 4.72164051723567e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.7796128207883903
   ],
   "loss": 0.02430202176738039,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005873251391469436,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5031422312205249,
    -0.19954635784753758
   ],
   "loss": 0.027986843826866004,
   "alpha_at_max": 0.32973116725449886,
   "tail": 0.027976465648701987,
   "small": 6.786147954684907e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6544704059072068,
    -0.39909271569507515
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.971000384681787e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.8530161073855541
   ],
   "loss": 0.02986556167971377,
   "alpha_at_max": 0.05892776912800323,
   "tail": 0.012715846397544806,
   "small": 0.0008214095595631132,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.8514528627639475,
    -0.3856077760884655,
    -0.8471058759256123
   ],
   "loss": 0.014607765932566297,
   "alpha_at_max": 0.22698648518838235,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008099017351226312,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -3.0000002171452005,
    -2.3856079208519323,
    -5.999999999996136
   ],
   "loss": 0.03009176470649877,
   "alpha_at_max": 0.13134090365327344,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005842541278795466,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    0.09906419140505918,
    0.3452292889486246,
    -0.1554549167893825
   ],
   "loss": 0.09369862331303647,
   "alpha_at_max": 0.2655094603432122,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006351258989177877,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5413043178685553,
    -0.7464773213341691,
    -1.1644040542734295
   ],
   "loss": 0.028388055526670453,
   "alpha_at_max": 0.1725996854854724,
   "tail": 1.9753086419753084e-42,
   "small": 8.93083095943048e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.621475993867008
   ],
   "loss": 0.01064446899515381,
   "alpha_at_max": 0.14172289005085992,
   "tail": 0.010644334223682494,
   "small": 2.558719705114676e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.7750142204408412,
    -0.0,
    -0.3856077760884655
   ],
   "loss": 0.01309057102768707,
   "alpha_at_max": 0.32496755285816503,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005662364110459173,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6232667687799469,
    -0.3856077760884655,
    -0.6105951896981232
   ],
   "loss": 0.001968378809495519,
   "alpha_at_max": 0.07548140926457829,
   "tail": 5.551115123125783e-17,
   "small": 1.300271262660857e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.29806425150906163,
    4.431700828889646,
    3.525371110623669
   ],
   "loss": 0.02354271779886119,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.2980642515090617,
    4.8137834083443565,
    2.9931624930851743,
    4.268571554581989
   ],
   "loss": 0.02354271779886119,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.3220184360725475,
    -0.7533462793024509,
    -0.7973470967942039
   ],
   "loss": 0.0018719218435199192,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.6566349927722417,
    -5.999999999836468,
    -3.558724232672963
   ],
   "loss": 0.008798575333119119,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009248662589513845,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.35189127028598177,
    -0.6067027085262833,
    -0.5318336303376401
   ],
   "loss": 0.007226817223798143,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00015099370296445258,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5967524664007167,
    0.4402941075047764,
    -0.5509602413258787
   ],
   "loss": 0.011877048469144169,
   "alpha_at_max": 0.32737084545947703,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045506168685804926,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7516737772068735,
    -0.42239534964712655,
    -0.7126326455719283
   ],
   "loss": 0.0024205148046577696,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 2.5500961418067902e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.47137213210315565,
    -0.7755251161202166,
    -0.6065880935583752,
    -0.7416714789789404
   ],
   "loss": 0.0007821831942078639,
   "alpha_at_max": 0.10219743598709087,
   "tail": 1.9753086419753084e-42,
   "small": 0.00010028042203724663,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.46980525889006364,
    -0.7136436943125566,
    -0.6543743349919074
   ],
   "loss": 0.0010193861762475276,
   "alpha_at_max": 0.13093025086636942,
   "tail": 1.9753086419753084e-42,
   "small": 9.760212903753285e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6849540244570411,
    -0.8795258867081774,
    -0.9813143563621975
   ],
   "loss": 0.018081030995878766,
   "alpha_at_max": 0.1785829529730497,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009493142107284136,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    3.8713188130181466,
    -2.2735072207620526,
    -5.9999999999531575
   ],
   "loss": 0.08409224106644775,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555086820491887,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.9849484488653037,
    3.4082992208760543,
    -1.117439801292898,
    -0.9849484488653236
   ],
   "loss": 0.008798332280160248,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009248342815177946,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.123373026890611,
    -0.6196737574252951,
    -1.5635922957382424
   ],
   "loss": 0.005301411732177019,
   "alpha_at_max": 0.0939636762834912,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008967649976465708,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.06544706100681727,
    5.801680404171713,
    0.395117781687168
   ],
   "loss": 0.09910933062813974,
   "alpha_at_max": 2.904825176444723,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006492299899862886,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.992672723201827,
    -0.5393237236167125,
    -0.46072010855455336
   ],
   "loss": 0.014356419790708563,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 5.551788384572376e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    5.999999999967296,
    5.993713457333342,
    -0.7044572578324861,
    -0.6350696915473567
   ],
   "loss": 0.05587450572346486,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578330982329408,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.405598057924941,
    -0.41025078959139233,
    5.024309116984645
   ],
   "loss": 0.08409227716111012,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009554923174364127,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.994420446930958,
    0.673573759608209,
    -0.3168242507302702
   ],
   "loss": 0.034456695679358385,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0448440352094366e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.5248370843740497,
    -0.7085587655794581,
    -0.6809066556154133,
    -0.741250316477858
   ],
   "loss": 0.00017697324393761704,
   "alpha_at_max": 0.08806432284180643,
   "tail": 1.9753086419753084e-42,
   "small": 6.116524102761645e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725627,
    4.011018276823846,
    -0.7270861425159721
   ],
   "loss": 0.00351407895501632,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6196856952608636,
    5.93390858015194,
    -0.1296742012082394
   ],
   "loss": 0.013555891860806302,
   "alpha_at_max": 0.3353667483044569,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005307746227447563,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.42675073115832485,
    -0.5728764425578645,
    -0.5955566795028508
   ],
   "loss": 0.0013283990272003887,
   "alpha_at_max": 0.15264409205380614,
   "tail": 1.9753086419753084e-42,
   "small": 5.405368153077461e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.536803451865183,
    5.990379037517091,
    -0.5981037294628989,
    -0.47553939899298936
   ],
   "loss": 0.0054653129465551675,
   "alpha_at_max": 0.22157461328436714,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002730363416452164,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5727742263049822,
    -0.22937233030717952,
    4.256937657999244
   ],
   "loss": 0.01006239441726664,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003799451741391957,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.999995481746737,
    -0.6672932103263858,
    1.0180241277882949
   ],
   "loss": 0.003034803689609733,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036069774784103e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.667293302117582,
    1.018024123943238,
    5.973677116322526
   ],
   "loss": 0.0030348036863616645,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632586655e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + a/a2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     1
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6672932103270419,
    1.0180241277882685,
    5.999998589709098
   ],
   "loss": 0.003034803689609733,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036069774784103e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6611757450376694,
    0.3543745564648004,
    4.398055762255931
   ],
   "loss": 0.003629995272494968,
   "alpha_at_max": 0.06516283940608428,
   "tail": 1.9753086419753084e-42,
   "small": 8.921171725717603e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5933182959941314,
    -0.49514239384198433,
    -0.28920583206634914,
    -0.4903291739710698
   ],
   "loss": 0.0011061005784885891,
   "alpha_at_max": 0.20621488010107578,
   "tail": 5.551115123125783e-17,
   "small": 7.743432226536839e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5182588329400559,
    -0.5965922006105262,
    -0.3613617662627407
   ],
   "loss": 0.0010641847732113519,
   "alpha_at_max": 0.08514516668127696,
   "tail": 0.0010633961765825761,
   "small": 4.695556549305646e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.345508911868633,
    -0.6205580245580397,
    -0.04241134401105762
   ],
   "loss": 0.016425582738893274,
   "alpha_at_max": 0.3505258087450469,
   "tail": 0.016416168183777446,
   "small": 0.00030245984758558997,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6949208547471861,
    -0.4019632262376307,
    -0.596992627924023
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00033459209037722815,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6676519641950293,
    -0.3990927156949001,
    5.9977741889349545
   ],
   "loss": 0.013240256946641247,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946641216,
   "small": 1.9689591266303097e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8568839428532353,
    -0.27949858205296474,
    -0.8526453852168142
   ],
   "loss": 0.014317123648847518,
   "alpha_at_max": 0.2228024694151346,
   "tail": 0.014316239194864966,
   "small": 0.0008096040447169717,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.000000217145034,
    -2.515834223470881,
    -5.999999999995803
   ],
   "loss": 0.011043813370340327,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.007854862657696582,
   "small": 0.000579359440843974,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.5380347224078434,
    -1.2246660737304071,
    -2.515852774646268,
    -1.4678665649288285
   ],
   "loss": 0.0015622001970088117,
   "alpha_at_max": 0.08706427742115501,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006107785047589909,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.645173135031655e-13,
    5.985391564106294,
    -0.77961282078848
   ],
   "loss": 0.02430202176738616,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946638385,
   "small": 0.0005873251391471657,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.9741314779113655,
    -0.5031422312205103,
    -0.1995463578476352
   ],
   "loss": 0.027986843826866004,
   "alpha_at_max": 0.32973116725449886,
   "tail": 0.027976465648703486,
   "small": 6.786147954684907e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    1.0302869668521453e-13,
    -0.7737480104436125,
    3.824357509354611,
    -0.7737480104436111
   ],
   "loss": 0.011043501624267815,
   "alpha_at_max": 0.2582260190634598,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005791174408128485,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.0,
    -0.7804013977330402,
    1.7786929184698579
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1.5115074596031743e+21,
   "tail": 0.013240256946639328,
   "small": 0.0005788604846611589,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6006987272235067,
    -0.9176408726644203,
    -1.2649749057045276
   ],
   "loss": 0.007906741437211484,
   "alpha_at_max": 0.07075546671654279,
   "tail": 0.007904517942916134,
   "small": 1.1001969905777287e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8066868223155166,
    -0.27052780551030864,
    -0.5659596464286712,
    -0.9485733616577263
   ],
   "loss": 0.012759926279819145,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006674763741862932,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -3.2708260932638917,
    -2.3856074026961447,
    -5.99999996844628,
    -3.197277241924971
   ],
   "loss": 0.001863624845007683,
   "alpha_at_max": 0.270445649752492,
   "tail": 1.9753086419753084e-42,
   "small": 4.715633669993835e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.49790215129166926,
    1.9834717034723965,
    -0.39909271569507515
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 6.188767934682893e+21,
   "tail": 0.013240256946639328,
   "small": 3.146567375544862e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7129615557125728,
    -0.0,
    -0.5188521853896173
   ],
   "loss": 0.007969942604011293,
   "alpha_at_max": 0.2500345361696432,
   "tail": 0.007965976903040017,
   "small": 0.00038242406605260015,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6178116964643978,
    -0.4066200199847776,
    -0.6048079103746203
   ],
   "loss": 0.0017899306350523947,
   "alpha_at_max": 0.2571816628529899,
   "tail": 0.0017888280295244585,
   "small": 1.1989453025940122e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5017563714205826,
    -0.6504121978289801,
    -0.3856077760884655,
    -0.6392685885985864
   ],
   "loss": 0.0007349631250681554,
   "alpha_at_max": 0.09380802660251898,
   "tail": 1.9753086419753084e-42,
   "small": 7.533353732391834e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5727742263050009,
    -0.22937233030708137,
    3.9732057099828566,
    3.2443045287964134
   ],
   "loss": 0.010062394417268639,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.00037994517413941775,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.4698862750196704,
    3.8906953492083796,
    -0.43779794364052654,
    -0.32195366526478664
   ],
   "loss": 0.0031938382372115326,
   "alpha_at_max": 0.4477545419946104,
   "tail": 1.9753086419753084e-42,
   "small": 4.950874081810497e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5727742263050057,
    -0.2293723303070898,
    3.981084868093231,
    3.1279142722065667,
    3.9755800274038546
   ],
   "loss": 0.01006239441726775,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.00037994517413941775,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.41296283630178854,
    -0.614045982013617,
    -0.16135929245868263,
    -0.631133913687755
   ],
   "loss": 0.000778447430012319,
   "alpha_at_max": 0.14801986371176049,
   "tail": 1.9753086419753084e-42,
   "small": 2.0768708530738422e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.4270772962955868,
    -0.5724043075299359,
    5.965449340152977,
    -0.5953693935059851,
    -0.5724043075299359
   ],
   "loss": 0.0013282351647541102,
   "alpha_at_max": 0.15278474722232047,
   "tail": 1.9753086419753084e-42,
   "small": 5.025761340426982e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725607,
    4.063642594872878,
    3.6634386045577467,
    -0.7270861425159661
   ],
   "loss": 0.00351407895501632,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725594,
    4.05977409051613,
    3.9460644828027167,
    -0.7270861425159648,
    4.059768932445682
   ],
   "loss": 0.00351407895501632,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.475010136492807,
    -0.8107428997298141,
    -0.693212640094782,
    -0.7921720137458043
   ],
   "loss": 0.0007439459202267518,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00010824601399828104,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.059013572146477,
    -2.4342107491567426,
    -5.79597010856478,
    -3.2966542097611624
   ],
   "loss": 0.0018720639513254422,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.00019904940951387395,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.35189127028448086,
    5.9988634465647985,
    -0.6067027085317382,
    -0.531833630344554
   ],
   "loss": 0.007226817223802806,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00015099370296711712,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5967524674235014,
    4.000016238589355,
    0.44029402183511446,
    -0.5509602445619365
   ],
   "loss": 0.0118770485514188,
   "alpha_at_max": 0.32737084545947703,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045506169015185893,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5258553860536583,
    -0.7123324014571,
    -0.6867637638441519,
    -0.7449981549028325
   ],
   "loss": 0.00016329336125053828,
   "alpha_at_max": 0.1828436995664826,
   "tail": 1.9753086419753084e-42,
   "small": 6.541174557561646e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4253132969779396,
    -0.5280253393245946,
    -0.7078439168249897,
    -0.6820405304515783,
    -0.7417604608699722
   ],
   "loss": 0.0001736655216091343,
   "alpha_at_max": 0.183045897609613,
   "tail": 1.9753086419753084e-42,
   "small": 2.8799603766227477e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.32201843607256075,
    -0.7533462793024622,
    4.017560016511828,
    -0.7973470967942358
   ],
   "loss": 0.0018719218435199192,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.46018420626861894,
    -0.21764688508091135,
    -0.6684976315336453,
    -0.6262138542899489
   ],
   "loss": 0.0009737235313032055,
   "alpha_at_max": 0.1481016851173639,
   "tail": 1.9753086419753084e-42,
   "small": 7.550863326999391e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.8554627900719556,
    5.159548476249085,
    -0.6672933021176167,
    1.0180241239433387
   ],
   "loss": 0.003034803686358334,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632142566e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    5.1244136820065584,
    4.429706071869157,
    -0.667292612815455,
    1.018024152690694
   ],
   "loss": 0.0030348037148566487,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036077762394676e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k",
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.32084707896755593,
    -0.4154841389392129,
    1.0325694731663515,
    5.017166594399686
   ],
   "loss": 0.0030470553893318097,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 1.024142120897853e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6672933021175854,
    1.0180241239432457,
    5.999812289972155,
    4.498399094143925
   ],
   "loss": 0.0030348036863614425,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632586655e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     3,
     4
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6611757450376713,
    0.35437455646493304,
    4.301238659117303,
    3.35706262320029
   ],
   "loss": 0.00362999527249519,
   "alpha_at_max": 0.06516283940608428,
   "tail": 1.9753086419753084e-42,
   "small": 8.921171725717603e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5885282100422239,
    -0.505666430616046,
    -0.28132962234120734,
    -0.5011959707718834
   ],
   "loss": 0.0009965354797007997,
   "alpha_at_max": 0.06880183161430384,
   "tail": 0.000996178139617554,
   "small": 6.968498023063319e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.510900589552234,
    -0.6336743248901153,
    -0.45852283395025406,
    -0.28920583206634914,
    -0.45229403588431777
   ],
   "loss": 0.0005712384043303764,
   "alpha_at_max": 0.21553608993182277,
   "tail": 1.1102230246251565e-16,
   "small": 5.994593718738894e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7146421296689492,
    -0.2852704192164984,
    5.999999999997268,
    -0.7064068315020844
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1e+30,
   "tail": 0.013240256946639328,
   "small": 3.4464006408718717e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5141737918887075,
    -0.7735908109123408,
    -0.696085503470603,
    -0.8583747787905344,
    -0.7408071738585934
   ],
   "loss": 0.00010297643355938746,
   "alpha_at_max": 0.0938771723820078,
   "tail": 5.551115123125783e-17,
   "small": 3.101833189189662e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    2.030811262400422,
    -0.6426323247744854,
    -0.3755580402303389,
    -0.39909271569507515
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.9726541008457943e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.9797794145080676,
    -0.9175741385390048,
    -0.6440394420225184,
    -1.458925461052736,
    -0.910694693848011
   ],
   "loss": 0.0003438415168905973,
   "alpha_at_max": 0.0939983001587,
   "tail": 1.1102230246251565e-16,
   "small": 2.1082317421816654e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5367842772444149,
    -0.6681353527060656,
    -0.3877081822889168,
    5.99806072591203
   ],
   "loss": 0.013240256946641247,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946641216,
   "small": 1.7077770280926607e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.7248693833097573,
    -1.3713804126518632,
    -2.9225800702280953,
    -1.648219419131479
   ],
   "loss": 0.0010032561284035735,
   "alpha_at_max": 0.2545892138462821,
   "tail": 0.0010031907883660263,
   "small": 0.0004610708065460045,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    5.773159728050814e-14,
    -0.7737480104435996,
    3.770156396531693,
    -0.7737480104435988
   ],
   "loss": 0.011043501624267593,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.007721908362302299,
   "small": 0.0005791174408128485,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.8221209702575523,
    -0.674323029359698,
    -0.9109081098379554,
    -1.4464875567970672
   ],
   "loss": 0.00539750491790103,
   "alpha_at_max": 0.14801986371176049,
   "tail": 0.0053943803914749955,
   "small": 0.0006970980605556232,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -2.6301398728599965,
    -1.9783922940374778,
    -4.742009805647516,
    -2.5516980460867504
   ],
   "loss": 0.0010642165588692354,
   "alpha_at_max": 0.08512948380644421,
   "tail": 0.0010634632968870572,
   "small": 4.610184704956222e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5047335252095433,
    -0.6113822371022679,
    -0.07258551437629457,
    -0.36398694205072435,
    -0.6098810897004758
   ],
   "loss": 0.000680390804831843,
   "alpha_at_max": 0.09219768150753391,
   "tail": 6.106226635438361e-16,
   "small": 7.035442481118093e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6178720746421873,
    -0.5469113964819399,
    0.477024597200824,
    -0.498078636774959
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1.8572294738645658e+17,
   "tail": 0.013240256946639328,
   "small": 0.0001502767571102126,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5032106203761608,
    -0.6480057334246987,
    -0.39356226313334464,
    -0.6367346628757604
   ],
   "loss": 0.0007084053369306176,
   "alpha_at_max": 0.09301650129229838,
   "tail": 0.0007078943379912883,
   "small": 7.290475781707162e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.46481288094366824,
    -0.4300397037804077,
    4.079629250412546,
    -0.4763753407307827,
    -0.3679062770695333
   ],
   "loss": 0.002467420791477659,
   "alpha_at_max": 0.4477545419946104,
   "tail": 1.9753086419753084e-42,
   "small": 8.813092213577622e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4517710230765357,
    -0.2541671131039296,
    -0.6790604635038284,
    -0.1688995530473143,
    -0.6540011580702455
   ],
   "loss": 0.0006357047591054599,
   "alpha_at_max": 0.1435357225979309,
   "tail": 1.9753086419753084e-42,
   "small": 5.593658813163316e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.4748624615686743,
    -0.5225563083070406,
    -0.7558310856417414,
    -0.7512149620953785,
    -0.75168789870628
   ],
   "loss": 0.000193547364936153,
   "alpha_at_max": 0.11901453387038552,
   "tail": 1.9753086419753084e-42,
   "small": 5.586495687159854e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4601842062673289,
    -0.21764688510973418,
    -0.6684976315266993,
    3.5102634920159455,
    -0.6262138542860682,
    -0.6684976315266993
   ],
   "loss": 0.0009737235313007631,
   "alpha_at_max": 0.1481016851173639,
   "tail": 1.9753086419753084e-42,
   "small": 7.550863326721835e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3220184360725537,
    -0.753346279302476,
    3.9486747423788495,
    3.9943540546049445,
    -0.79734709679426
   ],
   "loss": 0.0018719218435199192,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -1.04762542059028,
    0.41953351147005385,
    -0.9286218094639671,
    -1.6141955941185857,
    -0.9608786387019742
   ],
   "loss": 0.0009757744983336369,
   "alpha_at_max": 0.1433243563189056,
   "tail": 1.9753086419753084e-42,
   "small": 4.901559282011192e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3220184360725617,
    -0.7533462793024626,
    4.025573249875457,
    3.243927625447209,
    -0.7973470967942362,
    4.022975854899223
   ],
   "loss": 0.0018719218435199192,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5180585406336449,
    -0.7085230903896176,
    0.006595251169281724,
    -0.6709310334724132,
    -0.7401718929003804
   ],
   "loss": 0.000157016575931479,
   "alpha_at_max": 0.03198011344410473,
   "tail": 1.9753086419753084e-42,
   "small": 6.308235080965119e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4361140213309542,
    -0.5043956654711024,
    -0.7465909066921608,
    -0.7255309446158424,
    -0.770986415789134
   ],
   "loss": 8.966095927132045e-05,
   "alpha_at_max": 0.043371056350044165,
   "tail": 1.9753086419753084e-42,
   "small": 2.016310468377913e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    4.042345907534286,
    5.6365540778172365,
    1.6440277210771876,
    -0.6672849757426123,
    1.0180244726815175
   ],
   "loss": 0.003034803982258305,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036172440104792e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k",
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    3.6913394398129524,
    4.5035480704614566,
    -0.6672933021175846,
    1.0180241239432468,
    5.992960034235305
   ],
   "loss": 0.0030348036863614425,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632586655e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5129153937288029,
    -0.6295715939671291,
    -0.46771345610715853,
    -0.28489960421303895,
    -0.4618756458265016
   ],
   "loss": 0.0005361523035876115,
   "alpha_at_max": 0.08798324994418667,
   "tail": 0.0005356856589353587,
   "small": 5.6515537008694494e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3080625608281391,
    -0.758374913612994,
    -0.30189969269035677,
    0.5504386277862157,
    -0.7516653107579077
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1.1052951411260152e+18,
   "tail": 0.013240256946639328,
   "small": 0.0003386651904313531,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.5146543174493581,
    -0.7685518523453134,
    -0.6895598467422284,
    -0.8492080547388485,
    -0.7364186667685931
   ],
   "loss": 9.865835726019512e-05,
   "alpha_at_max": 0.09275984195244043,
   "tail": 9.85829921559267e-05,
   "small": 3.045748727670272e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5538200212929492,
    -0.46008561702506645,
    -0.8180755948916105,
    -0.734108437044731,
    -0.9147253778497316,
    -0.7836696095671504
   ],
   "loss": 8.59259470470386e-05,
   "alpha_at_max": 0.04936737099946046,
   "tail": 5.551115123125783e-17,
   "small": 1.6092958445845795e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6924365380599116,
    1.022339137253355,
    3.1620293383627107,
    -0.5927205832972287,
    -0.5938776845367901
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00032802721111946376,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.9428684253250084,
    -0.8927535475966146,
    -0.6211010436761493,
    -1.3849868153031313,
    -0.8859905256614592
   ],
   "loss": 0.0003104262928061985,
   "alpha_at_max": 0.09349750030886006,
   "tail": 0.0003100430146463773,
   "small": 1.7719340839050801e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.623161386154615,
    -1.2516897271490937,
    -1.1161543420648088,
    -0.7939001090678874,
    -2.031883172234872,
    -1.1092145699045008
   ],
   "loss": 0.0003246191659164177,
   "alpha_at_max": 0.03622763637663342,
   "tail": 2.7755575615628914e-16,
   "small": 0.00013436455584625584,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.22179708006290078,
    -0.6490635944157326,
    0.8679955201116165,
    -0.5360823168242512,
    -0.13329580781765177
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 1.9070400775428477e+19,
   "tail": 0.013240256946639328,
   "small": 2.084124102963436e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5047912833469312,
    -0.6094581684374907,
    0.002957141228448812,
    -0.35586188420888965,
    -0.6085145100493508
   ],
   "loss": 0.0006793330362064864,
   "alpha_at_max": 0.237377745060566,
   "tail": 0.0006792763604537844,
   "small": 7.025740938571001e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.4133700525944235,
    -0.5289023017948904,
    2.549465149481467,
    -0.7574206503711656,
    -0.7305129224923954,
    -0.7209561540612334
   ],
   "loss": 0.00018250871096370247,
   "alpha_at_max": 0.13023268665656262,
   "tail": 1.9753086419753084e-42,
   "small": 2.6646755049819504e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.36307700662067877,
    -0.9081685504342074,
    3.273956829093448,
    -0.8159615235195292,
    -1.2749722901800218,
    -0.810596233457639
   ],
   "loss": 0.0007139913290709066,
   "alpha_at_max": 0.07075546671654279,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001222401445430954,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.43589719335548205,
    -0.5003853363407704,
    -0.7443626633823994,
    0.07137686349172423,
    -0.7171126196737592,
    -0.7682434906091651
   ],
   "loss": 8.76017451456601e-05,
   "alpha_at_max": 0.043283263644079084,
   "tail": 1.9753086419753084e-42,
   "small": 1.970882478807834e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    3.4836484473124028,
    4.378923926881629,
    3.1637858534589256,
    4.549527362681085,
    -0.6672933021176165,
    1.0180241239433383
   ],
   "loss": 0.003034803686358334,
   "alpha_at_max": 0.27370327878303236,
   "tail": 1.9753086419753084e-42,
   "small": 6.036068632142566e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.552028194170457,
    -0.47524996523061347,
    -0.8014395259260056,
    -0.7182026754226065,
    -0.8897246327061983,
    -0.7680500623740522
   ],
   "loss": 6.596327212671227e-05,
   "alpha_at_max": 0.21340274428489772,
   "tail": 6.588111305638744e-05,
   "small": 1.2803311991493871e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.6028049463020788,
    -1.1616754206233688,
    -1.0574042586053247,
    -0.7458507157926388,
    -1.854333905237303,
    -1.050575701077999
   ],
   "loss": 0.0002803005329905517,
   "alpha_at_max": 0.5109754090546759,
   "tail": 0.00028025063323439126,
   "small": 0.00010081994435617858,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -1.0082858345851418,
    -2.8208163427808506,
    -2.0362078144192743,
    6.0,
    -5.049862701748999,
    -2.7566106454049564
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.06634985834569163,
   "tail": 0.013240256946639328,
   "small": 0.00010672421150181854,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1]/[1 + a/a1]",
   "spec": {
    "kind": "rational",
    "num": [
     1
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -1.2944951449222446
   ],
   "loss": 0.0746132250672289,
   "alpha_at_max": 0.06663156287941167,
   "tail": 0.009643275995082967,
   "small": 0.003706120119239653,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.6472475724611223
   ],
   "loss": 0.03880939182348819,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118515348796,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.604686017825895
   ],
   "loss": 0.0020368786950744067,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.4567331739500468,
    -0.6131567691176744
   ],
   "loss": 0.006961618299716754,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014890454697302768,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.4314983816407482
   ],
   "loss": 0.09249013341759993,
   "alpha_at_max": 0.19355304139797455,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217241970182032,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.40312401188393004
   ],
   "loss": 0.027151568896640832,
   "alpha_at_max": 0.22231051256728715,
   "tail": 1.9753086419753084e-42,
   "small": 2.805516245540929e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1
    ]
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -1.1190433657813674
   ],
   "loss": 0.05319346389765833,
   "alpha_at_max": 0.09260618640831962,
   "tail": 0.00919510089039488,
   "small": 0.00114058384586313,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.5595216828906837
   ],
   "loss": 0.0625423979530303,
   "alpha_at_max": 0.14747554167503396,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008197663882464346,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.9085047787213547,
    -0.3674562163110477
   ],
   "loss": 0.012155945579183092,
   "alpha_at_max": 0.22707012550608902,
   "tail": 0.006747865234236539,
   "small": 0.0008063882995023031,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999999630647,
    -0.6472473442917926
   ],
   "loss": 0.03880940832499191,
   "alpha_at_max": 0.11156295268062343,
   "tail": 9.643286114080496e-09,
   "small": 0.0008171116220380137,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6189190696267373,
    -0.5517339597521753
   ],
   "loss": 0.0009842659287592204,
   "alpha_at_max": 0.18392467614141284,
   "tail": 0.0006118049680197135,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/a1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.55760977716439,
    -0.6032842176769596
   ],
   "loss": 0.0013990809582336006,
   "alpha_at_max": 0.2028616716966295,
   "tail": 1.9753086419753084e-42,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.9406311000096474,
    -0.7571544589600707
   ],
   "loss": 0.023460610456353947,
   "alpha_at_max": 0.21250052140469675,
   "tail": 0.009356972637259653,
   "small": 0.0008215733075597198,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -2.431498526351985,
    -5.999999999839445
   ],
   "loss": 0.03880966320581458,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171164591819213,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    0.11679393433487309,
    -0.19632963792491553
   ],
   "loss": 0.0863033813662738,
   "alpha_at_max": 0.24966634302175353,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006426360532008069,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5187686853512319,
    -0.32718161809929347
   ],
   "loss": 0.025959056236037004,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.023810960891651523,
   "small": 6.707377675496673e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.4467522430872193,
    -0.5792983228269379
   ],
   "loss": 0.027137307252460996,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 3.0400563405530434e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -1.2944951449222528,
    3.894859886762259,
    -1.2944951449222555
   ],
   "loss": 0.07461322506722934,
   "alpha_at_max": 0.06663156287941167,
   "tail": 1.9753086419753084e-42,
   "small": 0.003706120119239653,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.7457024779456951,
    -0.38341422001827824
   ],
   "loss": 0.009967162301280919,
   "alpha_at_max": 0.3117166498164901,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047593404151657914,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6793585364564501,
    -0.33692003456284186
   ],
   "loss": 0.008213253870293813,
   "alpha_at_max": 0.11324003632355577,
   "tail": 0.008212666764304322,
   "small": 2.7877318612423707e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999304690917,
    -0.4314983816405961
   ],
   "loss": 0.0924901334176168,
   "alpha_at_max": 0.19355304139797455,
   "tail": 9.658940314238862e-15,
   "small": 0.0008217241970182032,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6472475724611217,
    4.432056407382847
   ],
   "loss": 0.038809391823488415,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118515348796,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -3.2283680812890303,
    -2.408771179244489,
    -5.999999999498117
   ],
   "loss": 0.006961796628878858,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014957018524741628,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6046860178259097,
    3.7306847842372615,
    -0.5448917185873311
   ],
   "loss": 0.0020368786950748508,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    5.999999304690917,
    -0.40312401188374497
   ],
   "loss": 0.027151568896647826,
   "alpha_at_max": 0.22231051256728715,
   "tail": 1.1712852909795402e-14,
   "small": 2.805516245540929e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258942,
    4.393511342894068
   ],
   "loss": 0.0020368786950746287,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.8210142431679633,
    1.3630011599596978
   ],
   "loss": 0.00832178128052452,
   "alpha_at_max": 0.26018364885059203,
   "tail": 5.551115123125783e-17,
   "small": 0.0006618504836398698,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6955424569975,
    -0.4567179648874328
   ],
   "loss": 0.0018965714909024989,
   "alpha_at_max": 0.32918497160720495,
   "tail": 1.9753086419753084e-42,
   "small": 8.0409290716843e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.7841418828121078,
    -0.28314440314462436
   ],
   "loss": 0.0032019858482124075,
   "alpha_at_max": 0.3625433972225346,
   "tail": 1.9753086419753084e-42,
   "small": 8.585536156391349e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^2 + (a/a2)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.5595216828906797,
    4.204583073459557
   ],
   "loss": 0.06254239795303085,
   "alpha_at_max": 0.14747554167503396,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008197663882464346,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258922,
    4.283987504036195,
    3.281805389256335
   ],
   "loss": 0.0020368786950748508,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6168590671171339,
    4.087612578367704,
    -0.18495684501261028,
    -0.6209558859880723
   ],
   "loss": 0.0009934039429833064,
   "alpha_at_max": 0.05538089882354669,
   "tail": 1.9753086419753084e-42,
   "small": 1.176473376940379e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2]/[1 + a/b1 + (a/a2)^2]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5399006739212866,
    -0.6248226501819536,
    -0.5495445752952475
   ],
   "loss": 0.0008323658572919612,
   "alpha_at_max": 0.17616515083213166,
   "tail": 0.0008322895422805399,
   "small": 8.06222752502972e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.605671938807597,
    -5.999999999996255,
    -3.183732487278347
   ],
   "loss": 0.01215614508093954,
   "alpha_at_max": 0.22707012550608902,
   "tail": 0.0067479040667716705,
   "small": 0.000806403367960451,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.38336862038039055,
    -0.63033913209425,
    -0.36976795333242873
   ],
   "loss": 0.013408441710001995,
   "alpha_at_max": 0.33809597456202656,
   "tail": 0.013404118295249068,
   "small": 0.0002551635537608732,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.73983286023403,
    -0.3021666971493069,
    -0.7144461479941815
   ],
   "loss": 0.009942511570303014,
   "alpha_at_max": 0.32924561530520136,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004590048267714142,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.8507607065338259,
    -0.8877948004021357,
    -0.5580712798647007
   ],
   "loss": 0.006961046654904601,
   "alpha_at_max": 0.3175118950161574,
   "tail": 0.0069595343337499616,
   "small": 6.1637194022079456e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6945028253669556,
    -0.5352584918333205,
    -0.05679773803379033
   ],
   "loss": 0.006120377616940287,
   "alpha_at_max": 0.22075980409750917,
   "tail": 0.006117017770160327,
   "small": 0.00033233971567159237,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8287908789888117,
    -0.5308039856122172,
    -0.8439780975899536
   ],
   "loss": 0.015996728598394183,
   "alpha_at_max": 0.2571342926030389,
   "tail": 0.01599149998570737,
   "small": 0.0008110676666149841,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.065294078587808,
    -2.431498526399838,
    -5.999999999983007
   ],
   "loss": 0.03880966320581469,
   "alpha_at_max": 0.11156295268062343,
   "tail": 5.551115123125783e-17,
   "small": 0.0008171164591819213,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.607385905908397,
    -1.2813822732059128,
    -2.6402411740210985
   ],
   "loss": 0.0010707158430234287,
   "alpha_at_max": 0.06262100019879922,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005534376302523958,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.11679393433560166,
    5.999850764183967,
    -0.1963296379251327
   ],
   "loss": 0.08630338136630977,
   "alpha_at_max": 0.24966634302175353,
   "tail": 4.8960835385969403e-14,
   "small": 0.0006426360532011399,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.9874214247897,
    -0.5187686853505863,
    -0.32718161809895485
   ],
   "loss": 0.02595905623603878,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.023810960891714972,
   "small": 6.707377675496673e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.999999958698542,
    -0.6472473442917699,
    4.313207299544909
   ],
   "loss": 0.03880940832499391,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171116220380137,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.991360296782037,
    -0.44675224308906525,
    -0.5792983228286841
   ],
   "loss": 0.027137307252468323,
   "alpha_at_max": 0.21407206578312812,
   "tail": 9.048317650695026e-15,
   "small": 3.0400563405530434e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.618919069626775,
    3.6226097722886994,
    -0.5517339597522779
   ],
   "loss": 0.0009842659287592204,
   "alpha_at_max": 0.18392467614141284,
   "tail": 1.9753086419753084e-42,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.55760977716439,
    -0.6032842176769604,
    4.167788584510257,
    -0.5576097771643922
   ],
   "loss": 0.0013990809582336006,
   "alpha_at_max": 0.2028616716966295,
   "tail": 1.9753086419753084e-42,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7457024779457382,
    5.987259904514286,
    -0.38341422001804776
   ],
   "loss": 0.00996716230128436,
   "alpha_at_max": 0.3117166498164901,
   "tail": 1.426636586643326e-14,
   "small": 0.0004759340415168012,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258924,
    4.190204963943762,
    -0.6046860178258924
   ],
   "loss": 0.0020368786950748508,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.557609777164394,
    -0.6032842176769573,
    4.291721303135936
   ],
   "loss": 0.0013990809582336006,
   "alpha_at_max": 0.2028616716966295,
   "tail": 1.9753086419753084e-42,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7416161557338161,
    -0.39117850188302034,
    2.257180744160946
   ],
   "loss": 0.000421756628362413,
   "alpha_at_max": 0.1357437991788521,
   "tail": 1.9753086419753084e-42,
   "small": 1.3916219177012579e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.670720521058735,
    0.9185602818884901,
    -0.47765530613586166
   ],
   "loss": 0.0009859866682102592,
   "alpha_at_max": 0.37112482002896374,
   "tail": 1.9753086419753084e-42,
   "small": 0.000261446260114484,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + a/a2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     1
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.39117850188302183,
    2.2571807441609377,
    -0.741616155733816
   ],
   "loss": 0.000421756628362302,
   "alpha_at_max": 0.1357437991788521,
   "tail": 1.9753086419753084e-42,
   "small": 1.3916219177012579e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7219779814493332,
    -0.3890142242361261,
    -0.09163420079473283
   ],
   "loss": 0.0006958162225784159,
   "alpha_at_max": 0.11146024670902263,
   "tail": 1.9753086419753084e-42,
   "small": 3.4288164840856616e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5576097771644015,
    -0.6032842176769482,
    4.068932342313593,
    3.2250879525581686
   ],
   "loss": 0.0013990809582339336,
   "alpha_at_max": 0.2028616716966295,
   "tail": 1.9753086419753084e-42,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258804,
    3.996354230691683,
    3.2904593834352776,
    3.996344840683939
   ],
   "loss": 0.002036878695075739,
   "alpha_at_max": 0.18617441591266184,
   "tail": 0.00018344740054432318,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.48427332859013905,
    -0.9272909702409033,
    -0.8384145058759795,
    -1.0941304142642887
   ],
   "loss": 0.00013715704722261357,
   "alpha_at_max": 0.07574605170837204,
   "tail": 1.9753086419753084e-42,
   "small": 6.219704193899389e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5188138854335298,
    -0.6437375230705231,
    -0.1499438600040488,
    -0.3833207826763572,
    -0.6653382841830159
   ],
   "loss": 0.0003275568245009186,
   "alpha_at_max": 0.151579335899561,
   "tail": 1.9753086419753084e-42,
   "small": 4.5865993530957994e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6189190696326126,
    2.8952876430479755,
    3.035274965756929,
    -0.5517339597678304
   ],
   "loss": 0.0009842659287633282,
   "alpha_at_max": 0.18392467614141284,
   "tail": 1.9753086419753084e-42,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.618919069626783,
    3.6013918292219964,
    3.2966695418523724,
    -0.5517339597522946,
    -0.618919069626783
   ],
   "loss": 0.0009842659287589983,
   "alpha_at_max": 0.18392467614141284,
   "tail": 1.9753086419753084e-42,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7597239475186068,
    -0.8607837297323582,
    -1.1654398875451442,
    -0.49580077442042436
   ],
   "loss": 0.00487847848046874,
   "alpha_at_max": 0.13497085530469083,
   "tail": 0.004874949276076013,
   "small": 0.0005066064262160275,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.7285956184928772,
    -1.382780887268983,
    -2.9054886892664396,
    -1.7326689856305337
   ],
   "loss": 0.0007327513109556261,
   "alpha_at_max": 0.06213839049584925,
   "tail": 0.0007325668988802936,
   "small": 0.00044835595572767506,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.3291588286915197,
    -0.33233083546975317,
    -0.6262807419100926,
    -0.49862756719769025
   ],
   "loss": 0.01335908017496834,
   "alpha_at_max": 0.32924561530520136,
   "tail": 0.013351398896525757,
   "small": 0.00032056588952578124,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.739832860233924,
    5.98241659345341,
    -0.30216669714595884,
    -0.7144461479933656
   ],
   "loss": 0.009942511570308121,
   "alpha_at_max": 0.32924561530520136,
   "tail": 2.55351295663786e-14,
   "small": 0.00045900482677119214,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -2.475134168801624,
    -1.8866441778962741,
    -4.410345139630276,
    -2.4799554582596115
   ],
   "loss": 0.0008324043379374091,
   "alpha_at_max": 0.17616515083213166,
   "tail": 0.0008323282706346191,
   "small": 7.71949793587634e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5164919469378244,
    -0.7097312072078585,
    -0.4797611813716376,
    -0.7143720251077079
   ],
   "loss": 0.000356508539351319,
   "alpha_at_max": 0.1570652102496789,
   "tail": 1.9753086419753084e-42,
   "small": 4.981381372659577e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.557609777164402,
    -0.6032842176769444,
    3.967898617489161,
    -0.6032842176769445
   ],
   "loss": 0.0013990809582341557,
   "alpha_at_max": 0.2028616716966295,
   "tail": 0.0010814483885435155,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7484464064166727,
    1.0103450076281635,
    -0.3790777416322932,
    2.300645209397377
   ],
   "loss": 0.00035680322073128323,
   "alpha_at_max": 0.32973116725449886,
   "tail": 1.9753086419753084e-42,
   "small": 2.9270889692623037e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7389730274016979,
    -0.20421813804118383,
    -0.2946859473855546,
    2.4039788473461727
   ],
   "loss": 0.0003846424436295681,
   "alpha_at_max": 0.1350952253221738,
   "tail": 1.9753086419753084e-42,
   "small": 3.3653561620772265e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k",
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.740792504697112,
    -0.38626404715203,
    2.227287525733255,
    0.13322759964329914
   ],
   "loss": 0.0004044360788882928,
   "alpha_at_max": 0.13524462062680376,
   "tail": 1.9753086419753084e-42,
   "small": 1.6092072874229757e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^2 + (a/a3)^3)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     2,
     3
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7049965726026097,
    0.960384136294437,
    -0.4231397913086661,
    -0.04666833429062534
   ],
   "loss": 0.000561062547660085,
   "alpha_at_max": 0.13158306550959192,
   "tail": 1.9753086419753084e-42,
   "small": 0.00011184110485351617,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     2,
     3,
     4
    ]
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7219779814493195,
    -0.3890142242361736,
    -0.09163420079464046,
    3.3113299523037933
   ],
   "loss": 0.000695816222578749,
   "alpha_at_max": 0.11146024670902263,
   "tail": 1.9753086419753084e-42,
   "small": 3.428816484107866e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5576097771644095,
    -0.6032842176769373,
    3.9986989271205715,
    3.0685021334902807,
    3.9983053409466596
   ],
   "loss": 0.0013990809582345998,
   "alpha_at_max": 0.2028616716966295,
   "tail": 0.0009808413909251357,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5621114247232479,
    -0.19927833930672634,
    -1.003295040032858,
    -0.895184434660639,
    -1.1963899749899283
   ],
   "loss": 0.0001286393551491738,
   "alpha_at_max": 0.08211074640850884,
   "tail": 1.9753086419753084e-42,
   "small": 3.0806267667937703e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.49119511670452765,
    -0.9099699621054937,
    -0.8218069366000802,
    -1.0668849227357926,
    -0.909643154053509
   ],
   "loss": 0.00011880079475068417,
   "alpha_at_max": 0.16134666757775792,
   "tail": 0.0001187248018186815,
   "small": 5.526947903788937e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5171816688611801,
    -0.6828319262662603,
    -0.359656547280383,
    -0.034594308128704565,
    -0.6348346646469937
   ],
   "loss": 0.00034782075354744535,
   "alpha_at_max": 0.41771493179843305,
   "tail": 1.9753086419753084e-42,
   "small": 4.8644740708425616e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6189190696268918,
    3.851823753584103,
    2.6258310347611227,
    -0.5517339597524447,
    3.8442175599611557
   ],
   "loss": 0.0009842659287602196,
   "alpha_at_max": 0.18392467614141284,
   "tail": 0.000908942027010029,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.9999651506901444,
    -0.9046237436847488,
    -0.8323550392849857,
    0.20544012377686194,
    -1.0678849391137908
   ],
   "loss": 0.00011649894622789425,
   "alpha_at_max": 0.0776819287410865,
   "tail": 1.9753086419753084e-42,
   "small": 4.40303194126912e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5190810350204781,
    -0.6347049367535929,
    2.6054676940267965,
    -0.3953981195692161,
    -0.48948943008683976,
    -0.6596746971729985
   ],
   "loss": 0.00032402313718482567,
   "alpha_at_max": 0.3813818314844543,
   "tail": 1.9753086419753084e-42,
   "small": 4.540925427598541e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5167661749557904,
    -0.698690810747034,
    -0.4386523053142981,
    -0.682144749610798,
    -0.6983562220834839
   ],
   "loss": 0.00035304494537446995,
   "alpha_at_max": 0.15648762523508605,
   "tail": 0.0003528310588397643,
   "small": 4.934958687474733e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan(a/a1 + (a/a2)^k + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     1,
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6076593961397703,
    -0.3787622260166369,
    2.301354736932308,
    -0.21194172681703102,
    1.0386011757350415
   ],
   "loss": 0.00035742610386813034,
   "alpha_at_max": 0.32973116725449886,
   "tail": 1.9753086419753084e-42,
   "small": 2.737893699200633e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^2)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k",
     2
    ]
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.37907774163222063,
    2.3006452093974827,
    -0.7484464064166736,
    1.0103450076281777,
    5.846782468099303
   ],
   "loss": 0.00035680322073128323,
   "alpha_at_max": 0.32973116725449886,
   "tail": 1.9753086419753084e-42,
   "small": 2.9270889692623037e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5595021364096704,
    -0.2963398117965075,
    -0.9795600908927113,
    -0.874150007708614,
    -1.1594759671040413,
    -0.9792605029649897
   ],
   "loss": 0.00010884128087029765,
   "alpha_at_max": 0.17228203776936774,
   "tail": 0.0001086955917856125,
   "small": 2.6048753677843095e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5173804431593529,
    -0.6740848275033389,
    -0.2879211200298326,
    -0.06872381799747984,
    -0.6077862136766212,
    -0.28798890737652866
   ],
   "loss": 0.0003453505168997679,
   "alpha_at_max": 6.708725155959454,
   "tail": 0.0003452829180718431,
   "small": 4.8306932449282414e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5406201006924061,
    2.795848353273436,
    -0.858173548845999,
    -0.804052972597809,
    1.996536888369599,
    -1.01100795244805
   ],
   "loss": 0.0001143875597455768,
   "alpha_at_max": 0.07292559815393818,
   "tail": 1.9753086419753084e-42,
   "small": 7.986696133888138e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "arctan",
   "ends": "set",
   "name": "atan((a/a1)^k + (a/a2)^k + (a/a3)^k)",
   "spec": {
    "kind": "arctan",
    "exps": [
     "k",
     "k",
     "k"
    ]
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    3.7523799639762005,
    4.0242242601791025,
    -0.7484464064166798,
    1.010345007628183,
    -0.3790777416322816,
    2.3006452093974032
   ],
   "loss": 0.0003568032207317273,
   "alpha_at_max": 0.32973116725449886,
   "tail": 1.9753086419753084e-42,
   "small": 2.9270889692623037e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.998450642784564,
    -0.4753199370217815
   ],
   "loss": 0.08058765826507952,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.06276787607517081,
    5.999883714630993,
    0.40169318571898716
   ],
   "loss": 0.09893110340930376,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502263854,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.995934306472538,
    -0.6048854013896299
   ],
   "loss": 0.047662067104153216,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585271015206e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.579225887368871e-13,
    5.988501666093576,
    -0.7785152073054986
   ],
   "loss": 0.033507387702333635,
   "alpha_at_max": 0.08218640803889055,
   "tail": 0.013240256946639328,
   "small": 0.0005873759173846693,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.998262874885569,
    -0.6235667795059552
   ],
   "loss": 0.05919360745470437,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737282834478e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.024905435698741374,
    5.999422646220575,
    0.2032910102092399
   ],
   "loss": 0.08781444309153594,
   "alpha_at_max": 2.164512010598336,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006004375211942081,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.374354799908253,
    -0.4102500567582338,
    3.7682318377384836
   ],
   "loss": 0.08409229513929506,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009554912734857091,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.319440307650125,
    -0.6048854001744066
   ],
   "loss": 0.04766206710404197,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243590622290185e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.0,
    -0.7383359359480988,
    2.910225522690566
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0005803601486970011,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.925356265838606,
    -0.47531993688137864
   ],
   "loss": 0.08058765826505931,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234597527132735e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.369218833627544,
    -0.6235667786923373
   ],
   "loss": 0.05919360745463065,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244741546090893e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.013528380819900487,
    -0.38904448160295235
   ],
   "loss": 0.02613433279176003,
   "alpha_at_max": 0.6677901363764505,
   "tail": 1.9753086419753084e-42,
   "small": 2.2311930352181264e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.999999998019936,
    -0.6472473442917908,
    3.2564520115627524
   ],
   "loss": 0.038809408324992134,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171116220380137,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    0.1484473030008031,
    0.2479797673798162
   ],
   "loss": 0.04050038568037318,
   "alpha_at_max": 3.2027275822887327,
   "tail": 1.9753086419753084e-42,
   "small": 2.431447550632626e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6208635838841632,
    0.27581935488005205,
    0.13079265055901895
   ],
   "loss": 0.013858300019574221,
   "alpha_at_max": 0.05872188659713034,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005349002620375076,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6087068114159502,
    -0.0,
    -0.618560102709989
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00012652177087857375,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.6567467633701507
   ],
   "loss": 0.013792963121035284,
   "alpha_at_max": 0.12726822878586821,
   "tail": 0.013240256946639328,
   "small": 2.575652770953063e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.10616775863481044,
    -0.6405527625148149
   ],
   "loss": 0.013751316245519507,
   "alpha_at_max": 0.13088202326374887,
   "tail": 0.013240256946639328,
   "small": 2.428410549537574e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.00010774260078087668,
    -0.5631652936779695
   ],
   "loss": 0.01781975475295816,
   "alpha_at_max": 0.506384029140547,
   "tail": 1.9753086419753084e-42,
   "small": 2.5755938171112547e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7803566400543787,
    0.1306491146840134,
    -0.09176928064055292
   ],
   "loss": 0.013105866554244533,
   "alpha_at_max": 2.5927461616685448,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005832011989628239,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    0.0667796213182541,
    0.0028795068603241383
   ],
   "loss": 0.035156169258912316,
   "alpha_at_max": 2.7229520896844432,
   "tail": 1.9753086419753084e-42,
   "small": 2.637576907105199e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.452886931706876,
    3.731566611863701
   ],
   "loss": 0.00695739068532375,
   "alpha_at_max": 0.18967059212111465,
   "tail": 1.9753086419753084e-42,
   "small": 2.611101042049313e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.29806425150906213,
    3.3266963174320754
   ],
   "loss": 0.02354271779886119,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5810563768052748,
    -0.34035260413418733
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 5.708683838978601e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5727742263049781,
    -0.2293723303071866,
    3.2380883549370214
   ],
   "loss": 0.010062394417266862,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003799451741391957,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5576097771643895,
    -0.6032842176769595,
    3.509132977910696
   ],
   "loss": 0.0013990809582336006,
   "alpha_at_max": 0.2028616716966295,
   "tail": 1.9753086419753084e-42,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6144696716019027,
    0.065664757174563
   ],
   "loss": 0.0009396366760690841,
   "alpha_at_max": 5.944016413602215,
   "tail": 1.9753086419753084e-42,
   "small": 1.1331203852993355e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258942,
    3.295133507170551
   ],
   "loss": 0.0020368786950746287,
   "alpha_at_max": 0.18617441591266184,
   "tail": 1.9753086419753084e-42,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.73032042040515,
    -0.47531993702183717
   ],
   "loss": 0.08058765826506586,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.06276787607466092,
    4.988823618521664,
    0.4016931857195428
   ],
   "loss": 0.09893110340924775,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502259413,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.543995866464776,
    -0.6048854013896476
   ],
   "loss": 0.04766206710414722,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585271015206e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.3118564402400538,
    -0.5230981622463895
   ],
   "loss": 0.0748086030621804,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.9753086419753084e-42,
   "small": 6.442378985838104e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.2951665399950635,
    -0.19464473020981232,
    -0.4351893797237084
   ],
   "loss": 0.03601748437930152,
   "alpha_at_max": 0.506384029140547,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003593082296432515,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    2.002842336423827e-14,
    4.445513891159637,
    -0.7785152073053953
   ],
   "loss": 0.033507387702328306,
   "alpha_at_max": 0.08218640803889055,
   "tail": 0.013240256946639328,
   "small": 0.0005873759173842252,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    0.004604910974667356,
    0.6589544979361087,
    0.2050100413857324
   ],
   "loss": 0.09535083373097895,
   "alpha_at_max": 2.166905640206099,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005898479791315303,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.5296841514119865,
    -0.6235667795060047
   ],
   "loss": 0.05919360745469926,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737282834478e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.024905435698271715,
    5.129045357348335,
    0.203291010209515
   ],
   "loss": 0.08781444309150035,
   "alpha_at_max": 2.164512010598336,
   "tail": 4.996003610813204e-16,
   "small": 0.0006004375211939861,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    2.8495325029117757,
    -0.47531993701138286
   ],
   "loss": 0.08058765826506542,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.06276787607466573,
    4.28631791152721,
    0.401693185719795
   ],
   "loss": 0.09893110340924997,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502259413,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.0,
    -0.7796128207883886,
    3.6300125848446494
   ],
   "loss": 0.024302021767379944,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005873251391469436,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    1.8103298136544024,
    -0.6235667748909159
   ],
   "loss": 0.05919360745450453,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737393856781e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.11679393433169719,
    -0.1963296379206007,
    3.6908826598947617
   ],
   "loss": 0.0863033813662698,
   "alpha_at_max": 0.24966634302175353,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006426360531995856,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.357568576555703,
    -0.4765878233921573
   ],
   "loss": 0.026983197880129928,
   "alpha_at_max": 0.5890606333416253,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120784553107512e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6306552570964348,
    4.07126173798607,
    -0.0924260402287625
   ],
   "loss": 0.014831002049191744,
   "alpha_at_max": 0.3593519451429867,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005686915883000854,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    4.169091637393646,
    -0.14903212575446725
   ],
   "loss": 0.04463788438297023,
   "alpha_at_max": 0.2780737540639044,
   "tail": 1.9753086419753084e-42,
   "small": 2.6121058176453715e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.224185896780942,
    -0.6781974950655307
   ],
   "loss": 0.013965357409159163,
   "alpha_at_max": 0.3604790252239907,
   "tail": 0.013240256946639273,
   "small": 2.8091649086903203e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.759501687092186,
    -0.2220419839537343,
    -0.4557373200316499
   ],
   "loss": 0.011101328971402702,
   "alpha_at_max": 0.243534223167475,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005175861235935386,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.3429994218298428,
    -0.5464553984387313
   ],
   "loss": 0.021180926542746836,
   "alpha_at_max": 0.15922087270511717,
   "tail": 1.9753086419753084e-42,
   "small": 2.806752738115925e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.763217234645913,
    -0.0,
    -0.5024539771238805
   ],
   "loss": 0.011391278109929237,
   "alpha_at_max": 0.24957437948315717,
   "tail": 0.011382863824329459,
   "small": 0.000529026431318691,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.673168470662104
   ],
   "loss": 0.01418075896806148,
   "alpha_at_max": 0.12382262309589932,
   "tail": 0.01285473788259306,
   "small": 2.8089368120376434e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.836863859940689,
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.018496373746881734,
   "alpha_at_max": 0.057554594705444315,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007769488908764277,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.04516117642243289,
   "alpha_at_max": 0.28766034700028364,
   "tail": 1.9753086419753084e-42,
   "small": 2.8090481568598946e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.131385668340554,
    -0.6010289805610716
   ],
   "loss": 0.017941058471588223,
   "alpha_at_max": 0.473456409209701,
   "tail": 2.7755575615628914e-16,
   "small": 2.809226017252975e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7860192910627659,
    4.49101455877907,
    -0.2833178075131606
   ],
   "loss": 0.01339691128814502,
   "alpha_at_max": 0.3733189193486432,
   "tail": 4.440892098500626e-16,
   "small": 0.0006013983923705002,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    4.975741578497735,
    -0.30234300891294735
   ],
   "loss": 0.03637285695984549,
   "alpha_at_max": 0.27380413337433446,
   "tail": 1.9753086419753084e-42,
   "small": 2.8092812609514795e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    1.8023450634960583,
    -0.6048853955978688
   ],
   "loss": 0.047662067103895644,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585337628588e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.47625075203906747,
    3.1538733449841647
   ],
   "loss": 0.018615706129968768,
   "alpha_at_max": 0.6455353060839606,
   "tail": 1.9753086419753084e-42,
   "small": 2.6025275605690013e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.19870950100602913,
    3.1038809544838797
   ],
   "loss": 0.03960874798942604,
   "alpha_at_max": 0.25576434426453815,
   "tail": 1.9753086419753084e-42,
   "small": 2.6106988240126583e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.683844279047253,
    2.039626510697638
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.7830813644769137e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6196856952608649,
    -0.1296742012088486,
    3.593489336654479
   ],
   "loss": 0.013555891860805636,
   "alpha_at_max": 0.3353667483044569,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005307746227447563,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6113944622416034,
    3.513251521169334
   ],
   "loss": 0.011035178003784174,
   "alpha_at_max": 0.12586935305209662,
   "tail": 1.9753086419753084e-42,
   "small": 2.7933991009199133e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.4031240118839263,
    3.0954014489242216
   ],
   "loss": 0.027151568896640943,
   "alpha_at_max": 0.22231051256728715,
   "tail": 1.9753086419753084e-42,
   "small": 2.805516245540929e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7457024779456993,
    -0.38341422001826764,
    3.0010286582025034
   ],
   "loss": 0.009967162301280919,
   "alpha_at_max": 0.3117166498164901,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047593404151657914,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    0.033878658464342876,
    4.78076045097806,
    0.24999079917617964
   ],
   "loss": 0.14755306267076174,
   "alpha_at_max": 0.28888167928255104,
   "tail": 1.9753086419753084e-42,
   "small": 0.000957573032848158,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    7.673861546209082e-13,
    3.8172464958656733,
    -0.8474968388769106
   ],
   "loss": 0.04082156010550975,
   "alpha_at_max": 0.23257337756742844,
   "tail": 0.01324025694663905,
   "small": 0.0008214938862294296,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999304690917,
    1.4476162485416333e-13,
    -0.2892058320662406
   ],
   "loss": 0.13018216991886122,
   "alpha_at_max": 0.27259632712858733,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217285763563176,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.999987151880209,
    5.026387192866755,
    -0.32362378623044696
   ],
   "loss": 0.1200776165973153,
   "alpha_at_max": 0.25794077478089555,
   "tail": 1.9753086419753084e-42,
   "small": 0.000821728809454636,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.399904817195964,
    -0.27350707601027224,
    3.5736940251425726
   ],
   "loss": 0.13463295069458425,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776716447912,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    0.06760088472382476,
    -0.5447254881032081,
    -0.6977499481437552
   ],
   "loss": 0.0522821556187143,
   "alpha_at_max": 0.09624097187244474,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008215469160759437,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.0,
    -0.8530161073855544,
    3.5683150263140484
   ],
   "loss": 0.02986556167971377,
   "alpha_at_max": 0.05892776912800323,
   "tail": 0.013240256946639328,
   "small": 0.0008214095595631132,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.41026061401937036,
    4.72104648566117,
    3.7545550627967006
   ],
   "loss": 0.0840920361401527,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    5.998662987134914,
    -0.43149838164059495,
    3.373115966823127
   ],
   "loss": 0.09249013341761703,
   "alpha_at_max": 0.19355304139797455,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217241970182032,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.8692119907233469,
    4.369682397555566,
    2.9880559661003256
   ],
   "loss": 0.013587113098383896,
   "alpha_at_max": 0.036047902522399075,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008088975346054461,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.8652049609184149,
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.013835791410797382,
   "alpha_at_max": 0.2124613809671477,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008091318893409527,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.647247572461122,
    4.998929305761539,
    3.4865257913374306
   ],
   "loss": 0.038809391823488415,
   "alpha_at_max": 0.11156295268062343,
   "tail": 0.016905771302418215,
   "small": 0.0008171118515348796,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8661851147671662,
    -0.0,
    -0.21236728826701146
   ],
   "loss": 0.013772667431948937,
   "alpha_at_max": 0.2105135233182822,
   "tail": 0.01362868645485893,
   "small": 0.0008090749069921133,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6472475724611216,
    4.416528778619243,
    3.5597704892304427
   ],
   "loss": 0.038809391823488415,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118515348796,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.41026061401937,
    4.443482038622271,
    3.4390765270682393
   ],
   "loss": 0.0840920361401527,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.990811446368809,
    -0.6507529106404434,
    -0.6416726664701158
   ],
   "loss": 0.0073452395485220645,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.31998898841122103,
    3.9999890287674056,
    -0.641020935897076,
    -0.5736171177285116
   ],
   "loss": 0.013844907096277281,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020815429259979368,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.992135154550237,
    -0.6623852934049157,
    -0.6021029277389646
   ],
   "loss": 0.024784500395493514,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.999328053193802,
    -0.6451606321706582,
    -0.591828160263934
   ],
   "loss": 0.02080713267992762,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    0.14438221779855015,
    5.999513615631294,
    -0.3387423637969035,
    -0.17057902159494834
   ],
   "loss": 0.09605161551494157,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007005258918828527,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.3408882937601999,
    5.845524622508811,
    -0.6314491224977787,
    -0.5727089152874943
   ],
   "loss": 0.011401926160742204,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349600913658,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.9958314120396246,
    -0.6593788793792805,
    -0.470596718394911
   ],
   "loss": 0.024555756229638792,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024538069873008772,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.975789787044965,
    -0.5370591372795959,
    -0.1330309052317563
   ],
   "loss": 0.0426289523849539,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.016625391284219138,
   "small": 6.240528604983808e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.40229555281666995,
    3.9999950973893745,
    -0.4844195370789642,
    -0.06110880740921603
   ],
   "loss": 0.020853329018703848,
   "alpha_at_max": 0.4082817804592475,
   "tail": 0.01658504047233167,
   "small": 0.00022994193922987183,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.983509404919219,
    -0.7624781766470483,
    -0.6841923934819709
   ],
   "loss": 0.019127279084053095,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.019115436318256462,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.39573213015931474,
    3.999986042150528,
    -0.567850763297912,
    -0.34838552894472735
   ],
   "loss": 0.018051039954595893,
   "alpha_at_max": 0.35007411534405086,
   "tail": 0.01128426496437368,
   "small": 0.00023881825867211326,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.9951765507661205,
    -0.6665937370091307,
    -0.47292509487130924
   ],
   "loss": 0.03501560876458698,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.010742864009009756,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    0.05611467423094929,
    -0.26509089101071126,
    -0.35026584621285384
   ],
   "loss": 0.0026798872257616235,
   "alpha_at_max": 0.8365270713734719,
   "tail": 1.9753086419753084e-42,
   "small": 2.0995223026787357e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    0.1058310481411322,
    -0.2874619111693564,
    -0.3457343049524309
   ],
   "loss": 0.0032089917175706084,
   "alpha_at_max": 0.15281289380514826,
   "tail": 1.9753086419753084e-42,
   "small": 1.5334257108534644e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    1.5350349789127673,
    -0.4410689784271127,
    -0.32193657619285876
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 5.8968129268421876e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    0.41752405146628213,
    -0.8277057286849323,
    0.20247293302719616,
    -0.8247199440973194
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 2.7814922939000308e+16,
   "tail": 0.013240256946639328,
   "small": 0.0007215261072724966,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.9994471486371905,
    -0.3824750147314881,
    -0.19954635871603257
   ],
   "loss": 0.02610573079942835,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.013240256946639328,
   "small": 6.032247301668292e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.23723865324079352,
    -0.5569088969222507,
    -0.5868085808656853
   ],
   "loss": 0.0005380300816568706,
   "alpha_at_max": 0.2880845714568253,
   "tail": 1.9753086419753084e-42,
   "small": 7.489374751479261e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.52152122829541,
    -0.43686637429674,
    -0.6146394539899487,
    -0.6950037689204801
   ],
   "loss": 0.0002977088959066343,
   "alpha_at_max": 0.1567184039241307,
   "tail": 1.9753086419753084e-42,
   "small": 4.125830624535087e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.30451784063281817,
    -0.6052320085715337,
    -0.6474355801461292
   ],
   "loss": 0.0007705367434904797,
   "alpha_at_max": 0.15357481470646098,
   "tail": 1.9753086419753084e-42,
   "small": 9.988019340489984e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5255991718253719,
    -0.4023796107365998,
    -0.5960161714253744,
    -0.6664001740808868
   ],
   "loss": 0.00023844324697663843,
   "alpha_at_max": 0.1339800081891169,
   "tail": 1.9753086419753084e-42,
   "small": 3.4166788105638446e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.2645220676378801,
    -0.5794782276231745,
    -0.6125415864944711
   ],
   "loss": 0.0006179657261733418,
   "alpha_at_max": 0.13954683792546682,
   "tail": 1.9753086419753084e-42,
   "small": 8.409552958443811e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.4977536385247521,
    -0.5375044612430226,
    -0.6319517835928575,
    -0.7519404506592804
   ],
   "loss": 0.0007292192715285806,
   "alpha_at_max": 0.3480807451525989,
   "tail": 1.9753086419753084e-42,
   "small": 8.17023723639343e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.4269139506021422,
    -0.636992527431297,
    -0.724468580597982
   ],
   "loss": 0.0018804885724863496,
   "alpha_at_max": 0.0650548979592831,
   "tail": 1.9753086419753084e-42,
   "small": 1.7130832048461997e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.942604321851833,
    -0.6507529106403961,
    -0.6416726664700512
   ],
   "loss": 0.007345239548521398,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.319988988586238,
    3.9999941772753513,
    -0.6410209358766418,
    -0.573617117701266
   ],
   "loss": 0.013844907078224167,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020815429229759097,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.992842551803861,
    -0.6623852933961447,
    -0.6021029277272699
   ],
   "loss": 0.02478450039552038,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.34088829375987484,
    5.3089422136077395,
    -0.6314491224977292,
    -0.5727089152874286
   ],
   "loss": 0.011401926160745646,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349600980271,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.997191016586247,
    -0.6451606321707092,
    -0.5918281602639971
   ],
   "loss": 0.02080713267992529,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    4.912124484553573,
    -0.4102575536483386,
    3.158487067466965,
    4.492393553423542
   ],
   "loss": 0.08409211122044713,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555019532778708,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.996354125665515,
    -0.6593788793793172,
    -0.4705967183949443
   ],
   "loss": 0.02455575622963746,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.02453806987300755,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.552713678800501e-15,
    -0.7388371533341465,
    -0.4871581802888385,
    4.695119350153342
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0005803439152411993,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.998871877720659,
    -0.5370591372005138,
    -0.13303090523169173
   ],
   "loss": 0.04262895238493902,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.016625391286683278,
   "small": 6.240528827028413e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.97360115008393,
    -0.7624781766470692,
    -0.6841923934819947
   ],
   "loss": 0.01912727908405243,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.019115436318255907,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.11170225171429188,
    -0.6643408338223458,
    -0.4320544142778968,
    -0.20620976096146526
   ],
   "loss": 0.014763984981787548,
   "alpha_at_max": 0.06653344329456863,
   "tail": 0.014761529791365191,
   "small": 0.0005136499030033992,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.973156910783863,
    -0.666593737005567,
    -0.4729250948670383
   ],
   "loss": 0.03501560876457077,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.01074286400904545,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4337541899239595,
    0.5095968609463002,
    -0.28526960585776895,
    -0.31811579897402753
   ],
   "loss": 0.00320855421249,
   "alpha_at_max": 0.15741278403217168,
   "tail": 1.9753086419753084e-42,
   "small": 1.6393712432671848e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.944322186157979,
    -0.18127597139161966,
    -0.19793184020596202
   ],
   "loss": 0.022593051818018628,
   "alpha_at_max": 0.8282472450723914,
   "tail": 1.9753086419753084e-42,
   "small": 1.570820043150789e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.998847708748607,
    0.7081034589670476,
    -0.3165689381563967
   ],
   "loss": 0.03444654428574223,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    1.4257983127367169,
    -0.5572797743343019,
    -0.3084996055736533
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.605957093198107e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6935473236144403,
    0.7958789896661722,
    -0.4801172812541381,
    -0.5980851461931478
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0003309316452690947,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.0050883388506087,
    -0.6092533826148001,
    -0.3990928849396801
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.992349958790385e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.59644156804071,
    4.000004881157072,
    0.4881567412608494,
    -0.5498853662888377
   ],
   "loss": 0.011855773132460445,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045406291654692676,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    4.000005099607829,
    -0.41531054302559567,
    -0.34710344972495955
   ],
   "loss": 0.0161334157284998,
   "alpha_at_max": 0.60891966531114,
   "tail": 1.9753086419753084e-42,
   "small": 1.7610914514465392e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7369312893187006,
    4.000018573911804,
    0.023456567916507944,
    -0.6789354655304332
   ],
   "loss": 0.01028368082569279,
   "alpha_at_max": 2.5081875050071565,
   "tail": 1.9753086419753084e-42,
   "small": 0.000450989842863736,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.9964709415964546,
    0.1501678251071351,
    -0.4309396982559354
   ],
   "loss": 0.028277704902363348,
   "alpha_at_max": 2.740059540597825,
   "tail": 1.9753086419753084e-42,
   "small": 2.148333052898188e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6039594165385348,
    3.1619014385643127,
    -0.6162388542326933
   ],
   "loss": 0.0022991056319232595,
   "alpha_at_max": 0.23351780513103496,
   "tail": 1.9753086419753084e-42,
   "small": 1.7482840504179364e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.32201843607255887,
    -0.7533462793024559,
    3.3386144260730513,
    -0.7973470967942164
   ],
   "loss": 0.001871921843519475,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725523,
    3.7380327489588754,
    -0.7270861425159479
   ],
   "loss": 0.0035140789550158757,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5385803597801462,
    4.162025126692078,
    -0.3725425339026476
   ],
   "loss": 0.01324025694663933,
   "alpha_at_max": 1.9136348454484196e+16,
   "tail": 0.013240256946639328,
   "small": 9.119451476191642e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7510379120794153,
    -0.07695087876439421,
    -0.3660858114562817,
    -0.6662247900874905
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0004935194751971572,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6792477513298989,
    4.17682752189508,
    -0.39909271569507515
   ],
   "loss": 0.01324025694663933,
   "alpha_at_max": 1.9136348454484196e+16,
   "tail": 0.013240256946639328,
   "small": 3.325562530021031e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6093515165749537,
    3.3656744880424485,
    -0.5363450300972707
   ],
   "loss": 0.0008990781037849782,
   "alpha_at_max": 0.650548979592831,
   "tail": 1.9753086419753084e-42,
   "small": 1.0973157835714176e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6189190696267359,
    3.4173668862135615,
    -0.5517339597521749
   ],
   "loss": 0.0009842659287592204,
   "alpha_at_max": 0.18392467614141284,
   "tail": 1.9753086419753084e-42,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5254319553297822,
    -0.6440592153003624,
    0.04822021984124181,
    -0.5491453732686693
   ],
   "loss": 0.0004594403439063255,
   "alpha_at_max": 0.15660297206860485,
   "tail": 1.9753086419753084e-42,
   "small": 3.420175405388637e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5250265740460365,
    5.006301061942487,
    -0.6613440108098649,
    -0.6007145509455636
   ],
   "loss": 0.004055694919795405,
   "alpha_at_max": 0.14851147107574855,
   "tail": 1.9753086419753084e-42,
   "small": 0.00024020486102827032,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.3057939949481536,
    -0.7081301404573899,
    -0.6992583611343632
   ],
   "loss": 0.0032679134857848124,
   "alpha_at_max": 0.23602608351126014,
   "tail": 1.9753086419753084e-42,
   "small": 1.1486490993917187e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    0.06690892172492732,
    -0.7275379185506125,
    -0.6889730945998936
   ],
   "loss": 0.008038574577446167,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 2.348938974217063e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.18562378412087943,
    -0.6959587900185689,
    -0.657723991364154
   ],
   "loss": 0.0066257104192977145,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.7705783252885965e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6042983657007623,
    5.989836858223958,
    -0.42671359529638686,
    -0.2878739969275929
   ],
   "loss": 0.01165866481713107,
   "alpha_at_max": 0.2754228703338169,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047916076500986726,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    5.999999304690917,
    -0.47224488710628226,
    -0.34858238600745334
   ],
   "loss": 0.03264050945743113,
   "alpha_at_max": 0.20587328767335267,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120901690518394e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5155662703206416,
    4.166663870593901,
    -0.6887490968399714,
    -0.643973278399535
   ],
   "loss": 0.0033648859357919836,
   "alpha_at_max": 0.033978171182708336,
   "tail": 1.9753086419753084e-42,
   "small": 0.00021447335148883084,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.11351678593561554,
    -0.6424259581471524,
    0.08375793307375796
   ],
   "loss": 0.013538709966958384,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.013527164584414275,
   "small": 2.4153017137429345e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6995530732143003,
    -4.440892098500626e-15,
    -0.6315214383711454,
    4.563257315727156
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00034599633362297766,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.09971546539548255,
    -0.645296714126099,
    0.07815572622756944
   ],
   "loss": 0.01353536815040779,
   "alpha_at_max": 0.3818035832877403,
   "tail": 0.013530703151688361,
   "small": 2.4395555283662773e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7286648488976676,
    5.999949005910931,
    -0.5110425059600943,
    -0.22979789280767593
   ],
   "loss": 0.00839437532923304,
   "alpha_at_max": 0.22980527851555338,
   "tail": 0.008393505824913161,
   "small": 0.000426274329466958,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.22875295548018137,
    -0.6411941992155635,
    -0.43952143890432377
   ],
   "loss": 0.010783035151767262,
   "alpha_at_max": 0.37132996786296135,
   "tail": 0.010777232731273012,
   "small": 2.1395549710812034e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.08938340591503621,
    -0.6914548415612705,
    -0.5045454516837877
   ],
   "loss": 0.010638336794535519,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.010630084832300601,
   "small": 2.4567106865491795e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.514163487924705,
    -0.02447600976337183,
    -0.5372476201160317
   ],
   "loss": 0.0015387880236499285,
   "alpha_at_max": 0.2020412282437541,
   "tail": 1.9753086419753084e-42,
   "small": 1.1967083852759686e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.42182212146204545,
    -0.5199967683461693,
    -0.06681447904321214,
    -0.5449740992341563
   ],
   "loss": 0.0013895614400130096,
   "alpha_at_max": 0.2009648022169523,
   "tail": 1.9753086419753084e-42,
   "small": 8.623321941181317e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.514400357548245,
    -0.027638049337451953,
    -0.5377651753558341
   ],
   "loss": 0.0015463981556222972,
   "alpha_at_max": 0.20274959716413407,
   "tail": 1.9753086419753084e-42,
   "small": 1.200850663685138e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.056213899247964605,
    -0.9317575245849934,
    -1.0240136919739
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.5966795272891474e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.1866923254901307,
    -0.7819823142194329,
    0.10386564922761732,
    -0.7759735579581492
   ],
   "loss": 0.01324025694663933,
   "alpha_at_max": 1.8066397616233736e+16,
   "tail": 0.013240256946639328,
   "small": 0.00045350581687086944,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6752593880350717,
    0.010316556966900592,
    -0.6653485895942471
   ],
   "loss": 0.01324025694663933,
   "alpha_at_max": 7621824956661446.0,
   "tail": 0.013240256946639328,
   "small": 2.407545431015734e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5188357474159755,
    -0.6438036314008642,
    -0.3311203201768631,
    -0.6574068162174111
   ],
   "loss": 0.00032682702836406285,
   "alpha_at_max": 0.3752493943780822,
   "tail": 1.9753086419753084e-42,
   "small": 4.582597913349584e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6146389309708038,
    3.3141646891551577,
    -0.6146389309708039
   ],
   "loss": 0.0009448952182079529,
   "alpha_at_max": 0.17697829222273453,
   "tail": 1.9753086419753084e-42,
   "small": 1.13619438346646e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6144780845450164,
    0.028797225851493913,
    -0.6145611750731885
   ],
   "loss": 0.0009395616736393478,
   "alpha_at_max": 5.083466899078474,
   "tail": 1.9753086419753084e-42,
   "small": 1.1332678611086777e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6153265107969506,
    0.051507770570985656,
    -0.6162548457586968
   ],
   "loss": 0.000961196649122753,
   "alpha_at_max": 0.0550047252867634,
   "tail": 1.9753086419753084e-42,
   "small": 1.1486474194022378e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5244777403523839,
    -0.6372286107226381,
    -0.29000878522782286,
    -0.6469179318002558
   ],
   "loss": 0.0004284350678691595,
   "alpha_at_max": 0.4203393032365499,
   "tail": 1.9753086419753084e-42,
   "small": 3.590771035566487e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6168590671171343,
    -0.18495684501255413,
    -0.6209558859880706
   ],
   "loss": 0.0009934039429833064,
   "alpha_at_max": 0.05538089882354669,
   "tail": 1.9753086419753084e-42,
   "small": 1.176473376940379e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5185748366324612,
    -0.644517092925537,
    -0.3466971011550162,
    -0.6595211989205654
   ],
   "loss": 0.0003305949328165081,
   "alpha_at_max": 0.1520547529732497,
   "tail": 1.9753086419753084e-42,
   "small": 4.6272973688310515e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.47031277149017514,
    -0.5394551656777045,
    -0.46506254297480143
   ],
   "loss": 0.0016633000452364044,
   "alpha_at_max": 0.965961906513089,
   "tail": 1.9753086419753084e-42,
   "small": 5.012124346670532e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.48828395769471955,
    -0.36842337038514206,
    -0.5135196663969372,
    -0.40361542506166
   ],
   "loss": 0.0034210770362310683,
   "alpha_at_max": 0.47616777404735305,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014525657881492293,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.4428594565138746,
    -0.48914531296557495,
    -0.37111628715317696
   ],
   "loss": 0.004713147088442504,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.9753086419753084e-42,
   "small": 1.3146775212913298e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.4698862750193231,
    -0.43779794364323177,
    -0.32195366526804153
   ],
   "loss": 0.0031938382372102003,
   "alpha_at_max": 0.4477545419946104,
   "tail": 1.9753086419753084e-42,
   "small": 4.950874080700274e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5727742263049818,
    -0.22937233030715865,
    2.7635411683127624,
    3.9657990212179395
   ],
   "loss": 0.010062394417266862,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003799451741391957,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.2980642515090617,
    2.9863128433798187,
    4.262827921307348
   ],
   "loss": 0.02354271779886119,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.38859820854808413,
    -0.6041173545080709,
    4.546952410151647
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.4159934623725334e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4648128809437333,
    -0.43003970378013534,
    -0.47637534073157495,
    -0.3679062770705226
   ],
   "loss": 0.002467420791477215,
   "alpha_at_max": 0.4477545419946104,
   "tail": 1.9753086419753084e-42,
   "small": 8.813092213588725e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6142867122457587,
    -0.0173392316429144,
    0.746313896016721
   ],
   "loss": 0.0009342399632040754,
   "alpha_at_max": 0.1744536257419505,
   "tail": 0.0009341596983277745,
   "small": 1.1298002724480227e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258844,
    3.002569769209706,
    4.677959189127158
   ],
   "loss": 0.002036878695075739,
   "alpha_at_max": 0.18617441591266184,
   "tail": 0.001799373213482447,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5576097771644055,
    -0.6032842176769413,
    2.9612799372672063,
    4.663619568562162
   ],
   "loss": 0.0013990809582345998,
   "alpha_at_max": 0.2028616716966295,
   "tail": 0.0013582533503235794,
   "small": 2.5183025521124947e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.8673152970151454,
    -0.6507529106404781,
    -0.6416726664701544
   ],
   "loss": 0.007345239548520399,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.404517858773892,
    -0.662385293402068,
    -0.6021029277351678
   ],
   "loss": 0.024784500395497955,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.31998898875017734,
    4.265644078526948,
    -0.6410209359102903,
    -0.5736171177461312
   ],
   "loss": 0.013844907075668766,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002081542920180368,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.262293421882243,
    -0.6451606321706966,
    -0.5918281602639811
   ],
   "loss": 0.02080713267992318,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    0.1443822177978646,
    4.719757018858174,
    -0.33874236379680983,
    -0.17057902159482374
   ],
   "loss": 0.09605161551489516,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007005258918824087,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.340888293760252,
    4.002588466283756,
    -0.6314491224978063,
    -0.5727089152875275
   ],
   "loss": 0.011401926160739317,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349600913658,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.882941573444624,
    -0.6593788793792195,
    -0.4705967183948232
   ],
   "loss": 0.024555756229637904,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024538069873007273,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6219699480697183,
    3.79125884680833,
    -0.6219699480697183
   ],
   "loss": 0.04765735992831477,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 7.952409197820032e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.3125628392452029,
    -0.6098985398678731,
    3.735792098285998,
    -0.6098985398678731
   ],
   "loss": 0.019660154233440474,
   "alpha_at_max": 0.3731814089079781,
   "tail": 0.013240256946639328,
   "small": 0.00034039446206179935,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    2.7350066447377355,
    -0.5370591372640243,
    -0.13303090559189726
   ],
   "loss": 0.042628952384947905,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.01662539128470314,
   "small": 6.240528604983808e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    2.7311486405779154e-14,
    -0.7796128207883832,
    3.022124120237444,
    -0.7796128207883832
   ],
   "loss": 0.024302021767378612,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005873251391469436,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.35355703200354266,
    -0.5385371474952568,
    -0.40544826196943323,
    -0.54288125114003
   ],
   "loss": 0.01895168988027618,
   "alpha_at_max": 0.10554556765523845,
   "tail": 0.018945940852073573,
   "small": 0.00029275433007813767,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.761250523283784,
    -0.7624781766469786,
    -0.6841923934818797
   ],
   "loss": 0.01912727908405243,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.019115436318255852,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    3.932393258070192,
    -0.6665937370093318,
    -0.47292509487155315
   ],
   "loss": 0.03501560876458476,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.010742864009007314,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.39573213044581634,
    3.9709531654824772,
    -0.5678507633368759,
    -0.3483855288745361
   ],
   "loss": 0.018051039940178315,
   "alpha_at_max": 0.35007411534405086,
   "tail": 0.011284264954851464,
   "small": 0.0002388182582899745,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.443571528153158,
    -0.20864470332934404,
    -0.27211698447953014
   ],
   "loss": 0.004425170580168336,
   "alpha_at_max": 0.1525878662498744,
   "tail": 1.9753086419753084e-42,
   "small": 6.572567823326381e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.43512353551540217,
    3.9848024091528673,
    -0.2848959172532659,
    -0.3126555474175178
   ],
   "loss": 0.0032069388680149302,
   "alpha_at_max": 0.15825593276177163,
   "tail": 1.9753086419753084e-42,
   "small": 1.9436142556505942e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.1124931717747564,
    -0.3584064967905827,
    -0.3591757642820942
   ],
   "loss": 0.0032748226800365376,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.0019853028666498296,
   "small": 5.859410912023577e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5636981481660115,
    -0.23288715479597638,
    -0.46387119816333144,
    -0.4565996659914745
   ],
   "loss": 0.0012995484844702254,
   "alpha_at_max": 0.3717406037942818,
   "tail": 1.9753086419753084e-42,
   "small": 3.6424639898724465e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.12242721415212987,
    -0.38102624268044655,
    -0.3674370942174443
   ],
   "loss": 0.0032752471250334647,
   "alpha_at_max": 0.3935863244265623,
   "tail": 1.9753086419753084e-42,
   "small": 5.846517803220763e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    0.07552816990147981,
    -0.2150922172340195,
    -0.2928397672369939
   ],
   "loss": 0.00467587333054964,
   "alpha_at_max": 0.4310027091397004,
   "tail": 1.9753086419753084e-42,
   "small": 6.584836542700145e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5656125111097734,
    -0.27132772367305824,
    -0.4815254160720195,
    -0.4817531494889022
   ],
   "loss": 0.0014356728232280958,
   "alpha_at_max": 0.05496421123516791,
   "tail": 0.0014355249303056872,
   "small": 4.0215202623317126e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5668596587721924,
    -0.292644659787789,
    -0.5086893269071908,
    -0.505115162474709
   ],
   "loss": 0.0015029589339905502,
   "alpha_at_max": 0.4204941904882654,
   "tail": 1.9753086419753084e-42,
   "small": 4.2693313972996805e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.22036437555631405,
    -0.4544791137335847,
    -0.4252938881719127
   ],
   "loss": 0.0036275225023172375,
   "alpha_at_max": 0.42181303857767444,
   "tail": 1.9753086419753084e-42,
   "small": 5.763806365521873e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.188989085215856,
    -0.40501396604992523,
    -0.39606068556376195
   ],
   "loss": 0.0035733602584622215,
   "alpha_at_max": 0.1565452880280096,
   "tail": 0.0035721979798153947,
   "small": 5.815696346722632e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5641853144064921,
    0.03520744912994278,
    -0.5359784181204263,
    -0.5156216460857992
   ],
   "loss": 0.0010703009452484036,
   "alpha_at_max": 0.3491724739709484,
   "tail": 0.0010695072223668722,
   "small": 3.738463665858838e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    0.059786987208337986,
    -0.4303985288212392,
    -0.4168961414165657
   ],
   "loss": 0.00238721726161617,
   "alpha_at_max": 0.32210687912834346,
   "tail": 0.0023865177271071847,
   "small": 5.6937175640925375e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.017227287152541848,
    -0.47363762893742267,
    -0.44742814826974747
   ],
   "loss": 0.0027290827339154777,
   "alpha_at_max": 0.35888887823548227,
   "tail": 0.002728042219831195,
   "small": 5.620596543742806e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5023759290641143,
    -0.29094622114696156,
    -0.4952809117997776
   ],
   "loss": 0.0019005786698613747,
   "alpha_at_max": 0.7323522159755093,
   "tail": 1.9753086419753084e-42,
   "small": 6.023672627364363e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.40066825718077137,
    -0.6055591808781737,
    -0.3471375889240105,
    -0.5952567354501359
   ],
   "loss": 0.0021589504698985573,
   "alpha_at_max": 0.264923204735153,
   "tail": 1.9753086419753084e-42,
   "small": 5.509115843604917e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.5457551726356282,
    -0.3442344620168618,
    -0.5437339879685228
   ],
   "loss": 0.002444462495512778,
   "alpha_at_max": 0.2574660676702255,
   "tail": 1.9753086419753084e-42,
   "small": 5.855672502441678e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    2.6942913212421225,
    -0.8082795540821426,
    -0.8490903818621418
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.176101387973972e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.445743929844859,
    -0.4089212382465458,
    -0.24148054334709418,
    -0.12653539876015826
   ],
   "loss": 0.013870008525023403,
   "alpha_at_max": 0.4477545419946104,
   "tail": 0.013240256946639328,
   "small": 0.00016767191506816825,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    2.0336887375378527,
    -0.3824750084776828,
    -0.19954635784753758
   ],
   "loss": 0.026105730799367066,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.013240256946639328,
   "small": 6.032247079623687e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.8051957479412306,
    -0.7660182394306756,
    -0.9378844713266941
   ],
   "loss": 0.00013428140829851998,
   "alpha_at_max": 0.13112333905213372,
   "tail": 1.9753086419753084e-42,
   "small": 6.171424105083645e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.521649031727998,
    -1.1343201314067928,
    -1.0196376440891122,
    -1.42611851906055
   ],
   "loss": 0.0005101942685401539,
   "alpha_at_max": 0.5750160936911828,
   "tail": 1.9753086419753084e-42,
   "small": 4.2723111276510295e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.0295622447200978,
    -0.9431279581217891,
    -1.2730991471259037
   ],
   "loss": 0.0005316651993849675,
   "alpha_at_max": 0.06299121713530895,
   "tail": 1.9753086419753084e-42,
   "small": 6.115499373571254e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.8206153399883069,
    -0.7786220868974616,
    -0.960723788920066
   ],
   "loss": 0.00015756205553540958,
   "alpha_at_max": 0.4186393042843458,
   "tail": 1.9753086419753084e-42,
   "small": 6.173460054270663e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6070024777057661,
    3.863906496063052,
    -0.6440277273121687,
    -0.6748986855066632
   ],
   "loss": 0.00424847317695376,
   "alpha_at_max": 0.23904518484339726,
   "tail": 1.9753086419753084e-42,
   "small": 0.00012638955710864153,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -4.152008600379462,
    -3.3064015413579315,
    -5.999646313598189
   ],
   "loss": 0.006961618299809014,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001489043982042526,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    4.746930307171683,
    -0.18127597139149626,
    -0.19793184020569501
   ],
   "loss": 0.02259305181801341,
   "alpha_at_max": 0.8282472450723914,
   "tail": 1.9753086419753084e-42,
   "small": 1.570820043150789e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5405539654693561,
    -0.8572268997182122,
    -0.8034899460899907,
    -1.0098767672467923
   ],
   "loss": 0.00011435245661983728,
   "alpha_at_max": 0.07280479779217797,
   "tail": 1.9753086419753084e-42,
   "small": 8.102520361985555e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.914339151840117,
    0.7081034589731182,
    -0.316568938156152
   ],
   "loss": 0.034446544285729574,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5964415671854031,
    4.446046161658293,
    0.48815681523217924,
    -0.5498853636428007
   ],
   "loss": 0.011855773061291153,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045406291379290753,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    0.20108779494296547,
    -0.5447048395488692,
    -0.3045383017578916
   ],
   "loss": 0.012933957839832755,
   "alpha_at_max": 0.14801986371176049,
   "tail": 0.012926468464401264,
   "small": 1.591111329468653e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.16681903207186388,
    -0.41432010612024706,
    -0.35261461044447406
   ],
   "loss": 0.01982580486998864,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 1.7835862293757998e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.7293035849928746,
    -0.025837993761019327,
    -0.30858432738711367,
    -0.6393208826788218
   ],
   "loss": 0.010342936427830463,
   "alpha_at_max": 0.9083223489878536,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004293502476215849,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    0.3022726971260015,
    -0.6193957781876747,
    -0.4200508347981637
   ],
   "loss": 0.013163135798383352,
   "alpha_at_max": 0.13373343506538712,
   "tail": 0.013161856499887714,
   "small": 2.0936388570591546e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7712673712839782,
    0.4166712542889295,
    0.02329760865034795,
    -0.6956460656868353
   ],
   "loss": 0.014225204814894716,
   "alpha_at_max": 2.515590812969915,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005554411736448106,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    0.584408276809198,
    0.14910037554054936,
    -0.4021402045759284
   ],
   "loss": 0.0355513249149747,
   "alpha_at_max": 0.29273860571553223,
   "tail": 1.9753086419753084e-42,
   "small": 2.0068418521423936e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.772714744779243,
    -0.058044356497461716,
    -0.5442658294205498,
    -0.8074411185638817
   ],
   "loss": 0.011362479613982956,
   "alpha_at_max": 0.23476859452495735,
   "tail": 0.011353180502941873,
   "small": 0.000558038864474808,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    4.085915592390133,
    -0.4153105427034508,
    -0.3471034485662281
   ],
   "loss": 0.016133415713735832,
   "alpha_at_max": 0.60891966531114,
   "tail": 2.275957200481571e-15,
   "small": 1.7610914488930263e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.867067947629897,
    0.15016782510766358,
    -0.43093969825575407
   ],
   "loss": 0.028277704902351018,
   "alpha_at_max": 2.740059540597825,
   "tail": 1.887379141862766e-15,
   "small": 2.148333052898188e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7369312884125986,
    4.1948205575597655,
    0.02345657287562558,
    -0.6789354633167514
   ],
   "loss": 0.010283680766707154,
   "alpha_at_max": 2.5081875050071565,
   "tail": 6.139533326177116e-14,
   "small": 0.0004509898402369483,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5094744274686513,
    3.2222712109268095,
    -0.47671543200887645
   ],
   "loss": 0.018589452269424545,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 2.9125181129074917e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.9731083267394594,
    0.7081034589878135,
    -0.3165689381561834
   ],
   "loss": 0.034446544285730685,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5964415671853021,
    3.882610924855911,
    0.48815681523808485,
    -0.5498853636426952
   ],
   "loss": 0.011855773061304031,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004540629137926855,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6589281823506798,
    -0.4607410565764498,
    0.8439392575696205,
    -0.5514030392614253
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00024304424476473407,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5881647021905039,
    3.043153995952414,
    -0.4080661632245177
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.021658009110361e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5789100963705249,
    1.7684495559412117,
    -0.39909271569507515
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.9797076304950423e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7398328602338695,
    -0.30216669714627176,
    4.050097755231818,
    -0.7144461479932835
   ],
   "loss": 0.009942511570303458,
   "alpha_at_max": 0.32924561530520136,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004590048267709701,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7015511003505381,
    2.9121811527789543,
    -0.7004604463546924
   ],
   "loss": 0.010769465590684035,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.9753086419753084e-42,
   "small": 4.010555411992911e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.44675224308892186,
    3.3269920081462487,
    -0.5792983228284334
   ],
   "loss": 0.027137307252461773,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 3.0400563405530434e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5250265740461304,
    4.0621539505456346,
    -0.6613440108140062,
    -0.6007145509510868
   ],
   "loss": 0.004055694919771202,
   "alpha_at_max": 0.14851147107574855,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002402048610287144,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.6934844893661483,
    -0.7494927841005068,
    -0.7182462486664277
   ],
   "loss": 0.008088278690718598,
   "alpha_at_max": 0.09405025989471424,
   "tail": 1.9753086419753084e-42,
   "small": 2.6118879996595012e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5155662703398416,
    4.064120711508054,
    -0.6887490969815611,
    -0.6439732785804254
   ],
   "loss": 0.0033648859356472105,
   "alpha_at_max": 0.033978171182708336,
   "tail": 1.9753086419753084e-42,
   "small": 0.00021447335153879088,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.172467153088558,
    -0.768998516209799,
    -0.7513439732188343
   ],
   "loss": 0.007077504185377892,
   "alpha_at_max": 0.0878051521932382,
   "tail": 1.9753086419753084e-42,
   "small": 2.611853028522404e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6042983657007315,
    4.238567203230986,
    -0.42671359529672476,
    -0.2878739969280472
   ],
   "loss": 0.011658664817127073,
   "alpha_at_max": 0.2754228703338169,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047916076500986726,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    4.397018693990485,
    -0.47224488710649004,
    -0.3485823860077312
   ],
   "loss": 0.032640509457422695,
   "alpha_at_max": 0.20587328767335267,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120901690518394e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6829516069109858,
    -0.16363087917522118,
    -0.6823444712005899
   ],
   "loss": 0.006476201020474415,
   "alpha_at_max": 0.37112482002896374,
   "tail": 0.006473226912803609,
   "small": 2.7832410157691e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.6489756549009562,
    -0.6275407136796067,
    -0.2925702722542929,
    -0.6255707862992216
   ],
   "loss": 0.0034231075846761216,
   "alpha_at_max": 0.16758687394679073,
   "tail": 6.661338147750939e-16,
   "small": 0.00021800404782124083,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6817741871188563,
    -0.21643609189558874,
    -0.6811054363805696
   ],
   "loss": 0.006544884684679397,
   "alpha_at_max": 0.3726318734726548,
   "tail": 3.885780586188048e-16,
   "small": 2.7834512764668418e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6476418837277469,
    -0.6302180452140322,
    -0.26473683836300377,
    -0.6283438397656559
   ],
   "loss": 0.003349012194213352,
   "alpha_at_max": 0.16675543591256758,
   "tail": 0.003346916582652848,
   "small": 0.0002148302863218543,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6781955887280011,
    -0.24414232034417438,
    -0.6768525476549616
   ],
   "loss": 0.006815164486536851,
   "alpha_at_max": 0.3833540007590441,
   "tail": 0.006811408971435007,
   "small": 2.784081113094139e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6501956195115812,
    -0.6263179788332431,
    -0.28920583206634914,
    -0.6243922527754356
   ],
   "loss": 0.003491453918506471,
   "alpha_at_max": 0.16916869535470572,
   "tail": 5.551115123125783e-16,
   "small": 0.00022091562705872647,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6765235747729985,
    -0.28920583206634914,
    -0.6751648583876432
   ],
   "loss": 0.006902807675248868,
   "alpha_at_max": 0.3842023350264847,
   "tail": 1.6653345369377348e-16,
   "small": 2.7843693710671857e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.452538797982172,
    -0.8095244987589596,
    -0.8432177073606586
   ],
   "loss": 0.004053450567833905,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 2.603658185496016e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7286648488976613,
    4.087816627024886,
    -0.5110425059601911,
    -0.22979789280780996
   ],
   "loss": 0.00839437532923093,
   "alpha_at_max": 0.22980527851555338,
   "tail": 0.008393505824912495,
   "small": 0.000426274329466958,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5401786745467958,
    -0.6356784938319202,
    -0.5945034733244264
   ],
   "loss": 0.010353110807942656,
   "alpha_at_max": 0.3594843596822726,
   "tail": 0.010349260793218962,
   "small": 2.799506077177938e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5772743869706642,
    -0.581273107156226,
    -0.6051537932359925
   ],
   "loss": 0.010300480591977523,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.010293450521006053,
   "small": 2.7966949309732314e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.5358090888542337,
    -0.7769270589978075,
    -0.8613409328966579
   ],
   "loss": 0.02212976187529403,
   "alpha_at_max": 0.12307221020790872,
   "tail": 1.9753086419753084e-42,
   "small": 2.6619566229069136e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.9460091873354743,
    -0.14903212575441538,
    5.993890116373545
   ],
   "loss": 0.04463788438297289,
   "alpha_at_max": 0.2780737540639044,
   "tail": 1.9753086419753084e-42,
   "small": 2.6121058176453715e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6306552570964729,
    3.497810898319461,
    -0.09242604021793838,
    5.998971580117202
   ],
   "loss": 0.014831002049199515,
   "alpha_at_max": 0.3593519451429867,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005686915883003074,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7361366857206967,
    -0.9713152689178388,
    -1.1473200186235086
   ],
   "loss": 0.009246291164031972,
   "alpha_at_max": 0.07296590946618917,
   "tail": 0.009242018204584257,
   "small": 2.9305657894829196e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.0127009048357736,
    -1.0487315106931794,
    -1.4200691428134045
   ],
   "loss": 0.010093537487174786,
   "alpha_at_max": 0.07296590946618917,
   "tail": 1.9753086419753084e-42,
   "small": 3.1152341162243857e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.7454697594989574,
    -0.7708707414550608,
    -0.8673588881576448,
    -1.0724603706251203
   ],
   "loss": 0.006894442822147018,
   "alpha_at_max": 0.1391874248839297,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047510794622240837,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7888595293579983,
    -0.9780721463177766,
    -1.1823536491762574
   ],
   "loss": 0.009284301145919716,
   "alpha_at_max": 0.07296590946618917,
   "tail": 0.007832592385393244,
   "small": 2.942022171104064e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8339568200334696,
    -0.3846670332825012,
    -0.5777061070282251,
    -0.5612080830224415
   ],
   "loss": 0.01704316166987274,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007663380418931887,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.9095198406550621,
    -0.9713457125576457,
    -1.3638736910809457
   ],
   "loss": 0.029925992944946245,
   "alpha_at_max": 0.1435357225979309,
   "tail": 1.9753086419753084e-42,
   "small": 3.118315223926693e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7460836978714935,
    -0.7490420758127581,
    -0.9220168170960439,
    -1.1223304057231869
   ],
   "loss": 0.006358503808305382,
   "alpha_at_max": 0.026448436268543617,
   "tail": 0.006357242190321577,
   "small": 0.0004768794819627331,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.8614404435066243,
    -0.9061160205519789,
    -0.9916309885907789
   ],
   "loss": 0.013260521689264504,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.1102230246251565e-16,
   "small": 2.8868179248187076e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    4.358523802001876,
    -0.6591146936306048,
    -0.6627039341410402
   ],
   "loss": 0.03206535056565196,
   "alpha_at_max": 0.1835523715131399,
   "tail": 5.551115123125783e-17,
   "small": 2.8264474078998347e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7856383342874625,
    4.277165560448321,
    -0.4242346797282074,
    -0.13192493189833365
   ],
   "loss": 0.013199519347530608,
   "alpha_at_max": 0.32924561530520136,
   "tail": 5.551115123125783e-16,
   "small": 0.0006001555778718526,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4618744216294606,
    -0.7333111517015736,
    -0.21274197743565582,
    -0.6942849065865886
   ],
   "loss": 0.0006813005616003176,
   "alpha_at_max": 0.30823361516215286,
   "tail": 1.9753086419753084e-42,
   "small": 7.856143879980682e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.804990792124789,
    -0.38506630762941185,
    -0.8273123617430143
   ],
   "loss": 0.001371494921345029,
   "alpha_at_max": 0.1619421869819752,
   "tail": 1.9753086419753084e-42,
   "small": 2.562304551201322e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7965150896920461,
    -0.385503911334681,
    -0.8102751455064073
   ],
   "loss": 0.0015019916618181917,
   "alpha_at_max": 0.050517284791072016,
   "tail": 1.9753086419753084e-42,
   "small": 2.564336068822115e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6801212398868679,
    -0.10967819081789898,
    0.8576874528271592
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.783761751778968e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.181979079112407,
    -1.048348186928302,
    -1.4866499221571141
   ],
   "loss": 0.00043447269332430594,
   "alpha_at_max": 0.07257716502674286,
   "tail": 1.9753086419753084e-42,
   "small": 2.7550768132433845e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.2379621385328274,
    -1.094501492971732,
    -1.5758462168257896
   ],
   "loss": 0.0005232497294994642,
   "alpha_at_max": 0.17336443158582981,
   "tail": 1.9753086419753084e-42,
   "small": 2.7567685837448508e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5338741334198902,
    -1.2518251074678783,
    -1.1050212891741404,
    -1.5968858092306066
   ],
   "loss": 0.0005195408893303721,
   "alpha_at_max": 0.06905577442196838,
   "tail": 1.9753086419753084e-42,
   "small": 2.3164935207375947e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.1251817154627508,
    -0.9946462309598707,
    -1.3901061206615857
   ],
   "loss": 0.0004937911530393801,
   "alpha_at_max": 0.07778216012938692,
   "tail": 1.9753086419753084e-42,
   "small": 2.7465179704977416e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.763725745902649,
    -1.0521896370764727,
    -0.9804800150741272,
    -1.3478032610305801
   ],
   "loss": 0.006400585620384147,
   "alpha_at_max": 0.16230055315603123,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005302667885618284,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -4.152241026480285,
    -3.306575860930925,
    -5.999994952744175
   ],
   "loss": 0.006961618300434402,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014890440077941491,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5665446699095984,
    -1.0323590110235616,
    -0.9178785036255608,
    -1.2392120641331357
   ],
   "loss": 0.00016170100728363224,
   "alpha_at_max": 0.03704418121130435,
   "tail": 1.9753086419753084e-42,
   "small": 3.8935403918971545e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.31681941033672345,
    3.5907727531083666,
    -0.9968714543728705,
    -1.0480844756962393
   ],
   "loss": 0.027459507777060077,
   "alpha_at_max": 0.16230055315603123,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009563328990069841,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    5.999999057455877,
    4.487175331619628,
    -0.5283430683615199,
    -0.4233799610144371
   ],
   "loss": 0.1058630301566843,
   "alpha_at_max": 0.1653788623237041,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578799988034792,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4659680439059446,
    4.0176879098624045,
    -0.990917568310571,
    -1.0486340057339878
   ],
   "loss": 0.02564593343151167,
   "alpha_at_max": 0.1573837901962879,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009548087907276237,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    5.184615202399492,
    -0.8621289361707567,
    5.999923706288124,
    -0.8621289361707567
   ],
   "loss": 0.029672750761198463,
   "alpha_at_max": 0.23620005804323946,
   "tail": 0.013240256946639328,
   "small": 0.0008216383957579954,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.9997856938901055,
    -0.8605374261841974,
    -0.16117684939343352,
    -0.8601575689209291
   ],
   "loss": 0.02981530215839101,
   "alpha_at_max": 0.058333763961193545,
   "tail": 0.029813627379461083,
   "small": 0.0008216393833143654,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.281331999040491,
    -0.8315836085393352,
    -0.7345998299638271,
    -0.8565877173723604
   ],
   "loss": 0.030690116574005222,
   "alpha_at_max": 0.058840993912284055,
   "tail": 0.012896309468083678,
   "small": 0.0008216553922770764,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.8890425850869994,
    3.826810447832184,
    -0.6062504438177335,
    -1.017281202710956
   ],
   "loss": 0.011138013431972738,
   "alpha_at_max": 0.11934383792107955,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009363545349319047,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.1625009126413932,
    -1.0414664171646009,
    -1.0703056449397998,
    -1.5509981264551924
   ],
   "loss": 0.0034990345370540243,
   "alpha_at_max": 0.04892377948487151,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007719448460907774,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.1432534243356414,
    -0.9665808739178927,
    -1.0514976240334715,
    -1.4970001271768811
   ],
   "loss": 0.0038563987018762624,
   "alpha_at_max": 0.0535648631877205,
   "tail": 0.003854444595468298,
   "small": 0.0007762548072040021,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.0249771588415397,
    -0.752157109075601,
    -0.8533236638730499,
    -1.2324589838786524
   ],
   "loss": 0.006626604823362747,
   "alpha_at_max": 0.08492586910503624,
   "tail": 1.9753086419753084e-42,
   "small": 0.000795401558841391,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.05250785921535,
    3.7970700179130166,
    -0.8888645778115518,
    -1.2492884923778635
   ],
   "loss": 0.005946678563882202,
   "alpha_at_max": 0.07528700139918626,
   "tail": 2.220446049250313e-16,
   "small": 0.0007918914216706874,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    0.04302855587510534,
    -0.8542631578142643,
    -0.10287687941911249,
    -0.8541919275404876
   ],
   "loss": 0.02986515600395312,
   "alpha_at_max": 0.058840993912284055,
   "tail": 1.2545520178264269e-14,
   "small": 0.0008214509507735723,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.8617441447651125,
    4.06259191615649,
    0.15316389656005688,
    -0.8576003018937776
   ],
   "loss": 0.014061979753764886,
   "alpha_at_max": 0.2187761623949554,
   "tail": 0.013240256946639328,
   "small": 0.0008093312742407655,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.2333865393952514,
    -1.2943823478470662,
    -0.924197736943686,
    -1.640084962912824
   ],
   "loss": 0.007897671365262315,
   "alpha_at_max": 0.32960971217745794,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009551415455231194,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    3.9917445859548684,
    -1.9289267449182894,
    -1.6164862953659567,
    -2.619815821614252
   ],
   "loss": 0.0009728105054016556,
   "alpha_at_max": 0.0023317393401196197,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006989961943173473,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.1461979594193292,
    -1.241353784046518,
    -1.1269662225570587,
    -1.6619705866122074
   ],
   "loss": 0.0033941469178166983,
   "alpha_at_max": 0.2049273858380247,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007746314593339854,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.087793815847113,
    -1.830792771703909,
    -1.5349076679221838,
    -2.4666852030491726
   ],
   "loss": 0.0013459009400680344,
   "alpha_at_max": 0.05543193001349772,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007543837024854838,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.7227782469722115,
    3.916230423445842,
    -0.7228743958791782,
    -0.6827550643713169
   ],
   "loss": 0.022558238430189337,
   "alpha_at_max": 0.22761453931416448,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009478692210000972,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.41026061401937197,
    4.83701721679968,
    3.4121541629130534,
    4.733438075751937
   ],
   "loss": 0.08409203614015226,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.736482360347459,
    4.0814597341382015,
    -0.7278282831126044,
    -0.7009751760440882
   ],
   "loss": 0.02129202706751787,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009472171029729637,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.8692119907233453,
    3.962521048458914,
    2.940217574144323,
    3.9766994273932776
   ],
   "loss": 0.013587113098384118,
   "alpha_at_max": 0.036047902522399075,
   "tail": 2.220446049250313e-16,
   "small": 0.0008088975346054461,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8652049609183923,
    -5.465405905624721e-12,
    -0.28920583206634914,
    3.474347287007428
   ],
   "loss": 0.013835791410799159,
   "alpha_at_max": 0.2124613809671477,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008091318893409527,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.8661851147671584,
    -6.796008200644438e-13,
    -0.21236728826757423,
    3.77613790201209
   ],
   "loss": 0.013772667431949381,
   "alpha_at_max": 0.2105135233182822,
   "tail": 0.013628686454719652,
   "small": 0.0008090749069921133,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.830510803443516,
    3.917878500536869,
    -0.3936945409144439,
    -0.16983529681296924
   ],
   "loss": 0.016348824712918653,
   "alpha_at_max": 0.28013024428849154,
   "tail": 0.016347354038901585,
   "small": 0.0008109920891641309,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.9672766906346757,
    3.469987512248559,
    -1.2036615500676295,
    -5.9999999991317345
   ],
   "loss": 0.09910951210761615,
   "alpha_at_max": 2.904825176444723,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006495380170752352,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.000000217037984,
    2.7082885463503805,
    -2.084711138293958,
    -5.999999999781706
   ],
   "loss": 0.02430222242254776,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005875590737673964,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -2.9504682856531383,
    -1.769846857594369,
    -1.616590975262126,
    -5.999999999630429
   ],
   "loss": 0.09369876311540226,
   "alpha_at_max": 0.2655094603432122,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006353119880507796,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -3.0946269466982024,
    -2.13742078683309,
    -1.8922714221911665,
    -5.999733517437522
   ],
   "loss": 0.030205076232431627,
   "alpha_at_max": 0.11574973355870713,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045890872287657203,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.9778652449105465,
    -2.273507220771687,
    3.477893540465134,
    -5.999999999982057
   ],
   "loss": 0.08409224106644775,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555086820491887,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.9416033856245214,
    2.692051169686778,
    -1.6472470580763252,
    -5.999999998023161
   ],
   "loss": 0.08630351732005426,
   "alpha_at_max": 0.24966634302175353,
   "tail": 3.885780586188048e-16,
   "small": 0.0006428146755609321,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.943254174436608,
    -2.4780041470478515,
    5.601236503486375,
    -5.88650778487693
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.013240256946639328,
   "small": 0.0005794316204897898,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.854007595423071,
    -2.4314985263006132,
    2.3032559858834256,
    -5.999999999685339
   ],
   "loss": 0.038809663205815026,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171164591819213,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.184689998169066,
    -0.5953421735286414,
    -0.7357124622128303,
    -1.5311820301840489
   ],
   "loss": 0.004351814413255717,
   "alpha_at_max": 0.08575905761092438,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007686702331739514,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.1275323437496398,
    -0.4547181989006298,
    -0.6862532011573522,
    -1.3449594272665157
   ],
   "loss": 0.005336817911048453,
   "alpha_at_max": 0.09544649834106539,
   "tail": 0.005335991189930556,
   "small": 0.0007804801847582921,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.0805652451842649,
    -0.4010176276847308,
    -0.5899690528298973,
    -1.1749529261687521
   ],
   "loss": 0.006306846966658508,
   "alpha_at_max": 0.10486727912664086,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007882679217077193,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.161817400421599,
    3.734265573788691,
    -0.637046495658883,
    -1.4413581196356893
   ],
   "loss": 0.004665284668260328,
   "alpha_at_max": 0.014229839445793336,
   "tail": 3.3861802251067274e-15,
   "small": 0.0007736913471807494,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.1233730268906268,
    -0.6196737574253226,
    3.3921301789770073,
    -1.5635922957382902
   ],
   "loss": 0.005301411732176575,
   "alpha_at_max": 0.0939636762834912,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008967649976465708,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.6073859059083007,
    -1.2813822732058457,
    2.7524743036684183,
    -2.640241174020899
   ],
   "loss": 0.0010707158430232067,
   "alpha_at_max": 0.06262100019879922,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005534376302526178,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.0882743219822084,
    3.2416019757366854,
    -0.40126620669998325,
    -1.4438736715957878
   ],
   "loss": 0.005967586913511402,
   "alpha_at_max": 0.37359409225879997,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009054603229394775,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.43215246136653673,
    4.380422762910364,
    -0.7401798202148555,
    -0.5878169990593388,
    -0.7058289634855511
   ],
   "loss": 0.0010924638642546558,
   "alpha_at_max": 0.5904729404069872,
   "tail": 1.9753086419753084e-42,
   "small": 1.2762739325600236e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    0.13309880782247507,
    -0.7391808090536927,
    -0.5962914700177806,
    -0.7044969486040006
   ],
   "loss": 0.0011292213534805917,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 1.1730764859496645e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4288527595603244,
    -0.13560550204391664,
    -0.7303085753653193,
    -0.6492043303126307,
    -0.6810678144694878
   ],
   "loss": 0.0003594308472891772,
   "alpha_at_max": 0.11572841363352436,
   "tail": 1.9753086419753084e-42,
   "small": 6.081233498766991e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.15513425005081904,
    -0.7160815815889627,
    -0.6339018646524286,
    -0.6615245077551891
   ],
   "loss": 0.00036612952235370866,
   "alpha_at_max": 0.22765647132374064,
   "tail": 1.9753086419753084e-42,
   "small": 6.531676886023519e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.38945065578514415,
    5.346820879674162,
    -0.6562421956406326,
    -0.35250742577204053,
    -0.5939121307199206
   ],
   "loss": 0.005950924089669796,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 7.812475027280108e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.983461539516726,
    -0.6479721595417545,
    -0.35302951965096696,
    -0.5828854159214163
   ],
   "loss": 0.008916396877400312,
   "alpha_at_max": 0.2496203570173779,
   "tail": 1.9753086419753084e-42,
   "small": 6.715622302699842e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -2.666661040221402,
    -2.2713478911235767,
    -3.6782391848744673,
    3.712548301889843
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0015484116638015966,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.2090999859741114,
    -0.7820994991753762,
    -0.7348600075435838,
    -0.7498920159684772
   ],
   "loss": 0.0003050881365467273,
   "alpha_at_max": 0.10234815071782688,
   "tail": 1.9753086419753084e-42,
   "small": 8.496288956827414e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    2.989683437245939,
    -0.3824749931742665,
    -0.19954644869119825,
    4.569692367458951
   ],
   "loss": 0.02610573079898515,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.01324025694663944,
   "small": 6.03227154893915e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.43712754413617194,
    -0.25274310611207884,
    -0.3674826468795098,
    -0.34679975233645965,
    4.916823262511692
   ],
   "loss": 0.013240256946639415,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00017977586946071877,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.23723865324103738,
    -0.5569088969226771,
    -0.5868085808659937,
    3.5674673361702713
   ],
   "loss": 0.0005380300816570927,
   "alpha_at_max": 0.2880845714568253,
   "tail": 2.2315482794965646e-14,
   "small": 7.489374751479261e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5255991718253656,
    -0.4023796107366735,
    -0.5960161714254402,
    -0.6664001740809611,
    3.8792173018466145
   ],
   "loss": 0.00023844324697686048,
   "alpha_at_max": 0.1339800081891169,
   "tail": 1.8318679906315083e-15,
   "small": 3.4166788105638446e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.26452206763787034,
    -0.5794782276231847,
    -0.6125415864944737,
    4.067542595949074
   ],
   "loss": 0.0006179657261734528,
   "alpha_at_max": 0.13954683792546682,
   "tail": 5.551115123125783e-16,
   "small": 8.409552958443811e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5267120313306757,
    4.766017770864323,
    -0.6709745112069665,
    -0.5417538825434446,
    -0.613555218141699
   ],
   "loss": 0.004050571418624971,
   "alpha_at_max": 0.37228882483782716,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002447059000224572,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.999982329394444,
    -0.6754526315043602,
    -0.25273384410286853,
    -0.6195260452048906
   ],
   "loss": 0.007827382303338015,
   "alpha_at_max": 0.31891871092574486,
   "tail": 1.9753086419753084e-42,
   "small": 1.7732249961710522e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5131305724542341,
    4.37690468428057,
    -0.675883548913207,
    -0.49040744597751446,
    -0.6270230603095742
   ],
   "loss": 0.003358249359821208,
   "alpha_at_max": 0.3404709009825972,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002081311206705294,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.9583809140342394,
    -0.6746625631899639,
    -0.19132115811001155,
    -0.6270345127642079
   ],
   "loss": 0.0065780178895062935,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.5479641595206317e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6018852447313272,
    3.9999986833920795,
    -0.3968884060014765,
    -0.591156129161473,
    -0.24810707786771236
   ],
   "loss": 0.011641086900282094,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047136871443487216,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.995990250585576,
    -0.49304903464247724,
    -0.4463988167181655,
    -0.37632124938904665
   ],
   "loss": 0.03264175803453462,
   "alpha_at_max": 0.20129825030753246,
   "tail": 1.9753086419753084e-42,
   "small": 2.7320968223332187e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    1.5511357091917222,
    -0.6245166043594026,
    -0.42788696354978795,
    4.53866046810799
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.1326314865177665e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7808845963400907,
    -0.47782074596330043,
    -0.7754568476517416,
    -1.1481990140346814,
    4.4508432596210135
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0005757228358544975,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    1.5920536938154708,
    -0.6097628705629807,
    -0.3992060933625292,
    4.699085757919912
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.9927312491230253e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -1.2862404316672345,
    -1.0093447894731908,
    -2.1857643520430297,
    -1.1168921651112198
   ],
   "loss": 0.0030783677532300047,
   "alpha_at_max": 0.2574660676702255,
   "tail": 1.9753086419753084e-42,
   "small": 1.1175357383930162e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.1488061246580585,
    -0.5890945915785086,
    -0.3247050013518742,
    -0.36219519850396453
   ],
   "loss": 0.010216371239980537,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.010207678210275073,
   "small": 1.6695917562925544e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.732282016616769,
    5.98815459348782,
    -0.5368244784050871,
    -0.7484811472331763,
    -0.2639938228958743
   ],
   "loss": 0.008389222702456123,
   "alpha_at_max": 0.22075980409750917,
   "tail": 0.008383073938474761,
   "small": 0.0004363993642819697,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.17992917298203,
    -0.5788573769193011,
    -0.3139715391241389,
    -0.34867527045278296
   ],
   "loss": 0.010218936006470392,
   "alpha_at_max": 0.12766739591866919,
   "tail": 0.01021682713302502,
   "small": 1.627401104542514e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3770133859241478,
    -0.6351451393123101,
    0.018200732222053775,
    -0.5797289362215945,
    -0.6452518892575806
   ],
   "loss": 0.000923597454015268,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.9753086419753084e-42,
   "small": 9.954892267294291e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.49049955893978847,
    -0.08398101174506145,
    -0.3722904342342672,
    -0.5232029279462624
   ],
   "loss": 0.0014071894881253488,
   "alpha_at_max": 0.19599274702369565,
   "tail": 1.9753086419753084e-42,
   "small": 1.1018818681929332e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -3.1459380250272657,
    -2.31074770513462,
    -0.8755009422074682,
    -3.793898086449155
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.010779482781595018,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    0.1801811336313719,
    -0.7994593460909543,
    0.25331861258833666,
    1.3481481805290239,
    -0.7973469452530014
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 2.7814922939000308e+16,
   "tail": 0.013240256946639328,
   "small": 0.0006576654238704682,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    0.5595650547768365,
    -0.289157740926707,
    -0.015917752319649647,
    -0.09450952697815852
   ],
   "loss": 0.013240256946639418,
   "alpha_at_max": 135810557888842.3,
   "tail": 0.013240256946639328,
   "small": 7.726817152775567e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5034192942168758,
    -0.07884730118092964,
    -0.40131135687381825,
    -0.5314810298574365
   ],
   "loss": 0.001483140016545148,
   "alpha_at_max": 0.5242277420322738,
   "tail": 1.9753086419753084e-42,
   "small": 1.1557227571623585e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.23726561574241334,
    -0.5569048569450739,
    3.9999999992597592,
    -0.586808001375958
   ],
   "loss": 0.0005380359657203293,
   "alpha_at_max": 0.2880845714568253,
   "tail": 1.9753086419753084e-42,
   "small": 7.489420306150407e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.3045301590395115,
    -0.6052299501281768,
    4.192566441548365,
    -0.6474348513501305
   ],
   "loss": 0.0007705386404548431,
   "alpha_at_max": 0.15357481470646098,
   "tail": 1.9753086419753084e-42,
   "small": 9.98803220797484e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5215211829332964,
    -0.43687659907433574,
    -0.6146363434234923,
    3.9999999812642795,
    -0.6950025572897474
   ],
   "loss": 0.0002977091317049041,
   "alpha_at_max": 0.1567184039241307,
   "tail": 1.9753086419753084e-42,
   "small": 4.1258383013831335e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.26453891170353544,
    -0.5794757231253647,
    4.148120678847124,
    -0.6125410825826221
   ],
   "loss": 0.0006179693145152987,
   "alpha_at_max": 0.13954683792546682,
   "tail": 1.9753086419753084e-42,
   "small": 8.409583049928671e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.519081035021931,
    -0.6347049367035731,
    -0.3953981196315417,
    -0.48948942992229827,
    -0.6596746971419524
   ],
   "loss": 0.0003240231371655078,
   "alpha_at_max": 0.3813818314844543,
   "tail": 1.9753086419753084e-42,
   "small": 4.540925427365394e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.618919069626739,
    3.0778799769282372,
    -0.5517339597521757,
    -0.6189190696267394
   ],
   "loss": 0.0009842659287589983,
   "alpha_at_max": 0.18392467614141284,
   "tail": 1.9753086419753084e-42,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -1.0984774499334393,
    -0.9777901083309262,
    -1.7294651007587416,
    -1.0317854165570628
   ],
   "loss": 0.0005539357081456586,
   "alpha_at_max": 0.12307221020790872,
   "tail": 1.9753086419753084e-42,
   "small": 4.637784473127127e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.35614623560651043,
    -0.8340191368827434,
    -0.7275181138722973,
    -1.0841157616599668,
    -0.6889466883621401
   ],
   "loss": 0.0009655060860895848,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 0.00013636376037173825,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -1.0415896183404172,
    -0.9095164308948974,
    -1.5932248495938488,
    -0.9316111110589403
   ],
   "loss": 0.0013219416669958406,
   "alpha_at_max": 0.15326394497706478,
   "tail": 1.9753086419753084e-42,
   "small": 5.522150005488058e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5255989856384327,
    -0.4023928765409326,
    -0.5960131426618926,
    3.9999999959424626,
    -0.6663998222846826
   ],
   "loss": 0.00023844594795208174,
   "alpha_at_max": 0.1339800081891169,
   "tail": 1.9753086419753084e-42,
   "small": 3.41671125001497e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3630770066204342,
    -0.9081685504361496,
    -0.8159615235209834,
    -1.2749722901842522,
    -0.8105962334594855
   ],
   "loss": 0.0007139913290711286,
   "alpha_at_max": 0.07075546671654279,
   "tail": 1.9753086419753084e-42,
   "small": 0.00012224014454353949,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.32201843607256286,
    -0.7533462793024509,
    2.935041740729059,
    -0.7973470967942109,
    4.194466451106335
   ],
   "loss": 0.0018719218435199192,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001979089616352958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.666987562372551,
    3.173033948614698,
    -0.7270861425159464,
    4.511789394953854
   ],
   "loss": 0.0035140789550158757,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -1.0475638129093152,
    -0.9286012189586897,
    -1.6140641450592983,
    -0.9608397663813756
   ],
   "loss": 0.0009757771970124729,
   "alpha_at_max": 0.1433243563189056,
   "tail": 1.9753086419753084e-42,
   "small": 4.9009089504448156e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -1.8390014117150404,
    -1.3450226982627775,
    -3.243643498407007,
    3.8549607639253107
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00011870442090500255,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    1.4229689987677538,
    -0.6113522937810143,
    -0.3990927156950699,
    4.5045602293752625
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.9920160032604883e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.1818300270569666,
    -0.685014851757892,
    -0.5362449605183617,
    0.2840362970736079,
    4.821076025452244
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0004602262663204737,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6093515165755639,
    2.414577658467678,
    -0.5363450300983641,
    3.999015796484823
   ],
   "loss": 0.0008990781037880868,
   "alpha_at_max": 0.650548979592831,
   "tail": 0.0008709294695748437,
   "small": 1.0973157835714176e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.618919069627037,
    2.5474892167447525,
    -0.5517339597526822,
    4.1599229026153175
   ],
   "loss": 0.0009842659287613298,
   "alpha_at_max": 0.18392467614141284,
   "tail": 0.0009747828970380623,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5225299341701413,
    -0.6500651206235477,
    -0.03606118303561079,
    -0.5539436973611482,
    0.8396021231271361
   ],
   "loss": 0.00041283125527957765,
   "alpha_at_max": 0.0630841128546348,
   "tail": 0.00041273247335193997,
   "small": 3.932034676568108e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5193538292473217,
    -0.8406657527725425,
    -0.8353991395242368,
    -0.8323876473309633
   ],
   "loss": 0.00028477247104263803,
   "alpha_at_max": 0.09632965391663371,
   "tail": 1.9753086419753084e-42,
   "small": 1.2561714567427273e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.49141502754443334,
    -0.6922489818031887,
    -0.6185890535655911,
    -0.641921178936662
   ],
   "loss": 0.00050338056238175,
   "alpha_at_max": 0.05183701678753006,
   "tail": 1.9753086419753084e-42,
   "small": 8.117303830212919e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.41958667998939303,
    -0.5062518279262744,
    -0.651710519599658,
    -0.6018496457523845,
    -0.5878698959986209
   ],
   "loss": 0.0004932871373488634,
   "alpha_at_max": 0.14801986371176049,
   "tail": 1.9753086419753084e-42,
   "small": 1.3708032054582375e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5242660574764231,
    -0.8513289656878418,
    -0.854720217264962,
    -0.8461351767624715
   ],
   "loss": 0.0002884506705009837,
   "alpha_at_max": 0.09332543007969915,
   "tail": 1.9753086419753084e-42,
   "small": 1.3415685569118097e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.43886616361396635,
    -0.48141343032695527,
    -0.5355459595149838,
    -0.5217061452276612,
    -0.43298381588572216
   ],
   "loss": 0.001438791380316884,
   "alpha_at_max": 0.1725996854854724,
   "tail": 1.9753086419753084e-42,
   "small": 2.8472627444542375e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.5001527791086935,
    -0.47168009248024534,
    -0.5306650288106952,
    -0.3478293265060708
   ],
   "loss": 0.0015575141485584254,
   "alpha_at_max": 0.43419018312875074,
   "tail": 1.9753086419753084e-42,
   "small": 9.583662652357106e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.4365901923116677,
    -1.0237663330488105,
    -1.169507004745718,
    3.9463199300724154
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 2.9844793939526326e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5817166696834426,
    -0.00039016695292337644,
    -0.6486993468735336,
    1.3725568041619836,
    4.5339611831499065
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 6.961636497515578e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.2044732784791365,
    -0.646575702749608,
    -0.0971417647241266,
    4.5928328370451075
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.2116529613258606e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.41337005259389814,
    -0.5289023018177104,
    -0.7574206504267122,
    -0.7305129225373674,
    -0.720956154113308
   ],
   "loss": 0.00018250871095548682,
   "alpha_at_max": 0.13023268665656262,
   "tail": 1.9753086419753084e-42,
   "small": 2.6646755050707682e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.518574836632471,
    -0.6445170929255117,
    -0.34669710115478836,
    -0.6595211989205048,
    4.023970404126654
   ],
   "loss": 0.000330594932816175,
   "alpha_at_max": 0.1520547529732497,
   "tail": 6.6058269965196814e-15,
   "small": 4.6272973688310515e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6143087932852529,
    -0.06881873547412054,
    -0.6145636585292094,
    0.6777422145296308
   ],
   "loss": 0.0009338887558743751,
   "alpha_at_max": 2.506340084854448,
   "tail": 0.0009337232136191753,
   "small": 1.13018470071502e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.615326510796951,
    0.051507770569596545,
    -0.6162548457587009,
    4.311712706428996
   ],
   "loss": 0.000961196649122753,
   "alpha_at_max": 0.0550047252867634,
   "tail": 3.547162563677375e-14,
   "small": 1.1486474194022378e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.4321524613842378,
    3.8328674182250984,
    -0.7401798203227568,
    -0.5878169991992093,
    -0.7058289636294228
   ],
   "loss": 0.0010924638641478523,
   "alpha_at_max": 0.5904729404069872,
   "tail": 1.9753086419753084e-42,
   "small": 1.2762739364458042e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.37170784684476565,
    -0.7322647594405742,
    -0.6077642317909859,
    -0.7099886236486402
   ],
   "loss": 0.0011746750060930289,
   "alpha_at_max": 0.08775664267786039,
   "tail": 1.9753086419753084e-42,
   "small": 7.325479378650357e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5843787789459522,
    -0.7189145132350481,
    -0.717084520208989,
    -0.7278821880727726
   ],
   "loss": 0.00043028438094239174,
   "alpha_at_max": 0.19520008390127436,
   "tail": 1.9753086419753084e-42,
   "small": 6.795451268359898e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5512074442788029,
    -0.6800442718468531,
    -0.6590407655925858,
    -0.683709051169575
   ],
   "loss": 0.0005058412306249149,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 6.605419322625039e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.38945065578541593,
    4.050189980248684,
    -0.6562421956407507,
    -0.35250742577127386,
    -0.5939121307200796
   ],
   "loss": 0.005950924089664689,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 7.812475027235699e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    3.9783485024530147,
    -0.6479721595417524,
    -0.3530295196509192,
    -0.5828854159214165
   ],
   "loss": 0.008916396877398536,
   "alpha_at_max": 0.2496203570173779,
   "tail": 1.9753086419753084e-42,
   "small": 6.715622302699842e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4361810839163325,
    -0.47780408499985993,
    -0.7231140577455815,
    -0.6660921097736248,
    -0.7045347005314954
   ],
   "loss": 0.0003979377416678531,
   "alpha_at_max": 0.10908373508555147,
   "tail": 1.9753086419753084e-42,
   "small": 2.181186564209625e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.7041326496647629,
    -0.6801897319440897,
    -0.7975927806754033,
    -0.6558439879869247
   ],
   "loss": 8.497379773997338e-05,
   "alpha_at_max": 0.1468249967831987,
   "tail": 3.733913091913399e-05,
   "small": 6.042328237754191e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5430863020290735,
    -0.7344023020499102,
    -0.7034812267017161,
    -0.8396894369032961,
    -0.6859637051146578
   ],
   "loss": 5.601917911912668e-05,
   "alpha_at_max": 0.03005522613907786,
   "tail": 1.9753086419753084e-42,
   "small": 3.3484611278167264e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7098046123275195,
    -0.6854194587701441,
    -0.8063723765930222,
    -0.6611607200416784
   ],
   "loss": 8.597369933494026e-05,
   "alpha_at_max": 0.15124464260606338,
   "tail": 1.9753086419753084e-42,
   "small": 6.030454713368272e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7092885751709042,
    -0.6846797093546013,
    -0.8054407718889944,
    -0.6606376403394038
   ],
   "loss": 8.725352275329445e-05,
   "alpha_at_max": 0.15155141652556944,
   "tail": 4.470142174600733e-05,
   "small": 6.033584654119295e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5428482483503547,
    -0.73547310154109,
    -0.7036308758922281,
    -0.8404286714285591,
    -0.687379281642723
   ],
   "loss": 6.556540900892749e-05,
   "alpha_at_max": 0.09289663867799368,
   "tail": 1.9753086419753084e-42,
   "small": 3.7967599142429975e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5432596645493342,
    -0.7263388470025705,
    -0.6964123582356798,
    -0.827510374010235,
    -0.6782355556718102
   ],
   "loss": 4.71780551283274e-05,
   "alpha_at_max": 0.08462915410756292,
   "tail": 4.7137222751736374e-05,
   "small": 3.021625927357441e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7120264810556085,
    -0.6873301563498351,
    -0.80973196273848,
    -0.6632522986139681
   ],
   "loss": 8.738071010261361e-05,
   "alpha_at_max": 0.15377296911811728,
   "tail": 1.9753086419753084e-42,
   "small": 6.026868071273839e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5411125652144357,
    -0.8432529065815628,
    -0.7916300369638911,
    -0.9890081259689509,
    -0.8429343795501714
   ],
   "loss": 9.652020841066644e-05,
   "alpha_at_max": 0.07085981269167692,
   "tail": 9.637487949470946e-05,
   "small": 7.055696498503572e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.8055650819441134,
    -0.765189092654357,
    -0.9379886467733671,
    -0.8050959250965398
   ],
   "loss": 0.00013953541131717095,
   "alpha_at_max": 0.386687381255196,
   "tail": 0.0001395115212828868,
   "small": 6.183856759989226e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.7866495162222664,
    -0.7493722729126633,
    -0.9098163885671964,
    -0.7862615516060862
   ],
   "loss": 0.00011724945619095983,
   "alpha_at_max": 0.05362409799068492,
   "tail": 0.00011714572463994433,
   "small": 6.185037881856204e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    4.076973740743748,
    -0.697831232982909,
    -0.02474686247034523,
    -0.6814453629714674
   ],
   "loss": 0.0033478825391706213,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.9753086419753084e-42,
   "small": 1.0751676711162617e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.9360766822725664,
    -0.67545263145136,
    -0.2527338429211947,
    -0.6195260451342268
   ],
   "loss": 0.007827382301002883,
   "alpha_at_max": 0.31891871092574486,
   "tail": 1.9753086419753084e-42,
   "small": 1.7732249952828738e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5267120313286773,
    3.834199126031205,
    -0.6709745112049532,
    -0.5417538825199872,
    -0.6135552181390213
   ],
   "loss": 0.004050571418555582,
   "alpha_at_max": 0.37228882483782716,
   "tail": 1.9753086419753084e-42,
   "small": 0.00024470590001690606,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    4.02117729378428,
    -0.6746625630662676,
    -0.19132115649441372,
    -0.6270345125848658
   ],
   "loss": 0.006578017889283361,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.5479641584104087e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.601885243999631,
    4.032853207473082,
    -0.3968884044922452,
    -0.5911561265553019,
    -0.24810707585542477
   ],
   "loss": 0.011641086852353766,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004713687120566634,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.378200107559372,
    -0.49304903464245387,
    -0.4463988167179612,
    -0.3763212493890163
   ],
   "loss": 0.03264175803452685,
   "alpha_at_max": 0.20129825030753246,
   "tail": 1.9753086419753084e-42,
   "small": 2.7320968223332187e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.513130568976026,
    3.987542449372626,
    -0.6758835283963194,
    -0.4904074073450331,
    -0.6270230332937512
   ],
   "loss": 0.0033582493515578182,
   "alpha_at_max": 0.3404709009825972,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020813111165118858,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.6786108485707708,
    -0.7810368716225915,
    -0.43315738911995905,
    -0.9388941688234287,
    -0.7785417253307961
   ],
   "loss": 0.0030005535222135116,
   "alpha_at_max": 0.024870241358915877,
   "tail": 1.1102230246251565e-16,
   "small": 0.00028679223984529045,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7409845041891648,
    -0.27343116659082334,
    -0.6724867277722477,
    -0.7402333360706734
   ],
   "loss": 0.006379100729725362,
   "alpha_at_max": 0.33953144362317195,
   "tail": 2.7755575615628914e-16,
   "small": 3.746560864548165e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.7387987431861187,
    -0.21951555264851125,
    -0.6648753875576001,
    -0.7381138850210209
   ],
   "loss": 0.006306094605150081,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.006301538348124969,
   "small": 3.6806008205658713e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6669461280308662,
    -0.7249896025143099,
    -0.38772503051369256,
    -0.8274757559303083,
    -0.7219811954474089
   ],
   "loss": 0.0032051423163712567,
   "alpha_at_max": 0.14801986371176049,
   "tail": 0.003201838875451335,
   "small": 0.0002595069733832833,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7013685432856308,
    -0.28361897696181737,
    -0.5959780982907887,
    -0.6997215080028365
   ],
   "loss": 0.0068045002528014376,
   "alpha_at_max": 0.3729065399621527,
   "tail": 0.006800822015126329,
   "small": 3.1367749411259638e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6770408300193012,
    -0.29019426093785355,
    -0.5460228845978055,
    -0.6756745424992588
   ],
   "loss": 0.006902923365345037,
   "alpha_at_max": 0.3839193485531734,
   "tail": 4.996003610813204e-16,
   "small": 2.7917434425317467e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6676685318871726,
    -0.7181440034548647,
    -0.40687696331337375,
    -0.8200814241701857,
    -0.7151139328425375
   ],
   "loss": 0.0032916370913242954,
   "alpha_at_max": 0.02991162448619739,
   "tail": 1.1102230246251565e-16,
   "small": 0.00026142742599777335,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.187699268567067,
    -0.5890945915072512,
    -0.32470500088711585,
    -0.36219519839423364
   ],
   "loss": 0.010216371238508826,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.01020767820900842,
   "small": 1.6695917556264206e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7322820166192354,
    4.482621738846842,
    -0.5368244784200835,
    -0.7484811472456563,
    -0.2639938229158397
   ],
   "loss": 0.008389222702436139,
   "alpha_at_max": 0.22075980409750917,
   "tail": 0.008383073938472985,
   "small": 0.00043639936428885306,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.20917717309788827,
    -0.5887231643768919,
    -0.3472131352381826,
    -0.40502911384314966
   ],
   "loss": 0.010218638326949137,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.010210130371761383,
   "small": 1.7605305495660417e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    4.218262445458814,
    -0.2086109530243627,
    4.000000462298731,
    -0.27209021060413663
   ],
   "loss": 0.004425957127540681,
   "alpha_at_max": 0.1525878662498744,
   "tail": 1.9753086419753084e-42,
   "small": 6.582104661312371e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4725469600360872,
    4.167214256648325,
    -0.2280440182770087,
    0.1276659263395596,
    -0.23172252964262777
   ],
   "loss": 0.002857626659188428,
   "alpha_at_max": 0.18963565672464272,
   "tail": 1.9753086419753084e-42,
   "small": 0.00010659510055877064,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.1125399916209114,
    -0.3585332981563198,
    5.999999999977971,
    -0.35921678169916915
   ],
   "loss": 0.003274804788757635,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.001972450861385866,
   "small": 5.859264784469076e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.563700469858635,
    -0.23287587907981938,
    -0.4638627413762137,
    4.113536451563306,
    -0.45658741364022415
   ],
   "loss": 0.0012996432160758964,
   "alpha_at_max": 0.3717406037942818,
   "tail": 1.9753086419753084e-42,
   "small": 3.642916173318689e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.12242680615908691,
    -0.38102593668566437,
    5.934556495308582,
    -0.3674367497435499
   ],
   "loss": 0.0032752543528771216,
   "alpha_at_max": 0.3935863244265623,
   "tail": 1.9753086419753084e-42,
   "small": 5.846422812538776e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    0.0755278368095439,
    -0.2150917587467474,
    5.999634469559302,
    -0.2928395385059218
   ],
   "loss": 0.004675881628728895,
   "alpha_at_max": 0.4310027091397004,
   "tail": 1.9753086419753084e-42,
   "small": 6.584931977471342e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.18895970616904822,
    -0.4049881903110215,
    3.9999999999822293,
    -0.3960309409681726
   ],
   "loss": 0.0035739423915679414,
   "alpha_at_max": 0.1565452880280096,
   "tail": 0.0035727773480532243,
   "small": 5.8075305009452904e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5668596880807275,
    -0.29264454772867704,
    -0.508689242862857,
    5.999935690734964,
    -0.5051150225931613
   ],
   "loss": 0.001502960079966087,
   "alpha_at_max": 0.4204941904882654,
   "tail": 1.9753086419753084e-42,
   "small": 4.269337144835461e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.2203641044627206,
    -0.4544789104133896,
    5.9999999944159566,
    -0.425293594685811
   ],
   "loss": 0.0036275276976562854,
   "alpha_at_max": 0.42181303857767444,
   "tail": 1.9753086419753084e-42,
   "small": 5.7637247863340235e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5656125808006643,
    -0.2713274773681925,
    -0.48152523179845,
    5.646559493636782,
    -0.4817528482902334
   ],
   "loss": 0.0014356755711255609,
   "alpha_at_max": 0.05496421123516791,
   "tail": 0.0014355248687930033,
   "small": 4.021533900200325e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5641876684871063,
    0.03520807777802054,
    -0.5359705918147253,
    4.000000002048936,
    -0.5156096767948617
   ],
   "loss": 0.0010703757114491896,
   "alpha_at_max": 0.3491724739709484,
   "tail": 0.0010695796736595597,
   "small": 3.7389208064286805e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    0.05979761510834816,
    -0.43037398540523225,
    4.000000000068421,
    -0.41687122587074477
   ],
   "loss": 0.002387573347188754,
   "alpha_at_max": 0.32210687912834346,
   "tail": 0.0023868820288777126,
   "small": 5.685562665114219e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.017227225492867065,
    -0.47363741683220106,
    5.935542893403872,
    -0.4474278870664482
   ],
   "loss": 0.0027290869833302978,
   "alpha_at_max": 0.35888887823548227,
   "tail": 0.0027280463872771943,
   "small": 5.620501974945569e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.6871825965167382,
    -0.2761923089640108,
    -0.08700740880427604,
    -0.6624226016390442
   ],
   "loss": 0.0010634023051285801,
   "alpha_at_max": 0.6876382082079859,
   "tail": 1.9753086419753084e-42,
   "small": 1.2102222461951584e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4664936344985029,
    -0.7939464084401049,
    -0.23064741980901582,
    -0.6158167527628757,
    -0.7776947687022941
   ],
   "loss": 0.0006005608048236244,
   "alpha_at_max": 0.08002026771193331,
   "tail": 1.9753086419753084e-42,
   "small": 8.837538158790181e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.55950444996189,
    -0.33729467852812745,
    -0.3200613473451144,
    0.0983421553515198
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.640651397849524e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5703932807084562,
    -0.48475673304156075,
    -0.31934634030071374,
    -0.14073571420851572,
    -0.06290219190745104
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 4.856456988311386e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7212240101482443,
    -0.3220633745611643,
    -0.22715639997771486,
    -0.7020594403480098
   ],
   "loss": 0.0013794578934798185,
   "alpha_at_max": 0.24344451836922015,
   "tail": 1.9753086419753084e-42,
   "small": 1.6477625441879695e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.09940700066124686,
    -0.3654089378751957,
    0.03253779330888573,
    -0.09916735257433815
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 7.00215040727592e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.8981219083004373,
    -0.8274363590103815,
    0.23196763555435762,
    -1.058496120698365
   ],
   "loss": 0.00010816989038797686,
   "alpha_at_max": 0.07715427594924958,
   "tail": 1.9753086419753084e-42,
   "small": 4.105801372222828e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.3107311479056531,
    -1.148451035165451,
    -0.8143707356381951,
    -1.683745301213228
   ],
   "loss": 0.000522508514030573,
   "alpha_at_max": 0.06871317242704492,
   "tail": 1.9753086419753084e-42,
   "small": 5.15942056311669e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5216493828244153,
    -1.1343254737211983,
    -1.0196414717538147,
    3.999999980746484,
    -1.4261261743899551
   ],
   "loss": 0.0005101948613819296,
   "alpha_at_max": 0.5750160936911828,
   "tail": 1.9753086419753084e-42,
   "small": 4.272255747739262e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.9046237436581883,
    -0.8323550392781733,
    0.20544012593918293,
    -1.0678849390835687
   ],
   "loss": 0.00011649894620235912,
   "alpha_at_max": 0.0776819287410865,
   "tail": 1.9753086419753084e-42,
   "small": 4.403031939048674e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6070025029430703,
    3.893643703987623,
    -0.644027702166566,
    5.9999999689747465,
    -0.6748986352154577
   ],
   "loss": 0.004248474021273707,
   "alpha_at_max": 0.23904518484339726,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001263896112615459,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -3.9999797491174673,
    -3.1923799029151687,
    3.738899422683697,
    -5.771603036712663
   ],
   "loss": 0.006961618299980987,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014890412176893353,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.9511288942712333,
    -0.9221461783435263,
    -1.191649723503017,
    -1.034154309162448
   ],
   "loss": 0.0010971575439935322,
   "alpha_at_max": 0.03709881177754772,
   "tail": 1.9753086419753084e-42,
   "small": 2.58650897877466e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5406067617578056,
    -0.8579866021436477,
    -0.8039418255042432,
    2.093034880569581,
    -1.0107846216853396
   ],
   "loss": 0.00011437953722404082,
   "alpha_at_max": 0.07289873631914173,
   "tail": 1.9753086419753084e-42,
   "small": 8.010078432652001e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7902644931457523,
    -0.5359195749289722,
    -0.8004751973009829,
    -0.8020805050359016
   ],
   "loss": 0.0015829975970438337,
   "alpha_at_max": 0.6090318427902845,
   "tail": 1.9753086419753084e-42,
   "small": 2.5662616798260984e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.45934760859253165,
    -0.7372781312971814,
    3.1496918275216936,
    -0.698274278480584,
    -0.7372781312971814
   ],
   "loss": 0.0005868125227281862,
   "alpha_at_max": 0.2728977782808043,
   "tail": 1.9753086419753084e-42,
   "small": 7.256741714922743e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4542770197528183,
    -0.7619372885940914,
    -0.6142089935811197,
    -0.7784075675307625,
    -0.7865975805325789
   ],
   "loss": 0.00041076973295506303,
   "alpha_at_max": 0.19675238250412702,
   "tail": 1.9753086419753084e-42,
   "small": 6.0640612415840955e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4698052588900623,
    -0.7136436943125569,
    3.7932058543629665,
    -0.6543743349919079,
    -0.7136436943125569
   ],
   "loss": 0.0010193861762475276,
   "alpha_at_max": 0.13093025086636942,
   "tail": 1.9753086419753084e-42,
   "small": 9.760212903753285e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7532168692811694,
    2.827740041073211,
    -0.7148005152396584,
    -0.7532168692811699
   ],
   "loss": 0.002420374289464955,
   "alpha_at_max": 0.2812159827963439,
   "tail": 1.9753086419753084e-42,
   "small": 2.5728270656166785e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.8206795805418592,
    -0.6327883064028934,
    -0.8788455354954907,
    -0.8382224404297021
   ],
   "loss": 0.001294970866777767,
   "alpha_at_max": 0.4210367454578439,
   "tail": 1.9753086419753084e-42,
   "small": 2.563129543942111e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -1.619378596161236,
    -1.3867818107456156,
    -2.1745728096806474,
    -1.5626457538957506
   ],
   "loss": 0.0006348137057232695,
   "alpha_at_max": 0.09074861383360378,
   "tail": 0.0006342907966988554,
   "small": 4.125469390880987e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.2642258970374658,
    -1.111387078188168,
    -1.631908696263194,
    -1.2098016953874098
   ],
   "loss": 0.0006880619562077417,
   "alpha_at_max": 0.09382530827126326,
   "tail": 5.551115123125783e-17,
   "small": 2.855413833935394e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5762499303152282,
    -0.9877828319468449,
    -0.883956072327797,
    -1.1826778749464522,
    -0.9441137848274668
   ],
   "loss": 0.0003212249379580534,
   "alpha_at_max": 0.1146040591136603,
   "tail": 1.9753086419753084e-42,
   "small": 5.8289016847679065e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.1548788727121542,
    -1.0250244054747184,
    -1.4578253264671241,
    -1.106750855627814
   ],
   "loss": 0.0008015485051733329,
   "alpha_at_max": 0.2655583734981768,
   "tail": 0.0008008451566802743,
   "small": 2.7993248338242793e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5765815663794074,
    -0.9436234023878085,
    -0.8386397281198379,
    -1.0974861369766997,
    -0.9052714931252095
   ],
   "loss": 0.000336779868856496,
   "alpha_at_max": 0.12466943750722374,
   "tail": 1.9753086419753084e-42,
   "small": 5.8968070243636816e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -1.0615791290632965,
    -0.9382123108792819,
    -1.2974617953991536,
    -1.0184187956079855
   ],
   "loss": 0.0009081736757823311,
   "alpha_at_max": 0.0339719127487129,
   "tail": 5.551115123125783e-17,
   "small": 2.772667748951463e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5765956666530907,
    -0.9629006653802672,
    -0.8606929820113112,
    -1.1362901214209864,
    -0.922536716455688
   ],
   "loss": 0.000332903945733376,
   "alpha_at_max": 0.12047030226330624,
   "tail": 0.0003328092612699396,
   "small": 5.899224577965434e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -1.2093839279045677,
    -1.0750125665004004,
    -1.5323534068781175,
    -1.2108701124990278
   ],
   "loss": 0.0004175133731136871,
   "alpha_at_max": 0.07121311777614014,
   "tail": 0.0004173132191071516,
   "small": 2.7633899594148303e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5665286079316436,
    -1.0380072721250886,
    -0.9245836804183196,
    -1.2498298937281191,
    -1.0382990776792285
   ],
   "loss": 0.0001610209697847642,
   "alpha_at_max": 0.17822146118566504,
   "tail": 9.98332283754233e-05,
   "small": 3.8902413916019896e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.1684780091257632,
    -1.0381886344198579,
    -1.4645556879283057,
    -1.1700003170382753
   ],
   "loss": 0.00045244023184254356,
   "alpha_at_max": 0.1872061017839895,
   "tail": 0.0004524016105041384,
   "small": 2.754026050655334e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.3911259338051432,
    -1.4050163386529722,
    -1.4760100729441654,
    -2.123125116542322,
    -1.6968221864133495
   ],
   "loss": 0.001081793603821657,
   "alpha_at_max": 0.11927790429877759,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007382508708033697,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -1.4212420626045108,
    2.3622180163906528,
    -1.4868719640638979,
    -2.0666405027400643,
    -1.7014184886177006
   ],
   "loss": 0.0017990759746645546,
   "alpha_at_max": 0.1265435459759685,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007112577987569146,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    3.989069904069707,
    -2.0029236124572014,
    -1.6697323986408636,
    -2.7471259394729746,
    -1.9457912436759734
   ],
   "loss": 0.0007863762802968743,
   "alpha_at_max": 0.22556930424912652,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006387158547904725,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    4.0255099671806285,
    -1.9144397681696184,
    -1.604368328873147,
    -2.6122591440153364,
    -1.8622189441545467
   ],
   "loss": 0.001057136463748276,
   "alpha_at_max": 0.251466420576279,
   "tail": 0.0010568905854805855,
   "small": 0.0007101038281641658,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    3.9966884714619484,
    -1.747405996540866,
    -1.4639908244061615,
    -2.3495656433907715,
    -1.6985644371731654
   ],
   "loss": 0.0018164448991973003,
   "alpha_at_max": 0.2719443248225544,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007825889044769108,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.44983406316078456,
    3.9068410212034053,
    -1.2515561701305506,
    -1.4486758848112566,
    -1.3876640967064777
   ],
   "loss": 0.014629976170900671,
   "alpha_at_max": 0.13492113936256195,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009549976878320265,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    4.234593916648501,
    -1.979939210040481,
    -1.6620597479993067,
    -2.699615294551341,
    -1.9831061066320164
   ],
   "loss": 0.0008225003421959975,
   "alpha_at_max": 0.05737464349407367,
   "tail": 0.000822296062200023,
   "small": 0.0006578879855339004,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -2.7931228423611776,
    2.8429405672738257,
    -1.850213629433244,
    -5.310367379294263,
    -2.1858740424434027
   ],
   "loss": 0.011270115488374088,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002838298470737577,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    3.7637190708145374,
    3.9177879338541253,
    -2.028343176916746,
    -5.9999999999261515,
    -2.4233801057547386
   ],
   "loss": 0.055874728462751655,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578335035171914,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.17629267603374,
    3.136568576677756,
    -1.454254851834033,
    -3.999999999998964,
    -1.6870519986564456
   ],
   "loss": 0.00724639591870635,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00022317311455033462,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -3.0063530914715137,
    -2.4188548223644886,
    1.6198083752691708,
    -5.848685180761059,
    -2.418854822364488
   ],
   "loss": 0.010374030426311798,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.008095760807069363,
   "small": 0.0004743420017520039,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -3.0000002171313978,
    -2.5158342234618503,
    1.3725203539342292,
    -5.999999999968626,
    -2.5158342234618494
   ],
   "loss": 0.011043813370344546,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.003385249015062819,
   "small": 0.000579359440843974,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.130382516384842,
    -1.9362006181406448,
    0.12050363370564815,
    -4.260741298078477,
    -1.936200617288929
   ],
   "loss": 0.011060590292051975,
   "alpha_at_max": 0.25813090260449584,
   "tail": 0.011057689131249882,
   "small": 0.0005917158484107787,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.1069283425575134,
    3.9928697120469727,
    -0.1801474319160393,
    -1.5060882492402845,
    -1.0966864722965095
   ],
   "loss": 0.00560600316803328,
   "alpha_at_max": 0.09611695415159313,
   "tail": 1.9753086419753084e-42,
   "small": 0.000900995330252341,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.666431200393837,
    -1.8988125664090545,
    -1.7212339662914529,
    -5.0069885927259055,
    -2.0051583528684627
   ],
   "loss": 0.013360111378132311,
   "alpha_at_max": 0.3287002239687755,
   "tail": 0.01335116878743059,
   "small": 0.00032911810413704945,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -1.1973762591913206,
    -0.9791641412778817,
    -1.0235789380247604,
    -1.2613429585458336,
    -1.478978868259153
   ],
   "loss": 0.003441670758873583,
   "alpha_at_max": 0.05704794437787689,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007644605713914565,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -1.076687475265217,
    -0.5520705588455085,
    -0.7032587512004805,
    -1.1102240758954802,
    -1.1199979259097577
   ],
   "loss": 0.006239554905555833,
   "alpha_at_max": 0.09922931652094692,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007887869259266544,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.1635724481534004,
    4.220591203601538,
    -0.5881709970625182,
    -1.4533376986554416,
    -1.1560977305016287
   ],
   "loss": 0.004659472953567723,
   "alpha_at_max": 0.3959861533553485,
   "tail": 1.6653345369377348e-16,
   "small": 0.0007733376727814267,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.7511251665282295,
    -2.228871541959988,
    0.3414136448818256,
    -5.180063897686351,
    -2.988682751200305
   ],
   "loss": 0.0018727373452376295,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020258081771284964,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.461217942711567,
    -1.7127580472273856,
    6.0,
    -4.232899334684596,
    -2.411564307405222
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.06889060519668104,
   "tail": 0.013240256946639328,
   "small": 0.0002592927452433891,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -2.248202698435403,
    -2.0212239986765637,
    -1.66420575589088,
    -3.9999999999836553,
    -2.7391616816467104
   ],
   "loss": 0.0005401540763376733,
   "alpha_at_max": 0.06600852070021598,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001473155448760144,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.1435376786888636,
    -0.966018336364723,
    -1.0510747297907792,
    0.8406315662800516,
    -1.4963452830670563
   ],
   "loss": 0.0038567554383337477,
   "alpha_at_max": 0.053643857478078885,
   "tail": 0.003854358919842704,
   "small": 0.0007762026542006417,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -1.6073859059083695,
    -1.2813822732059057,
    2.095672486770921,
    -2.640241174021035,
    -1.6073859059084021
   ],
   "loss": 0.0010707158430236507,
   "alpha_at_max": 0.06262100019879922,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005534376302523958,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -1.5345837573127117,
    3.551419493742941,
    -1.1538936583270942,
    -2.5642040796442496,
    -1.25744741430187
   ],
   "loss": 0.0011209227078385897,
   "alpha_at_max": 0.15881078775453067,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006502156342811372,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.6537198263771415,
    -2.068178473066429,
    -1.55182967412135,
    -4.790775185339138,
    -2.748885817097529
   ],
   "loss": 0.00036603207166141516,
   "alpha_at_max": 0.4295759903537568,
   "tail": 1.9753086419753084e-42,
   "small": 6.176304568772384e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -1.2316439410556665,
    3.6385721004486884,
    -0.8892939954528485,
    -1.849512302248482,
    -0.9046478638028784
   ],
   "loss": 0.003551903544777857,
   "alpha_at_max": 0.07731077021728955,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008605124018177257,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -2.360332962261455,
    -1.8326523085208997,
    -1.3537081114670264,
    -4.213025726050521,
    -1.8240716083937596
   ],
   "loss": 0.000658378206225052,
   "alpha_at_max": 0.09054823723039424,
   "tail": 1.1102230246251565e-16,
   "small": 0.00010892117878924523,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.2525307925779696,
    -1.7648630867739539,
    -1.2953650835391253,
    -3.999999999996403,
    -1.7573229657795169
   ],
   "loss": 0.0007292396644587029,
   "alpha_at_max": 0.09274275653176946,
   "tail": 0.0007289455149184221,
   "small": 0.00013791361032100546,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -3.250887201046581,
    -2.4336040502541136,
    -1.7892059406126672,
    -5.999999999891007,
    -2.4261747548795385
   ],
   "loss": 0.0007351809944333709,
   "alpha_at_max": 0.09380802660251898,
   "tail": 1.1102230246251565e-16,
   "small": 7.604627987212176e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.6073859059081235,
    -1.281382273205693,
    2.2297315911077904,
    -2.6402411740205043,
    -1.2813822732056932
   ],
   "loss": 0.0010707158430236507,
   "alpha_at_max": 0.06262100019879922,
   "tail": 0.0010035622567752256,
   "small": 0.0005534376302526178,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.6142074056769962,
    1.4627048604507038,
    -1.2112661114558336,
    -2.7374808263493025,
    -1.3374694788801833
   ],
   "loss": 0.0008163613832243843,
   "alpha_at_max": 0.14761143423980322,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005656354073746428,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.3935003455723587,
    -0.9792524660449917,
    -0.9579627119380856,
    -1.4489969473997735,
    -1.0764968533640844,
    -0.9962061524498577
   ],
   "loss": 0.0002132260687570664,
   "alpha_at_max": 0.12352646123396985,
   "tail": 1.9753086419753084e-42,
   "small": 6.256440079965842e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.3514253370982402,
    -0.8105146433273925,
    0.1505243580674603,
    -0.7844208202471653,
    -0.7890148523511296
   ],
   "loss": 0.00027302036137411,
   "alpha_at_max": 0.09924759692018296,
   "tail": 1.9753086419753084e-42,
   "small": 1.0348107056801226e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.7802942180100239,
    -0.885278004980576,
    -1.061914124889321,
    -0.9159002770571951,
    -0.8992932098398451
   ],
   "loss": 0.00034988412296610427,
   "alpha_at_max": 0.10507998448724928,
   "tail": 1.9753086419753084e-42,
   "small": 1.8520970566093808e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.4503832585119749,
    -0.8178453852984338,
    -0.2389416060848446,
    -0.7961877726602804,
    -0.800913418183689
   ],
   "loss": 0.0002796469510640831,
   "alpha_at_max": 0.03382828649372361,
   "tail": 1.9753086419753084e-42,
   "small": 1.0935749982232679e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3661074934787525,
    -1.0129883426576836,
    -0.9310012623070296,
    -1.5075964891955111,
    -1.0611150238090576,
    -0.960257552941783
   ],
   "loss": 0.0004745566341338714,
   "alpha_at_max": 0.058840993912284055,
   "tail": 1.9753086419753084e-42,
   "small": 0.00011335011485447133,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.9822706292886001,
    -0.9384158458007055,
    -1.479230555785863,
    -1.0426441832247342,
    -0.9701436642666844
   ],
   "loss": 0.0006823810417472265,
   "alpha_at_max": 0.03382828649372361,
   "tail": 1.9753086419753084e-42,
   "small": 3.899517715066914e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.40835699395640246,
    -0.7763965386081906,
    -0.9048602613834427,
    -0.9961262220219522,
    -0.9723516907582743,
    -0.9197609726138648
   ],
   "loss": 0.00013080241247842572,
   "alpha_at_max": 0.10232929922807546,
   "tail": 1.9753086419753084e-42,
   "small": 3.538419864645981e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    0.4234300502356554,
    -1.0839371939048807,
    0.14398388362993764,
    -1.3445821961787487,
    3.9503050338445007
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 8.896951033676714e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    1.4381678545937353,
    -0.558421702754349,
    -0.24889587103432564,
    0.06708996670543588,
    4.598742426031918
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.3929585788163834e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5753635545939488,
    3.8025344624325905,
    -0.6043684480340556,
    -0.4403698368565968,
    1.1528541968391655,
    4.5123899931750655
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 5.7370266680845106e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.23726561574280325,
    -0.5569048569450072,
    3.9999999923788083,
    -0.5868080013759243,
    3.841378039394475
   ],
   "loss": 0.0005380359657203293,
   "alpha_at_max": 0.2880845714568253,
   "tail": 3.3861802251067274e-15,
   "small": 7.489420306150407e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.264545757404373,
    -0.5794747051854414,
    3.9999999950005503,
    -0.6125408777739145,
    4.0311611061407175
   ],
   "loss": 0.0006179707729503381,
   "alpha_at_max": 0.13954683792546682,
   "tail": 7.216449660063518e-16,
   "small": 8.409595282365956e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5255989856384371,
    -0.40239287654081446,
    -0.5960131426619362,
    3.99999999971729,
    -0.6663998222846961,
    4.022069744518498
   ],
   "loss": 0.00023844594795208174,
   "alpha_at_max": 0.1339800081891169,
   "tail": 6.661338147750939e-16,
   "small": 3.41671125001497e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.58438436456967,
    -0.7189121601214692,
    4.492784953651269,
    -0.7170849050890966,
    -0.7278821798383854
   ],
   "loss": 0.00043028854479121303,
   "alpha_at_max": 0.19520008390127436,
   "tail": 1.9753086419753084e-42,
   "small": 6.798457574674899e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.37177229828178504,
    -0.732254232810869,
    4.109631225209253,
    -0.6077607947418047,
    -0.7099821749913696
   ],
   "loss": 0.001174676326451518,
   "alpha_at_max": 0.08775664267786039,
   "tail": 1.9753086419753084e-42,
   "small": 7.332689699879325e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.46250397363885254,
    -0.7775814674975541,
    1.9845769363185797,
    -0.5633514205630625,
    -0.7539564447750298,
    -0.7775814674986669
   ],
   "loss": 0.0005487046076535496,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 7.928865221706882e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5512124260634962,
    -0.6800460005968247,
    4.755600519625091,
    -0.6590446277650801,
    -0.683712475047561
   ],
   "loss": 0.000505842539453738,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 6.607080482723404e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.475010136492795,
    -0.8107428997296862,
    3.770132017529133,
    -0.6932126400944747,
    -0.792172013745619,
    -0.8107428997296862
   ],
   "loss": 0.0007439459202267518,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00010824601399828104,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7516737772070821,
    2.8330442647129566,
    -0.42239534964765335,
    -0.7126326455722222,
    -0.7516737772070826
   ],
   "loss": 0.0024205148046578806,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 2.5500961418067902e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.4448024082402009,
    -0.6685189008467787,
    -0.642644976085812,
    -0.12968132398650667,
    -0.6968935911902556,
    -0.7243345412470908
   ],
   "loss": 0.00036756446324326397,
   "alpha_at_max": 0.10234815071782688,
   "tail": 1.9753086419753084e-42,
   "small": 4.013208878428376e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.7435386849934607,
    -0.7065721011519139,
    0.8066152808435367,
    -0.8457253438484171,
    -0.6968765677014872
   ],
   "loss": 4.0925287815296585e-05,
   "alpha_at_max": 0.09332543007969915,
   "tail": 4.0843251122635316e-05,
   "small": 6.634900107105324e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.7524251416178203,
    -0.7135592920231479,
    0.7412792820414822,
    -0.8580962239213057,
    -0.7057691405341068
   ],
   "loss": 5.4523340608625404e-05,
   "alpha_at_max": 0.6458921406653875,
   "tail": 1.9753086419753084e-42,
   "small": 8.70061845903436e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5451862704905849,
    -0.7547725144531787,
    -0.7148572241766756,
    0.6794255584713497,
    -0.8604679452712729,
    -0.7083503823883196
   ],
   "loss": 5.4536503882651743e-05,
   "alpha_at_max": 0.10234815071782688,
   "tail": 1.9753086419753084e-42,
   "small": 4.4781226482548675e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.7446187396850399,
    -0.7066499093001486,
    0.771373368768411,
    -0.8462016323000077,
    -0.6983045154823512
   ],
   "loss": 4.6156047310619286e-05,
   "alpha_at_max": 0.09688130942572008,
   "tail": 4.612996262659541e-05,
   "small": 7.697936832418151e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5447254435370907,
    -0.7431492756554379,
    -0.7058496535070358,
    0.815166998358622,
    -0.8447433625244756,
    -0.6966830539293741
   ],
   "loss": 4.61565774996231e-05,
   "alpha_at_max": 0.0956929625335127,
   "tail": 4.612255134278653e-05,
   "small": 3.782837136867556e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.7546084484274482,
    -0.7140436162342487,
    0.6834753666333091,
    -0.8594304613722349,
    -0.7085328881758666
   ],
   "loss": 6.580568743153048e-05,
   "alpha_at_max": 0.03956216045365547,
   "tail": 1.9753086419753084e-42,
   "small": 1.0784416359932436e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.543291196869562,
    -0.7404543686211418,
    -0.7063566804695998,
    1.3205815915681365,
    -0.8454048746817739,
    -0.6928878698279726
   ],
   "loss": 6.552471367382573e-05,
   "alpha_at_max": 0.09631191097285964,
   "tail": 1.9753086419753084e-42,
   "small": 3.000865053892632e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.8746734506092766,
    -0.8087806502264496,
    0.3250913709148957,
    -1.0242283671310672,
    -0.8744193310852979
   ],
   "loss": 8.162851316950714e-05,
   "alpha_at_max": 0.0746655038321433,
   "tail": 8.158519305151435e-05,
   "small": 3.193720964356217e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.8868955147737196,
    -0.8177807724900807,
    0.26883506953507474,
    -1.0415603264538542,
    -0.8865951030699808
   ],
   "loss": 9.670765917713098e-05,
   "alpha_at_max": 0.16715524175087462,
   "tail": 9.657983254490743e-05,
   "small": 3.720159036380011e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5425825298194664,
    -0.8628363347134669,
    -0.8032342591013006,
    0.665587560442713,
    -1.012307832594015,
    -0.8625281284476051
   ],
   "loss": 9.608844656150417e-05,
   "alpha_at_max": 0.16230055315603123,
   "tail": 9.594180594307833e-05,
   "small": 4.4676556527623035e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -2.2185995293721383,
    -1.6583035957137904,
    -1.5541155252244883,
    -3.9999999999614646,
    -2.348403998216798,
    -1.8397498395219758
   ],
   "loss": 8.235202783946072e-05,
   "alpha_at_max": 0.17410049263526078,
   "tail": 1.9753086419753084e-42,
   "small": 7.00132960906874e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -2.3114832786709245,
    -1.748947788678825,
    -1.5802834242411303,
    -4.196283438263263,
    -2.4387607722380036,
    -1.892863562087544
   ],
   "loss": 0.0001757985715375998,
   "alpha_at_max": 0.18257444957267574,
   "tail": 1.9753086419753084e-42,
   "small": 5.6974574126122945e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -2.180723578384743,
    -1.6349466880418935,
    -1.547118616441658,
    -3.9200813214065264,
    -2.3279676167875802,
    -1.8250508855472163
   ],
   "loss": 7.957394445945454e-05,
   "alpha_at_max": 0.09558725718846917,
   "tail": 1.9753086419753084e-42,
   "small": 7.957394445945454e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -1.1159029853293394,
    -2.5869545696337557,
    -2.1066331815350443,
    -4.000001100798657,
    -3.621146921066371,
    -2.5305408404220286
   ],
   "loss": 0.0007649696332084899,
   "alpha_at_max": 0.22698648518838235,
   "tail": 1.9753086419753084e-42,
   "small": 0.00034416773810053147,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -2.464255814083163,
    -1.8815913890906466,
    -1.1537930737031874,
    -4.423173089765786,
    -2.3933726539214644,
    -1.8806459026310502
   ],
   "loss": 0.0006911678314385217,
   "alpha_at_max": 0.02076634189891866,
   "tail": 1.6653345369377348e-16,
   "small": 9.662467747073578e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -2.2534255263143343,
    -1.7412664148829151,
    -1.0789200711834384,
    -4.000351394997271,
    -2.185758447516723,
    -1.740043931266217
   ],
   "loss": 0.0007037115418757622,
   "alpha_at_max": 0.23917732260204796,
   "tail": 0.00031062217180238827,
   "small": 0.0001357152782408555,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.20513030700968604
   ],
   "loss": 0.1554531397069805,
   "alpha_at_max": 0.27930582942043836,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578800430189993,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 0,
   "theta": [
    -0.32362378623056115
   ],
   "loss": 0.12007761659731198,
   "alpha_at_max": 0.25794077478089555,
   "tail": 1.9753086419753084e-42,
   "small": 0.000821728809454636,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -1.0246195563831515,
    -1.0850819450432792
   ],
   "loss": 0.027504917349257973,
   "alpha_at_max": 0.15709414539556243,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578755435448727,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -1.0463259439466261,
    -1.1215316690162311
   ],
   "loss": 0.025814966884089463,
   "alpha_at_max": 0.1481562578465987,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578745472482719,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.5283430683616455,
    -0.4233799610146043
   ],
   "loss": 0.10586303015666632,
   "alpha_at_max": 0.1653788623237041,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578799988034792,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.9466388297213313,
    -0.8302197393948266
   ],
   "loss": 0.03175567139126767,
   "alpha_at_max": 0.19653504386259993,
   "tail": 0.009612218643199832,
   "small": 0.000821727380481696,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -3.205123781002941,
    -5.999986947986293
   ],
   "loss": 0.08409203614148897,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063154491616,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -3.3065713963260666,
    -5.999986023534459
   ],
   "loss": 0.044252812230414884,
   "alpha_at_max": 0.12471537588700332,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008177826462334448,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -3.3236211900295336,
    -5.999994807597727
   ],
   "loss": 0.03880939182619225,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118561518531,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -1.705130415118901,
    -5.999999998142593
   ],
   "loss": 0.1346330203911008,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776740137851,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -1.823623894768445,
    -5.999999999857271
   ],
   "loss": 0.09249022765328974,
   "alpha_at_max": 0.19355304139797455,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217242016260728,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.47531993702183806
   ],
   "loss": 0.08058765826506586,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    0.06276787607466718,
    0.401693185719091
   ],
   "loss": 0.09893110340905135,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502259413,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6048854013894718
   ],
   "loss": 0.047662067104146555,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585271015206e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.7785152073054101
   ],
   "loss": 0.03350738770232575,
   "alpha_at_max": 0.08218640803889055,
   "tail": 0.013240256946639328,
   "small": 0.0005873759173842252,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6235667795059788
   ],
   "loss": 0.05919360745469904,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737282834478e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    0.024905435698271812,
    0.2032910102095058
   ],
   "loss": 0.08781444309149462,
   "alpha_at_max": 2.164512010598336,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006004375211939861,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.47658782339215877
   ],
   "loss": 0.026983197880129706,
   "alpha_at_max": 0.5890606333416253,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120784553107512e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6306552570964339,
    -0.09242604022897857
   ],
   "loss": 0.014831002049191744,
   "alpha_at_max": 0.3593519451429867,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005686915883000854,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.1490321257545324
   ],
   "loss": 0.044637884382970006,
   "alpha_at_max": 0.2780737540639044,
   "tail": 1.9753086419753084e-42,
   "small": 2.6121058176453715e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6781974950655373
   ],
   "loss": 0.013965357409159829,
   "alpha_at_max": 0.3604790252239907,
   "tail": 0.013240256946639328,
   "small": 2.8091649086903203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6010289805610722
   ],
   "loss": 0.017941058471588,
   "alpha_at_max": 0.473456409209701,
   "tail": 1.9753086419753084e-42,
   "small": 2.809226017252975e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.786019291062769,
    -0.2833178075131658
   ],
   "loss": 0.013396911288144797,
   "alpha_at_max": 0.3733189193486432,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006013983923705002,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.3023430089129475
   ],
   "loss": 0.03637285695984527,
   "alpha_at_max": 0.27380413337433446,
   "tail": 1.9753086419753084e-42,
   "small": 2.8092812609514795e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    0.033878658464348455,
    0.24999079917596034
   ],
   "loss": 0.14755306267076196,
   "alpha_at_max": 0.28888167928255104,
   "tail": 1.9753086419753084e-42,
   "small": 0.000957573032848158,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.8474968388768879
   ],
   "loss": 0.040821560105509525,
   "alpha_at_max": 0.23257337756742844,
   "tail": 0.013240256946639328,
   "small": 0.0008214938862294296,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999304690917,
    -0.3236237862304471
   ],
   "loss": 0.1200776165973153,
   "alpha_at_max": 0.25794077478089555,
   "tail": 1.9753086419753084e-42,
   "small": 0.000821728809454636,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.410260614019371,
    3.3650358735585497
   ],
   "loss": 0.0840920361401527,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6472475724611217,
    3.324042305537135
   ],
   "loss": 0.038809391823488415,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118515348796,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    4.577682252217915,
    -0.20513030700968374
   ],
   "loss": 0.1554531397069805,
   "alpha_at_max": 0.27930582942043836,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578800430189993,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 1,
   "theta": [
    -0.555662193672589,
    -0.7059524773207909
   ],
   "loss": 0.052319287928749736,
   "alpha_at_max": 0.31891871092574486,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217177721726587,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.0,
    -0.8539075959093267
   ],
   "loss": 0.04104635126667644,
   "alpha_at_max": 0.07117377482478052,
   "tail": 0.013167296185171262,
   "small": 0.0008217279694796575,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 0,
   "theta": [
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.1301821699188579,
   "alpha_at_max": 0.27259632712858733,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217285763563176,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    4.975741578497735,
    -0.32362378623056104
   ],
   "loss": 0.12007761659731198,
   "alpha_at_max": 0.25794077478089555,
   "tail": 1.9753086419753084e-42,
   "small": 0.000821728809454636,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.273507076012911,
    3.1929743388224883
   ],
   "loss": 0.1346329506944297,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776716447912,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 1,
   "theta": [
    -0.43149838164074694,
    3.1908826598947617
   ],
   "loss": 0.09249013341760015,
   "alpha_at_max": 0.19355304139797455,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217241970182032,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -3.4958644897694477,
    -5.999999526509188,
    -4.380075189558341
   ],
   "loss": 0.008574455998983654,
   "alpha_at_max": 0.13664696807404658,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009238099294035518,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.492474178130999,
    -5.99999990726319,
    -4.372479872035537
   ],
   "loss": 0.008798332293032396,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009248343141128323,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -1.2755963947678102,
    -1.4942838278632717,
    -1.4197177295561572
   ],
   "loss": 0.014628271589346986,
   "alpha_at_max": 0.1344497503035281,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578346650025438,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.4542516671190358,
    -5.999998555442235,
    -4.122484442469404
   ],
   "loss": 0.012155945586230787,
   "alpha_at_max": 0.22707012550608902,
   "tail": 0.0067478652352267465,
   "small": 0.0008063883148010653,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -2.2574851170497414,
    -5.999999999956176,
    -2.7289026925987323
   ],
   "loss": 0.01971579834822812,
   "alpha_at_max": 0.03390939177443663,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009574960264666643,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.271245927533405,
    -5.999999999980165,
    -2.7540312679627212
   ],
   "loss": 0.018587569420657313,
   "alpha_at_max": 0.15619962971171808,
   "tail": 1.9753086419753084e-42,
   "small": 0.000957444149106701,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -2.0283431769059996,
    -5.9999999998831495,
    -2.4233801057404096
   ],
   "loss": 0.05587472846275143,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578335035171914,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.205474612546074,
    -5.999999999924639,
    -2.504771404124087
   ],
   "loss": 0.02346072186278625,
   "alpha_at_max": 0.21250052140469675,
   "tail": 0.009356975746166563,
   "small": 0.000821573461063374,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.205129771261233,
    3.706372389950789,
    -5.999998928502877
   ],
   "loss": 0.08409203614148897,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063154489396,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -3.306572415463514,
    3.3674700660449384,
    -5.999988061809353
   ],
   "loss": 0.044252812230415106,
   "alpha_at_max": 0.12471537588700332,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008177826462334448,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.323618760973062,
    3.4221770254078003,
    -5.999989949484784
   ],
   "loss": 0.03880939182619236,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118561518531,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6507529106408868,
    -0.6416726664706618
   ],
   "loss": 0.007345239548519733,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.31998898874995163,
    -0.6410209359110948,
    -0.5736171177472034
   ],
   "loss": 0.013844907075667434,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002081542920184809,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.6623852933977077,
    -0.6021029277293539
   ],
   "loss": 0.024784500395513054,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.340888293760278,
    -0.6314491224977146,
    -0.5727089152874061
   ],
   "loss": 0.011401926160739317,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349600891454,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.6451606321707257,
    -0.591828160264018
   ],
   "loss": 0.020807132679923068,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    0.1443822177978594,
    -0.33874236379680434,
    -0.1705790215948161
   ],
   "loss": 0.09605161551489494,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007005258918824087,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.659378879379096,
    -0.47059671839464556
   ],
   "loss": 0.024555756229637682,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024538069873007273,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.40229555314374355,
    -0.4844195371197284,
    -0.06110880664054738
   ],
   "loss": 0.020853329000289467,
   "alpha_at_max": 0.4082817804592475,
   "tail": 0.016585040453315825,
   "small": 0.00022994193878644875,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5370591372801382,
    -0.13303090523169173
   ],
   "loss": 0.04262895238494524,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.016625391284200708,
   "small": 6.240528604983808e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7624781766470414,
    -0.6841923934819558
   ],
   "loss": 0.019127279084051985,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.019115436318255685,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.39573213044595734,
    -0.5678507633362142,
    -0.34838552887377644
   ],
   "loss": 0.01805103994017654,
   "alpha_at_max": 0.35007411534405086,
   "tail": 0.011284264954862289,
   "small": 0.00023881825828975245,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6665937370001869,
    -0.47292509486059875
   ],
   "loss": 0.035015608764549455,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.010742864009099906,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.20864470333302565,
    -0.27211698447883403
   ],
   "loss": 0.0044251705801652275,
   "alpha_at_max": 0.1525878662498744,
   "tail": 1.9753086419753084e-42,
   "small": 6.572567823326381e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.4351235355154106,
    -0.2848959172533405,
    -0.3126555474175288
   ],
   "loss": 0.003206938868013376,
   "alpha_at_max": 0.15825593276177163,
   "tail": 1.9753086419753084e-42,
   "small": 1.9436142556505942e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.26242949046720554,
    -0.2880403597079446
   ],
   "loss": 0.004682525586229502,
   "alpha_at_max": 0.424619563946313,
   "tail": 1.9753086419753084e-42,
   "small": 6.597927204587961e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6832313892267141,
    -0.6540338751679626
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 4.579675394467131e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.468730296952923,
    -0.33147237525210915,
    -0.14419098504055755
   ],
   "loss": 0.014778231269718,
   "alpha_at_max": 0.49104353775300236,
   "tail": 0.013240256946639328,
   "small": 0.00013212569335374624,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.38247501493920044,
    -0.19954635784753758
   ],
   "loss": 0.026105730799432347,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.013240256946639328,
   "small": 6.032247079623687e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.45286828167411386,
    -0.42057226070944687
   ],
   "loss": 0.002438997708608781,
   "alpha_at_max": 0.3213364563196693,
   "tail": 1.9753086419753084e-42,
   "small": 5.668925218138554e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.5715575197799936,
    -0.5939448022032279,
    -0.5747328352887814
   ],
   "loss": 0.0015057838342852348,
   "alpha_at_max": 0.15602708686930616,
   "tail": 1.9753086419753084e-42,
   "small": 5.208957930036284e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5629937448945213,
    -0.5128307206713681
   ],
   "loss": 0.003614935341922809,
   "alpha_at_max": 0.4072302210065175,
   "tail": 1.9753086419753084e-42,
   "small": 5.3698180346728464e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5660567331251616,
    -0.5589866179399849,
    -0.5323682351613677
   ],
   "loss": 0.0011734691923450669,
   "alpha_at_max": 0.36901158422794833,
   "tail": 1.9753086419753084e-42,
   "small": 4.109371043070631e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.5167898384665435,
    -0.4674840549424413
   ],
   "loss": 0.002985002860323771,
   "alpha_at_max": 0.12610142665095952,
   "tail": 1.9753086419753084e-42,
   "small": 5.532676050634677e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.607002477705759,
    -0.6440277273121622,
    -0.6748986855066499
   ],
   "loss": 0.004248473176954093,
   "alpha_at_max": 0.23904518484339726,
   "tail": 1.9753086419753084e-42,
   "small": 0.00012638955710864153,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.5448917185872838,
    -0.6232401782088035,
    -0.6333235872999328
   ],
   "loss": 0.010071981493271931,
   "alpha_at_max": 0.1806009373306344,
   "tail": 1.9753086419753084e-42,
   "small": 4.726264801746538e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.1812759713913319,
    -0.19793184020567128
   ],
   "loss": 0.022593051818013188,
   "alpha_at_max": 0.8282472450723914,
   "tail": 1.9753086419753084e-42,
   "small": 1.570820043150789e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5964415671852916,
    0.48815681523083754,
    -0.549885363642654
   ],
   "loss": 0.011855773061303143,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004540629137926855,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    0.7081034589752777,
    -0.3165689381561506
   ],
   "loss": 0.034446544285729574,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.47490696586068193,
    -0.23032555272397737
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.331885627009477e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7513823643649031,
    -0.25123059978694373,
    -0.6666434921135305
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0004942263158773663,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6088623098134165,
    -0.39909271569507515
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.992349617507827e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.41531054270451,
    -0.34710344856671926
   ],
   "loss": 0.0161334157137345,
   "alpha_at_max": 0.60891966531114,
   "tail": 1.9753086419753084e-42,
   "small": 1.7610914488930263e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.736931288412471,
    0.023456572876030937,
    -0.6789354633165594
   ],
   "loss": 0.010283680766698909,
   "alpha_at_max": 2.5081875050071565,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045098984023650424,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    0.15016782510755178,
    -0.4309396982557557
   ],
   "loss": 0.02827770490233332,
   "alpha_at_max": 2.740059540597825,
   "tail": 1.9753086419753084e-42,
   "small": 2.148333052898188e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.8457999587107219,
    -0.8788157563414152
   ],
   "loss": 0.004079821832246422,
   "alpha_at_max": 0.17917606725219298,
   "tail": 1.9753086419753084e-42,
   "small": 2.6116571405498945e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.5250265740461355,
    -0.6613440108140081,
    -0.6007145509510877
   ],
   "loss": 0.004055694919770536,
   "alpha_at_max": 0.14851147107574855,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002402048610287144,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.7494927841005259,
    -0.7182462486664449
   ],
   "loss": 0.008088278690718154,
   "alpha_at_max": 0.09405025989471424,
   "tail": 1.9753086419753084e-42,
   "small": 2.6118879996595012e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5155662703398494,
    -0.6887490969815548,
    -0.6439732785804159
   ],
   "loss": 0.0033648859356477656,
   "alpha_at_max": 0.033978171182708336,
   "tail": 1.9753086419753084e-42,
   "small": 0.00021447335153901292,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.7689985162103783,
    -0.7513439732193272
   ],
   "loss": 0.007077504185377004,
   "alpha_at_max": 0.0878051521932382,
   "tail": 1.9753086419753084e-42,
   "small": 2.611853028522404e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.6042983657007315,
    -0.4267135952967328,
    -0.2878739969280541
   ],
   "loss": 0.011658664817126851,
   "alpha_at_max": 0.2754228703338169,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047916076500986726,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 0,
   "theta": [
    -0.42636945778693314,
    -0.4722448871064918,
    -0.34858238600773267
   ],
   "loss": 0.032640509457422695,
   "alpha_at_max": 0.20587328767335267,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120901690518394e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6824403161768627,
    -0.023657189416470967
   ],
   "loss": 0.013657098091534259,
   "alpha_at_max": 0.35527119762179177,
   "tail": 0.01365705918741661,
   "small": 2.809161082639733e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.729736055946129,
    -0.5564306380916032
   ],
   "loss": 0.01069506349982352,
   "alpha_at_max": 0.3172780297758568,
   "tail": 0.010692208821918292,
   "small": 2.809130041359076e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7286648488976551,
    -0.5110425059601974,
    -0.22979789280780263
   ],
   "loss": 0.008394375329231374,
   "alpha_at_max": 0.22980527851555338,
   "tail": 0.00839350582491255,
   "small": 0.000426274329466958,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.7129843615458791,
    -0.515812474893122
   ],
   "loss": 0.011576472183990938,
   "alpha_at_max": 0.10862255150526641,
   "tail": 0.00942366241785031,
   "small": 2.8091483262882022e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7769270589979382,
    -0.861340932896879
   ],
   "loss": 0.02212976187529314,
   "alpha_at_max": 0.12307221020790872,
   "tail": 1.9753086419753084e-42,
   "small": 2.6619566229069136e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6306552570964516,
    -0.09242604022930509,
    5.981008068062725
   ],
   "loss": 0.014831002049193298,
   "alpha_at_max": 0.3593519451429867,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005686915883003074,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.14903212575476976,
    5.942368084717978
   ],
   "loss": 0.044637884382972226,
   "alpha_at_max": 0.2780737540639044,
   "tail": 1.9753086419753084e-42,
   "small": 2.6121058176453715e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.7042873077247003,
    -0.216607523499325
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.811345043873814e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.9061160205511449,
    -0.9916309885890066
   ],
   "loss": 0.013260521689265614,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.9753086419753084e-42,
   "small": 2.8868179248187076e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.8132612510218724,
    -0.42946241233414195,
    -0.24576805555060954
   ],
   "loss": 0.015711528124812246,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006929259363368523,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6114305987305872,
    -0.6097044283435001
   ],
   "loss": 0.03630883706820143,
   "alpha_at_max": 0.20758692704951986,
   "tail": 1.9753086419753084e-42,
   "small": 2.8227446298156877e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7856383342874301,
    -0.42423467972770035,
    -0.13192493189691726
   ],
   "loss": 0.01319951934753194,
   "alpha_at_max": 0.32924561530520136,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006001555778718526,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6591146936299817,
    -0.6627039341397445
   ],
   "loss": 0.032065350565652184,
   "alpha_at_max": 0.1835523715131399,
   "tail": 1.9753086419753084e-42,
   "small": 2.8264474078998347e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -1.2944951449223105,
    2.6886835605309645,
    5.990523890179603
   ],
   "loss": 0.07461322506723667,
   "alpha_at_max": 0.06663156287941167,
   "tail": 1.9753086419753084e-42,
   "small": 0.003706120119240097,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.3168194103236224,
    -0.9968714543747619,
    -1.0480844756987595
   ],
   "loss": 0.02745950777705697,
   "alpha_at_max": 0.16230055315603123,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009563328990069841,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.46596804390684377,
    -0.9909175683102678,
    -1.0486340057335901
   ],
   "loss": 0.02564593343151156,
   "alpha_at_max": 0.1573837901962879,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009548087907276237,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    5.999999304690917,
    -0.5283430683615205,
    -0.4233799610144376
   ],
   "loss": 0.10586303015668408,
   "alpha_at_max": 0.1653788623237041,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578799988034792,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -2.259870183709415,
    -1.792581010372397,
    -1.3072431751676943,
    -3.999999999999781,
    -2.330498798630974,
    -1.7923810614714142
   ],
   "loss": 0.0003696387035195814,
   "alpha_at_max": 0.15668953798600957,
   "tail": 0.00036935684170003036,
   "small": 0.00011455568775986524,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5306999564496561,
    -0.7281061692529214,
    -0.34065272550425224
   ],
   "loss": 0.038651261824728333,
   "alpha_at_max": 0.273753701434158,
   "tail": 0.015685112701463666,
   "small": 0.0008190292074360395,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.4936308021279613,
    -0.8724896584067539,
    -0.7400763656239353
   ],
   "loss": 0.031221710282745563,
   "alpha_at_max": 0.06067922146431835,
   "tail": 0.010209164574535246,
   "small": 0.0008194523045972346,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8890425850869985,
    -0.6062504438177396,
    -1.0172812027109523
   ],
   "loss": 0.011138013431972738,
   "alpha_at_max": 0.11934383792107955,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009363545349319047,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8617441447650998,
    0.15316389656406226,
    -0.8576003018937646
   ],
   "loss": 0.014061979753761777,
   "alpha_at_max": 0.2187761623949554,
   "tail": 0.013240256946639328,
   "small": 0.0008093312742407655,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -1.024234626472043,
    -0.831623111003299,
    -1.1880616138693585
   ],
   "loss": 0.0067511621131941535,
   "alpha_at_max": 0.3088019257367814,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007955322695230027,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.8942499075139532,
    -0.5975476773571028,
    -0.9404950494488395
   ],
   "loss": 0.012196664624049447,
   "alpha_at_max": 0.18974048222303633,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008073296163965127,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.0525078592153587,
    -0.8888645778115616,
    -1.2492884923778755
   ],
   "loss": 0.005946678563882868,
   "alpha_at_max": 0.07528700139918626,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007918914216706874,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.7227782469721988,
    -0.72287439587927,
    -0.6827550643714372
   ],
   "loss": 0.02255823843018845,
   "alpha_at_max": 0.22761453931416448,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009478692210000972,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.410260614019371,
    3.0418231122065906,
    4.336841613076377
   ],
   "loss": 0.08409203614015226,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063130752828,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.7364823603474318,
    -0.7278282831128141,
    -0.7009751760443588
   ],
   "loss": 0.021292027067516428,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009472171029729637,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8305108034435156,
    -0.39369454091451805,
    -0.16983529681294438
   ],
   "loss": 0.016348824712918875,
   "alpha_at_max": 0.28013024428849154,
   "tail": 0.016347354038896533,
   "small": 0.0008109920891641309,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.967276690476814,
    -1.2036615499886838,
    -5.99999999881601
   ],
   "loss": 0.09910951210762417,
   "alpha_at_max": 2.904825176444723,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006495380170756793,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.9416033858593833,
    -1.6472470581935768,
    -5.99999999849274
   ],
   "loss": 0.08630351732005381,
   "alpha_at_max": 0.24966634302175353,
   "tail": 1.9753086419753084e-42,
   "small": 0.000642814675560488,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.0000002171273654,
    -2.0847111383386467,
    -5.999999999960466
   ],
   "loss": 0.024302222422547537,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005875590737671743,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.0882743219822553,
    -0.40126620670386615,
    -1.443873671595877
   ],
   "loss": 0.005967586913511624,
   "alpha_at_max": 0.37359409225879997,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009054603229394775,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.1618174004215778,
    -0.6370464956589208,
    -1.4413581196356673
   ],
   "loss": 0.004665284668260883,
   "alpha_at_max": 0.014229839445793336,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007736913471807494,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    4.024780187146032,
    -1.0463259439466246,
    -1.1215316690162294
   ],
   "loss": 0.02581496688408913,
   "alpha_at_max": 0.1481562578465987,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578745472482719,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    3.814346674619876,
    -1.0246195563831475,
    -1.085081945043274
   ],
   "loss": 0.02750491734925775,
   "alpha_at_max": 0.15709414539556243,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578755435448727,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    4.3906827779732485,
    -0.5283430683616444,
    -0.42337996101460335
   ],
   "loss": 0.10586303015666654,
   "alpha_at_max": 0.1653788623237041,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578799988034792,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -0.8621289361711323,
    2.9888344914570193,
    -0.8621289361711323
   ],
   "loss": 0.029672750761191136,
   "alpha_at_max": 0.23620005804323946,
   "tail": 0.013240256946639328,
   "small": 0.0008216383957579954,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -0.8598740075332634,
    -0.28920583206634914,
    -0.8594924031849542
   ],
   "loss": 0.029860119048561007,
   "alpha_at_max": 0.058409030812073465,
   "tail": 1.4988010832439613e-15,
   "small": 0.0008216397898828109,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8605374262576113,
    -0.16117685048192876,
    -0.8601575689907285
   ],
   "loss": 0.029815302157920498,
   "alpha_at_max": 0.058333763961193545,
   "tail": 0.029813627378793228,
   "small": 0.0008216393833166968,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    1.1103056488030818,
    -3.205129941535681,
    -5.999999269051773
   ],
   "loss": 0.08409203614148875,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063154489396,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8315836085925676,
    -0.734599829823377,
    -0.856587717396088
   ],
   "loss": 0.03069011657389331,
   "alpha_at_max": 0.058840993912284055,
   "tail": 0.012896309472938738,
   "small": 0.0008216553922778536,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -4.066128956021335,
    -3.3388025490823505,
    -5.99994557788529
   ],
   "loss": 0.010470335520063045,
   "alpha_at_max": 0.38307163913129105,
   "tail": 1.9753086419753084e-42,
   "small": 0.00044628701123683445,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -3.999990836245323,
    -3.2891989592503412,
    -5.999986254367767
   ],
   "loss": 0.030091422801293732,
   "alpha_at_max": 0.13134090365327344,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005840171320324883,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -3.999999924647443,
    -3.3868739487397472,
    -5.999999886970947
   ],
   "loss": 0.01104350163289669,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.007854785587789404,
   "small": 0.0005791176834127887,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    1.4826008692644723,
    -3.3236232093846727,
    -5.999998846308006
   ],
   "loss": 0.03880939182619203,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118561516311,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.2943823478537806,
    -0.9241977369482646,
    -1.6400849629220926
   ],
   "loss": 0.007897671365245884,
   "alpha_at_max": 0.32960971217745794,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009551415455242296,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -1.9289267449209104,
    -1.6164862953679036,
    -2.6198158216181326
   ],
   "loss": 0.0009728105053996572,
   "alpha_at_max": 0.0023317393401196197,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006989961943175693,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -4.152241747259543,
    -3.3065764015152355,
    -5.9999960339127965
   ],
   "loss": 0.006961618302238959,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014890521787269684,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    2.474156902773127,
    -1.7051304155273077,
    -5.99999999977624
   ],
   "loss": 0.13463302039110103,
   "alpha_at_max": 0.2357653619499636,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578776740137851,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -1.8307927717060704,
    -1.5349076679237705,
    -2.466685203052341
   ],
   "loss": 0.001345900940065814,
   "alpha_at_max": 0.05543193001349772,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007543837024861499,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 2,
   "theta": [
    -2.31561308555996,
    -2.025915646236319,
    -5.999999999912861
   ],
   "loss": 0.03618752804996184,
   "alpha_at_max": 0.07905329930279391,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008196276386341905,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 1,
   "theta": [
    -2.000000144758596,
    -1.7892059406352963,
    -5.999999999981524
   ],
   "loss": 0.09877442895789168,
   "alpha_at_max": 0.21004870095956807,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008214913359848586,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.000000144643293,
    -2.1397630681922646,
    -5.999999999635613
   ],
   "loss": 0.02986568601442119,
   "alpha_at_max": 0.05892776912800323,
   "tail": 0.012715850643921445,
   "small": 0.0008214098774930179,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    3.567869743633352,
    -1.823623894717058,
    -5.999999999651722
   ],
   "loss": 0.09249022765328974,
   "alpha_at_max": 0.19355304139797455,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008217242016260728,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.2735072207347278,
    2.686332723288235,
    -5.999999999871174
   ],
   "loss": 0.08409224106644775,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555086820491887,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 2,
   "theta": [
    -2.4314985263662243,
    3.0389372721600134,
    -5.999999999882163
   ],
   "loss": 0.03880966320581458,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171164591819213,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -3.495864617017916,
    2.433685569456915,
    -5.999999781006112,
    -4.380075359222965
   ],
   "loss": 0.008574455998984765,
   "alpha_at_max": 0.13664696807404658,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009238099294035518,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.492473897869001,
    2.2749140389231384,
    -5.999999346739171,
    -4.372479498352875
   ],
   "loss": 0.008798332293033728,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009248343141132764,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -2.4252962755151772,
    -5.999999999908679,
    -3.788222951956668,
    -2.95265090388598
   ],
   "loss": 0.012361367599837081,
   "alpha_at_max": 0.14337716869091843,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009561450389248272,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.4542519390530018,
    5.845129659397779,
    -5.999999099310166,
    -4.122484805048026
   ],
   "loss": 0.012155945586230787,
   "alpha_at_max": 0.22707012550608902,
   "tail": 0.006747865235226802,
   "small": 0.0008063883148010653,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7542569035959126,
    -0.5919457468925102,
    -0.7282435144563487
   ],
   "loss": 0.0014142911562250449,
   "alpha_at_max": 0.2072812409419045,
   "tail": 1.9753086419753084e-42,
   "small": 7.677626889801559e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.764031930269145,
    -0.6180937592195539,
    -0.7376317768912702
   ],
   "loss": 0.0015685249145370728,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 7.862280493320384e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.43215246138424224,
    -0.7401798203238781,
    -0.5878169992010029,
    -0.7058289636309145
   ],
   "loss": 0.0010924638641480744,
   "alpha_at_max": 0.5904729404069872,
   "tail": 1.9753086419753084e-42,
   "small": 1.2762739364458042e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.7699572779721073,
    -0.6460354079300377,
    -0.7384236036182267
   ],
   "loss": 0.0019188128089440148,
   "alpha_at_max": 0.08775664267786039,
   "tail": 1.9753086419753084e-42,
   "small": 8.086647151905879e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.38945065578543636,
    -0.6562421956405313,
    -0.3525074257709938,
    -0.5939121307197854
   ],
   "loss": 0.005950924089664245,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 7.812475027213495e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.6479721595417716,
    -0.35302951965093415,
    -0.582885415921439
   ],
   "loss": 0.008916396877398536,
   "alpha_at_max": 0.2496203570173779,
   "tail": 1.9753086419753084e-42,
   "small": 6.715622302699842e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.2781166530866606,
    -1.7100355255452526,
    3.875364451947614
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.0636610420510237e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4441767112434749,
    -0.7781296357235057,
    -0.6857269250205578,
    -0.7473178952686271
   ],
   "loss": 0.0007133043003428874,
   "alpha_at_max": 0.22761453931416448,
   "tail": 1.9753086419753084e-42,
   "small": 4.000384079849706e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.382475014939499,
    -0.1995463578475375,
    5.017166594399686
   ],
   "loss": 0.02610573079943257,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.013240256946639328,
   "small": 6.032247079623687e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.46873029695297397,
    -0.3314723752512263,
    -0.14419098504059075,
    4.437705219895634
   ],
   "loss": 0.014778231269718445,
   "alpha_at_max": 0.49104353775300236,
   "tail": 0.013240256946639772,
   "small": 0.0001321256933535242,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.4528682816741605,
    -0.4205722607094602,
    3.9376983088147153
   ],
   "loss": 0.002438997708608781,
   "alpha_at_max": 0.3213364563196693,
   "tail": 4.496403249731884e-15,
   "small": 5.668925218138554e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.566056733125162,
    -0.558986617940004,
    -0.5323682351613828,
    4.044123323203535
   ],
   "loss": 0.001173469192345289,
   "alpha_at_max": 0.36901158422794833,
   "tail": 8.326672684688674e-16,
   "small": 4.109371043070631e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5167898384665639,
    -0.4674840549424588,
    4.125594849041901
   ],
   "loss": 0.002985002860323993,
   "alpha_at_max": 0.12610142665095952,
   "tail": 6.661338147750939e-16,
   "small": 5.532676050634677e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5267120313279063,
    -0.6709745112010064,
    -0.5417538825128037,
    -0.6135552181337521
   ],
   "loss": 0.004050571418557802,
   "alpha_at_max": 0.37228882483782716,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002447059000150187,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6978312329798841,
    -0.02474686246298452,
    -0.681445362967545
   ],
   "loss": 0.003347882539169067,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.9753086419753084e-42,
   "small": 1.0751676711162617e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6754526314532834,
    -0.25273384292514933,
    -0.6195260451367882
   ],
   "loss": 0.007827382301000996,
   "alpha_at_max": 0.31891871092574486,
   "tail": 1.9753086419753084e-42,
   "small": 1.7732249952828738e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6746625630658607,
    -0.19132115649353063,
    -0.6270345125843311
   ],
   "loss": 0.006578017889283139,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.5479641584104087e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6018852439996867,
    -0.3968884044932499,
    -0.5911561265556612,
    -0.24810707585674355
   ],
   "loss": 0.01164108685235421,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047136871205688546,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.4930490346418219,
    -0.4463988167173061,
    -0.3763212493881729
   ],
   "loss": 0.03264175803452596,
   "alpha_at_max": 0.20129825030753246,
   "tail": 1.9753086419753084e-42,
   "small": 2.7320968223332187e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6282081964201831,
    -0.435273860034357,
    4.450646525669215
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 2.1703698329655907e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5131305689706751,
    -0.6758835283647284,
    -0.49040740728570975,
    -0.6270230332521549
   ],
   "loss": 0.0033582493515453837,
   "alpha_at_max": 0.3404709009825972,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002081311116373108,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6100795166705458,
    -0.39909271569506743,
    4.4508432596210135
   ],
   "loss": 0.013240256946639415,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639384,
   "small": 1.992348901747043e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6431577382817792,
    -0.6026691345231288,
    -0.5310971941743277,
    4.4868117253908535
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00020523400782979095,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5890945915110954,
    -0.32470500088977466,
    -0.36219519839613323
   ],
   "loss": 0.010216371238504163,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.01020767820900964,
   "small": 1.6695917556264206e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7322820166173298,
    -0.5368244784079715,
    -0.7484811472356885,
    -0.2639938228996861
   ],
   "loss": 0.008389222702450794,
   "alpha_at_max": 0.22075980409750917,
   "tail": 0.008383073938472818,
   "small": 0.000436399364283524,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5788573769176609,
    -0.3139715391189983,
    -0.34867527045043906
   ],
   "loss": 0.010218936006458068,
   "alpha_at_max": 0.12766739591866919,
   "tail": 0.010216827133013973,
   "small": 1.627401104542514e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.20861095298777527,
    3.9999999999636833,
    -0.2720902105754721
   ],
   "loss": 0.004425957128375568,
   "alpha_at_max": 0.1525878662498744,
   "tail": 1.9753086419753084e-42,
   "small": 6.582104661312371e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4725469600360368,
    -0.22804401827713328,
    0.12766592634012497,
    -0.23172252964274936
   ],
   "loss": 0.0028576266591893162,
   "alpha_at_max": 0.18963565672464272,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001065951005585486,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.2624292797607143,
    5.999999994886535,
    -0.2880401124809626
   ],
   "loss": 0.004682533395606758,
   "alpha_at_max": 0.424619563946313,
   "tail": 1.9753086419753084e-42,
   "small": 6.598022572745776e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5675599044175144,
    1.5541634205086101,
    -0.4436673075367663
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 3.313869822996196e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6843143655927637,
    -0.3165475990611353,
    -0.483382150799994,
    0.051042486529758686
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 0.0003077133377371588,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.4410083488277361,
    0.0497554927633157,
    -0.10407167112452466
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 6.711184049601471e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.5715575438668548,
    -0.5939447584659657,
    5.999999868527842,
    -0.5747327478142571
   ],
   "loss": 0.0015057846049736368,
   "alpha_at_max": 0.15602708686930616,
   "tail": 1.9753086419753084e-42,
   "small": 5.208962689517982e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.45286806004256736,
    5.999992900653801,
    -0.4205720080903282
   ],
   "loss": 0.0024390011325921,
   "alpha_at_max": 0.3213364563196693,
   "tail": 1.9753086419753084e-42,
   "small": 5.6688437277685466e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5629936603916021,
    5.999999993618351,
    -0.5128305516655299
   ],
   "loss": 0.0036149387241914965,
   "alpha_at_max": 0.4072302210065175,
   "tail": 1.9753086419753084e-42,
   "small": 5.369736544302839e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.516789700632367,
    5.999999998390999,
    -0.467483840013218
   ],
   "loss": 0.0029850062505070163,
   "alpha_at_max": 0.12610142665095952,
   "tail": 1.9753086419753084e-42,
   "small": 5.53259458246913e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.6070025029430748,
    -0.6440277021665577,
    5.999999886907865,
    -0.674898635215441
   ],
   "loss": 0.004248474021273707,
   "alpha_at_max": 0.23904518484339726,
   "tail": 1.9753086419753084e-42,
   "small": 0.0001263896112615459,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6232401377661874,
    5.999999954882373,
    -0.6333235064147004
   ],
   "loss": 0.010071985784845694,
   "alpha_at_max": 0.1806009373306344,
   "tail": 1.9753086419753084e-42,
   "small": 4.7261831781497676e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5660567567233693,
    -0.5589865542607177,
    5.999997603217899,
    -0.5323681245029181
   ],
   "loss": 0.0011734699328551645,
   "alpha_at_max": 0.36901158422794833,
   "tail": 1.9753086419753084e-42,
   "small": 4.109375645611202e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.9693487551807409,
    -0.8530975544586603,
    -1.0324400194511814
   ],
   "loss": 0.003648942226160856,
   "alpha_at_max": 0.14862093869597762,
   "tail": 1.9753086419753084e-42,
   "small": 2.6590407014026596e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.4991045336247444,
    -0.934922198886905,
    -0.8990229302808714,
    -0.9654854683816169
   ],
   "loss": 0.001757581586849133,
   "alpha_at_max": 0.07759611892954107,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017093494437414591,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -1.000727894682751,
    -1.0079166598873,
    -1.0532263961094117
   ],
   "loss": 0.004836224190572613,
   "alpha_at_max": 0.05365373995198521,
   "tail": 1.9753086419753084e-42,
   "small": 2.7086897462780257e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.973524525402572,
    -0.9535901025283864,
    -1.0142260275646946
   ],
   "loss": 0.005028360137063537,
   "alpha_at_max": 0.05705845396552078,
   "tail": 1.9753086419753084e-42,
   "small": 2.687294383907357e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.5044442098869375,
    -0.7829087553170595,
    -0.4980906222094562,
    -0.7628008769551564
   ],
   "loss": 0.002470194258147318,
   "alpha_at_max": 0.028028509276466888,
   "tail": 1.9753086419753084e-42,
   "small": 0.00018491442778811873,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.42636945778693314,
    -0.8791393367671887,
    -0.6964123381222046,
    -0.891108318888662
   ],
   "loss": 0.005431291439963903,
   "alpha_at_max": 0.06875115522347829,
   "tail": 1.9753086419753084e-42,
   "small": 2.6349223147814627e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -1.3433475902244694,
    -1.8277601330624504,
    3.8841408752272084
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 6.429806527874504e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5028302784368801,
    -0.9219765039316647,
    -0.8850078138907493,
    -0.9436266824130279
   ],
   "loss": 0.001943568228540249,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.00018063401781287514,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.9918610519090139,
    -1.0646426116840764,
    -0.8678693273084077
   ],
   "loss": 0.008224368678971583,
   "alpha_at_max": 0.06861198752817062,
   "tail": 0.008220221420050133,
   "small": 2.9173411218996748e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.9559394375784228,
    -1.0101983841904691,
    -0.7888940142381334
   ],
   "loss": 0.009156432656625468,
   "alpha_at_max": 0.07524540775848411,
   "tail": 0.006631992615558691,
   "small": 2.8934450118089927e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7183225729417657,
    -0.8983973825195877,
    -0.9601619162509634,
    -0.6870723105011173
   ],
   "loss": 0.005582189191391196,
   "alpha_at_max": 0.11934383792107955,
   "tail": 0.0055763130019793605,
   "small": 0.0003969580757945401,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.342377279645987,
    -1.4134327104244808,
    -1.9470713210175528,
    -1.5947035194315369
   ],
   "loss": 0.0014048193014521981,
   "alpha_at_max": 0.049349186737723955,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007854331168244411,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.4212420626037168,
    -1.4868719640632477,
    -2.066640502738526,
    -1.7014184886167405
   ],
   "loss": 0.0017990759746622231,
   "alpha_at_max": 0.1265435459759685,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007112577987575808,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.8617441447651005,
    0.15316389656265933,
    -0.8576003018937635,
    4.1140766074077435
   ],
   "loss": 0.014061979753762888,
   "alpha_at_max": 0.2187761623949554,
   "tail": 0.013240256946993434,
   "small": 0.0008093312742407655,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.1647260966612256,
    -1.087534209655979,
    -1.4862296117921368,
    -0.8749325553448214
   ],
   "loss": 0.0035783608812484102,
   "alpha_at_max": 0.15241931307078613,
   "tail": 0.0035758605086238515,
   "small": 0.0007717299784643084,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -3.137927565480855,
    -2.0226267430282157,
    -5.999999999790941,
    -2.4157581939033643
   ],
   "loss": 0.011269306608092,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002812441050821235,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.44983406337491216,
    -1.2515561701040148,
    -1.44867588476121,
    -1.3876640966710967
   ],
   "loss": 0.014629976170902892,
   "alpha_at_max": 0.13492113936256195,
   "tail": 1.9753086419753084e-42,
   "small": 0.000954997687829362,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    3.97465540836033,
    -2.0283431769189573,
    -5.999999999934986,
    -2.4233801057576865
   ],
   "loss": 0.05587472846275143,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578335035171914,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.176292676042089,
    -1.4542548518364227,
    -4.00000000001509,
    -1.687051998659977
   ],
   "loss": 0.007246395918704351,
   "alpha_at_max": 0.0825201483401993,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002231731145467819,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.172757200294793,
    -1.9654176741617193,
    -5.999999997445721,
    -2.0282774454874475
   ],
   "loss": 0.01642567752304691,
   "alpha_at_max": 0.3505258087450469,
   "tail": 0.016416263437920853,
   "small": 0.0003029720383127543,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.1916869242164143,
    -1.9727529203912137,
    -5.99999984004795,
    -2.246511388209613
   ],
   "loss": 0.013408564725886363,
   "alpha_at_max": 0.33809597456202656,
   "tail": 0.013404240909151821,
   "small": 0.0002557225285071407,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.1069283425575218,
    -0.18014743191597615,
    -1.5060882492403143,
    -1.0966864722965142
   ],
   "loss": 0.005606003168032947,
   "alpha_at_max": 0.09611695415159313,
   "tail": 1.9753086419753084e-42,
   "small": 0.000900995330252341,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.9779110248945018,
    -0.19936347906563823,
    -0.7336427873934221,
    -0.9619130082120778
   ],
   "loss": 0.013240256946639332,
   "alpha_at_max": 7195673749142775.0,
   "tail": 0.013240256946639328,
   "small": 0.0008006760076197939,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.0693098641372998,
    -0.7138871811711713,
    -1.012861634945493,
    -1.1278572747951896
   ],
   "loss": 0.006274048526644482,
   "alpha_at_max": 0.4082817804592475,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007898161027890538,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.163572448153403,
    -0.5881709970604803,
    -1.4533376986556745,
    -1.1560977305013882
   ],
   "loss": 0.004659472953566501,
   "alpha_at_max": 0.3959861533553485,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007733376727814267,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.9035866126746797,
    -0.5033517703859398,
    -0.13547371408948716,
    -0.923389183847188
   ],
   "loss": 0.012118233171169779,
   "alpha_at_max": 0.20758692704951986,
   "tail": 1.9753086419753084e-42,
   "small": 0.000806717443824434,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.5345837573126944,
    -1.1538936583270853,
    -2.5642040796442163,
    -1.2574474143018575
   ],
   "loss": 0.0011209227078390338,
   "alpha_at_max": 0.15881078775453067,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006502156342811372,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.614207405434446,
    -1.2112661120421353,
    -2.737480825508812,
    -1.3374694790322803
   ],
   "loss": 0.0008163613828111593,
   "alpha_at_max": 0.14761143423980322,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005656354075536107,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.2316439410556739,
    -0.8892939954528614,
    -1.8495123022485005,
    -0.9046478638028922
   ],
   "loss": 0.003551903544777524,
   "alpha_at_max": 0.07731077021728955,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008605124018177257,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.2061572792104194,
    -0.7332496089190816,
    -1.5767394601278184,
    -0.41748315886466153
   ],
   "loss": 0.003966009762175204,
   "alpha_at_max": 0.07979946872679769,
   "tail": 0.003964338977562598,
   "small": 0.0007633854679819363,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -3.413944509036728,
    -2.9030185615028863,
    -4.989267388642472,
    -3.627278568821003
   ],
   "loss": 0.002723881587365362,
   "alpha_at_max": 0.38434390647440014,
   "tail": 1.9753086419753084e-42,
   "small": 0.0002899130392108873,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    3.291442843812346,
    -1.2755963947678024,
    -1.4942838278632613,
    -1.419717729556148
   ],
   "loss": 0.014628271589346986,
   "alpha_at_max": 0.1344497503035281,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578346650025438,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.0980581948668755,
    -2.619711538267704,
    -4.486077468046108,
    -3.2565004871208854
   ],
   "loss": 0.001871931982245334,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.00019871126855219856,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -2.002923612462027,
    -1.6697323986444679,
    -2.7471259394801817,
    -1.9457912436808085
   ],
   "loss": 0.0007863762802959862,
   "alpha_at_max": 0.22556930424912652,
   "tail": 1.9753086419753084e-42,
   "small": 0.000638715854787697,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -1.7474059965453383,
    -1.4639908244094664,
    -2.3495656433973373,
    -1.6985644371776643
   ],
   "loss": 0.0018164448991926374,
   "alpha_at_max": 0.2719443248225544,
   "tail": 5.551115123125783e-17,
   "small": 0.000782588904478132,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.9144397681717602,
    -1.604368328874723,
    -2.612259144018495,
    -1.8622189441567008
   ],
   "loss": 0.0010571364637472769,
   "alpha_at_max": 0.251466420576279,
   "tail": 0.0010568905854795863,
   "small": 0.0007101038281644989,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.9799392100388946,
    -1.6620597479981,
    -2.6996152945489404,
    -1.983106106630428
   ],
   "loss": 0.0008225003421953314,
   "alpha_at_max": 0.05737464349407367,
   "tail": 0.0008222960621996345,
   "small": 0.0006578879855358988,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -2.3606202109519847,
    -2.2073417220003995,
    -5.999999999525112,
    -2.6790518791101623
   ],
   "loss": 0.019579685583745232,
   "alpha_at_max": 0.17799180203953374,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009533100034908593,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    3.3927570905129985,
    -2.028343176880643,
    -5.999999999781723,
    -2.423380105706601
   ],
   "loss": 0.05587472846275143,
   "alpha_at_max": 0.10236700568047079,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009578335035171914,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.294604535352862,
    -2.0381166804029265,
    -5.513881295751889,
    -2.4921742316516347
   ],
   "loss": 0.01808161499441885,
   "alpha_at_max": 0.1785829529730497,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009493398925197738,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -1.9129601307019644,
    3.783471595856657,
    -3.9999999999959823,
    -1.9129601307019641
   ],
   "loss": 0.013611384160288176,
   "alpha_at_max": 0.03605454340306656,
   "tail": 0.013240256946639328,
   "small": 0.0008100516917795009,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -2.5676368341611093,
    -1.7892059404618474,
    -5.999999999287728,
    -2.5647388722102185
   ],
   "loss": 0.014607989448865322,
   "alpha_at_max": 0.22698648518838235,
   "tail": 9.992007221626409e-16,
   "small": 0.0008099134198622515,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.9047483741944609,
    -1.2095450131193641,
    -3.9999999999857003,
    -1.9019255179299295
   ],
   "loss": 0.014339982048449107,
   "alpha_at_max": 0.22276143146340502,
   "tail": 0.014339035265340971,
   "small": 0.0008106941297650883,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    1.3833568481023217,
    -3.2051200876555637,
    3.3038221225281585,
    -5.999979561291538
   ],
   "loss": 0.08409203614148897,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009555063154491616,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -1.8860417198810093,
    -1.3980115915868243,
    -3.9999999999436624,
    -1.8961576193248924
   ],
   "loss": 0.01601538757197085,
   "alpha_at_max": 0.25703957827688645,
   "tail": 0.016010400190907048,
   "small": 0.0008120247023214455,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -4.066151322872661,
    -3.338819324220845,
    3.8211688777612585,
    -5.999979128162284
   ],
   "loss": 0.010470335520062157,
   "alpha_at_max": 0.38307163913129105,
   "tail": 1.9753086419753084e-42,
   "small": 0.00044628701117899183,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -3.9999968867655182,
    -3.2892034971404875,
    3.5379999246863822,
    -5.999995330148059
   ],
   "loss": 0.030091422801293732,
   "alpha_at_max": 0.13134090365327344,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005840171320226073,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    1.767760671535544,
    -3.3236235010335804,
    3.6824709526031825,
    -5.999999429605821
   ],
   "loss": 0.03880939182619225,
   "alpha_at_max": 0.11156295268062343,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008171118561516311,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.9999917441177852,
    -3.3868678133425076,
    3.272136571222545,
    -5.99998761617646
   ],
   "loss": 0.011043501632897579,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.007854785587789626,
   "small": 0.0005791176834265555,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -2.7489307946605464,
    -1.9647746222365625,
    -5.999999999999935,
    -3.781824549287011
   ],
   "loss": 0.005301776051076512,
   "alpha_at_max": 0.0939636762834912,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008968176548012075,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -3.1379266544754465,
    -2.5209634732496724,
    -5.999996661321541,
    -4.42877017738167
   ],
   "loss": 0.0007765571614597455,
   "alpha_at_max": 0.17845141665624967,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004676058966865959,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -3.999989480932677,
    -3.1923872017686934,
    3.4166661893587986,
    -5.771617634419712
   ],
   "loss": 0.00696161830693709,
   "alpha_at_max": 0.13773363204153058,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014890646747034442,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.999153261140728,
    4.6856241858701,
    -0.47531993702176445
   ],
   "loss": 0.08058765826507952,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -3.071611718940349,
    -2.4610531692973177,
    -5.999999867438528,
    -4.320153351439992
   ],
   "loss": 0.0010707529446953856,
   "alpha_at_max": 0.06262100019879922,
   "tail": 1.9753086419753084e-42,
   "small": 0.000553597170877218,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    0.06276787607606929,
    5.804086424704318,
    4.183182190577385,
    0.4016931857175228
   ],
   "loss": 0.0989311034094027,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502268295,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.99822273246429,
    4.436470527063991,
    -0.6048854013895422
   ],
   "loss": 0.04766206710415277,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639273,
   "small": 6.243585271015206e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.99835584176871,
    -0.31185644024023873,
    -0.5230981622465282
   ],
   "loss": 0.07480860306218973,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.9753086419753084e-42,
   "small": 6.442378985838104e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.2951665399948864,
    5.997857843655103,
    -0.19464473021016368,
    -0.4351893797239719
   ],
   "loss": 0.03601748437930641,
   "alpha_at_max": 0.506384029140547,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003593082296433625,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.559552256567096e-13,
    5.989870666096446,
    4.8943633280690415,
    -0.7785152073054964
   ],
   "loss": 0.033507387702333635,
   "alpha_at_max": 0.08218640803889055,
   "tail": 0.013240256946639328,
   "small": 0.0005873759173846693,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    0.004604910975108463,
    5.999695232481681,
    0.6589544979360598,
    0.20501004138569562
   ],
   "loss": 0.09535083373115913,
   "alpha_at_max": 2.166905640206099,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005898479791317524,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.9983549514550125,
    4.473111524286379,
    -0.6235667795059754
   ],
   "loss": 0.05919360745470437,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737282834478e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {}
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    0.024905435698741346,
    5.999471854781776,
    4.980047732156317,
    0.20329101020925336
   ],
   "loss": 0.08781444309154451,
   "alpha_at_max": 2.164512010598336,
   "tail": 1.4432899320127035e-15,
   "small": 0.0006004375211942081,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    0.06276787607720852,
    5.999707956305604,
    3.4289326529805404,
    0.4016931858100928
   ],
   "loss": 0.0989311034093948,
   "alpha_at_max": 2.5468302525850417,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006473200502277177,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.999754807019625,
    1.7817357206764823,
    -0.6048853947116942
   ],
   "loss": 0.047662067103863004,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585359833048e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.3830018109057534e-13,
    5.998012943484518,
    -0.7796128207884742,
    2.909337219426667
   ],
   "loss": 0.024302021767385718,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005873251391471657,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.817626119132505,
    2.139650293947817,
    -0.4753199356179466
   ],
   "loss": 0.08058765826506709,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234598015630866e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    0.11679393433572079,
    5.999580435395682,
    -0.1963296379252878,
    3.2015207475661276
   ],
   "loss": 0.08630338136631033,
   "alpha_at_max": 0.24966634302175353,
   "tail": 1.9753086419753084e-42,
   "small": 0.0006426360532011399,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.979421425481414,
    3.036967383900312,
    -0.6235667795049216
   ],
   "loss": 0.05919360745470459,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244737282834478e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.999999991686548,
    -0.4102356151415617,
    4.886852855468493,
    3.452502111241464
   ],
   "loss": 0.08409264941942118,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.000955470701532013,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.7887677792539787,
    5.997704408492485,
    -0.47531993675842976
   ],
   "loss": 0.0805876582650541,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234597060839064e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.8450979464662947,
    4.600160535622928,
    -0.604885401281628
   ],
   "loss": 0.04766206710413767,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585737308877e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.656146661663868,
    4.565591332577641,
    3.134987667366882
   ],
   "loss": 0.04765265768492144,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 4.855607908860193e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.16401152576940803,
    -0.7039390809957735,
    4.319606048415604,
    2.950498704245354
   ],
   "loss": 0.010373624661785819,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004738573050205863,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    8.881784197001252e-15,
    -0.7737480104435899,
    4.563257315727156,
    3.1332371547290174
   ],
   "loss": 0.011043501624266261,
   "alpha_at_max": 0.2582260190634598,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005791174408126265,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    4.657015513960994e-14,
    -0.7737480104436032,
    4.323204214591837,
    2.8656394631784243
   ],
   "loss": 0.011043501624267371,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.0073292026243490516,
   "small": 0.0005791174408128485,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.105965909116852,
    4.34784254330145,
    -0.6235667767709807
   ],
   "loss": 0.05919360745446922,
   "alpha_at_max": 0.2823059294471278,
   "tail": 5.551115123125783e-17,
   "small": 6.244751626915956e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.999999995386748,
    -0.6472247543410825,
    4.76243404682433,
    3.2921273551391677
   ],
   "loss": 0.03881104228655585,
   "alpha_at_max": 0.1115835052288668,
   "tail": 0.014451969011232635,
   "small": 0.0008170889018586092,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.9999999991457633,
    -0.41023561514199114,
    4.523340392500083,
    3.6133306072509734
   ],
   "loss": 0.08409264941941075,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009554707015326791,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    3.4966758662894617,
    3.3630824701148914,
    -0.47531993601027434
   ],
   "loss": 0.08058765826502079,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 6.234594374099345e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.0,
    -0.769035242688441,
    1.5077428612766965,
    2.904067425248816
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0005792947447664787,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.9600085024780567,
    2.6323163605757145,
    -0.6048854013072181
   ],
   "loss": 0.04766206710414056,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 6.243585537468732e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    3.9999999996832787,
    -0.6472247543413059,
    4.147783783084364,
    3.3877195887608136
   ],
   "loss": 0.038811042286539754,
   "alpha_at_max": 0.1115835052288668,
   "tail": 1.9753086419753084e-42,
   "small": 0.0008170889018588312,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.013528380818670558,
    3.948924233816804,
    -0.38904448160366256
   ],
   "loss": 0.026134332791764026,
   "alpha_at_max": 0.6677901363764505,
   "tail": 1.9753086419753084e-42,
   "small": 2.2311930352181264e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6208635838841594,
    0.27581935487997444,
    4.535069283917819,
    0.13079265055935102
   ],
   "loss": 0.013858300019573777,
   "alpha_at_max": 0.05872188659713034,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005349002620375076,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    0.1484473030008036,
    4.992887619824022,
    0.24797976737981575
   ],
   "loss": 0.04050038568037318,
   "alpha_at_max": 3.2027275822887327,
   "tail": 1.9753086419753084e-42,
   "small": 2.431447550632626e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.10616775863774261,
    4.249462375792934,
    -0.6405527625141909
   ],
   "loss": 0.013751316245520062,
   "alpha_at_max": 0.13088202326374887,
   "tail": 0.013240256946639217,
   "small": 2.428410549537574e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.7595016870921949,
    5.191262374840866,
    -0.22204198395118319,
    -0.45573732002973655
   ],
   "loss": 0.011101328971415803,
   "alpha_at_max": 0.243534223167475,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005175861235935386,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    2.9894917526145988,
    3.9422944750616375,
    -0.623566774829696
   ],
   "loss": 0.05919360745430624,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 6.244761818763322e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7632172346459226,
    5.857056725390746,
    2.796067489273956e-13,
    -0.5024539771237821
   ],
   "loss": 0.011391278109930791,
   "alpha_at_max": 0.24957437948315717,
   "tail": 0.011382863824331346,
   "small": 0.000529026431318691,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    1.7763568394002505e-14,
    4.362374094110651,
    -0.6567467633701529
   ],
   "loss": 0.013792963121035284,
   "alpha_at_max": 0.12726822878586821,
   "tail": 0.013240256946639273,
   "small": 2.575652770953063e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.8309706438638389,
    0.04152154063341129,
    0.2531136580628928,
    -0.09937058851917954
   ],
   "loss": 0.018284823366893067,
   "alpha_at_max": 2.6051935843916696,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007557390351129456,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    0.015547693037022192,
    0.3868477624658923,
    0.0009299897830700519
   ],
   "loss": 0.04416922719645677,
   "alpha_at_max": 0.3127519311407983,
   "tail": 1.9753086419753084e-42,
   "small": 2.5918713740802346e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.00010774260094485914,
    4.381012515222677,
    -0.5631652936779349
   ],
   "loss": 0.017819754752958383,
   "alpha_at_max": 0.506384029140547,
   "tail": 5.551115123125783e-17,
   "small": 2.5755938171112547e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7803566400543571,
    0.13064911468349616,
    4.703544414085393,
    -0.09176928063929964
   ],
   "loss": 0.013105866554370942,
   "alpha_at_max": 2.5927461616685448,
   "tail": 6.106226635438361e-16,
   "small": 0.0005832011989626018,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    0.06677962131824827,
    4.808662173526718,
    0.0028795068603781316
   ],
   "loss": 0.03515616925892722,
   "alpha_at_max": 2.7229520896844432,
   "tail": 7.216449660063518e-16,
   "small": 2.637576907105199e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.93103914273631,
    -0.476250752038977,
    5.999891041446752
   ],
   "loss": 0.018615706129970877,
   "alpha_at_max": 0.6455353060839606,
   "tail": 1.9753086419753084e-42,
   "small": 2.6025275605690013e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6196856952484886,
    3.9999634022231625,
    -0.12967419671416844,
    3.3650358735585497
   ],
   "loss": 0.01355589186538353,
   "alpha_at_max": 0.3353667483044569,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005307746227060095,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    4.466165588351824,
    -0.19870950067955628,
    3.8780755118110886
   ],
   "loss": 0.03960874799085201,
   "alpha_at_max": 0.25576434426453815,
   "tail": 1.9753086419753084e-42,
   "small": 2.610698823568569e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.26578473573562755,
    -0.5345662584809021,
    5.999999999998384
   ],
   "loss": 0.013242735446746812,
   "alpha_at_max": 0.6259793401895692,
   "tail": 0.013240256946639328,
   "small": 2.0057611012092025e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7766917629233648,
    -0.0,
    -0.38038646165982615,
    5.999999999986297
   ],
   "loss": 0.013241575220307222,
   "alpha_at_max": 0.3271899836231792,
   "tail": 0.013240256946639328,
   "small": 0.0005715750873400705,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.0,
    -0.5964056906500661,
    5.999999999902638
   ],
   "loss": 0.013241660453510384,
   "alpha_at_max": 0.15634356115998688,
   "tail": 0.013240256946639328,
   "small": 2.5614279655084005e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.948313662705418,
    -0.6113944622415537,
    3.9962325409670694
   ],
   "loss": 0.011035178003785617,
   "alpha_at_max": 0.12586935305209662,
   "tail": 1.9753086419753084e-42,
   "small": 2.7933991009199133e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    2.8692913467060066,
    -0.3429993551240913,
    -0.5464553484094177
   ],
   "loss": 0.021180926521965238,
   "alpha_at_max": 0.15922087270511717,
   "tail": 1.9753086419753084e-42,
   "small": 2.8067523129005068e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.996270008772658,
    -0.4031240118837416,
    3.4128249248348905
   ],
   "loss": 0.027151568896647826,
   "alpha_at_max": 0.22231051256728715,
   "tail": 1.9753086419753084e-42,
   "small": 2.805516245540929e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7457024778532236,
    5.335261249412775,
    -0.383414220025894,
    3.6596479757426867
   ],
   "loss": 0.009967162308087585,
   "alpha_at_max": 0.3117166498164901,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047593404124190997,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.45288693170687655,
    4.638549402174641,
    3.3270344896672084
   ],
   "loss": 0.00695739068532375,
   "alpha_at_max": 0.18967059212111465,
   "tail": 1.9753086419753084e-42,
   "small": 2.611101042049313e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5727742263051683,
    -0.22937233030648008,
    3.9989894120583482,
    3.197574918897528
   ],
   "loss": 0.010062394417281295,
   "alpha_at_max": 0.309542296280712,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003799451741397508,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.2980642515090613,
    4.72502546785975,
    3.464762116088181
   ],
   "loss": 0.023542717798861412,
   "alpha_at_max": 0.23650482209992543,
   "tail": 1.9753086419753084e-42,
   "small": 1.203710864539076e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 3,
   "theta": [
    -0.4459004027260205,
    -0.7116796383600552,
    0.021487556831619514,
    -0.2730901644426345
   ],
   "loss": 0.0018361266010351596,
   "alpha_at_max": 0.12252931342130767,
   "tail": 1.9753086419753084e-42,
   "small": 0.00016308315549840025,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6466978597138975,
    -0.08103922338013358,
    -0.3734759655567723
   ],
   "loss": 0.0025763654925143875,
   "alpha_at_max": 0.9901021418380566,
   "tail": 0.0025759275864717934,
   "small": 1.764291774231097e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6554441219446208,
    -0.051639980350258075,
    -0.3279358173290427
   ],
   "loss": 0.0030626345343740535,
   "alpha_at_max": 0.31114297506379573,
   "tail": 1.9753086419753084e-42,
   "small": 1.952168095620266e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6605751302435534,
    -0.0,
    -0.32109916984776143
   ],
   "loss": 0.003370478772834362,
   "alpha_at_max": 0.08189926420261798,
   "tail": 0.0033701226430976616,
   "small": 2.0659061881200813e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 2,
   "theta": [
    -0.43697737891967803,
    -0.7163715681023004,
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.002042632093409713,
   "alpha_at_max": 0.13054492708326157,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017618014110254432,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 1,
   "theta": [
    -0.5448917185872838,
    -0.6642486033330948,
    -0.0,
    -0.28920583206634914
   ],
   "loss": 0.0036066806091217263,
   "alpha_at_max": 0.36928358220675656,
   "tail": 1.9753086419753084e-42,
   "small": 2.149074230128889e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.45909397314188105,
    -0.7026003995543064,
    -0.0,
    -0.3027319667240098
   ],
   "loss": 0.0015509116705889614,
   "alpha_at_max": 0.11428783347897724,
   "tail": 0.0015508662419878583,
   "small": 0.00014326915068141322,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5576097771670125,
    -0.6032842176745529,
    4.187416443487699,
    2.4553590965251066
   ],
   "loss": 0.0013990809583290797,
   "alpha_at_max": 0.2028616716966295,
   "tail": 0.00034506967689890145,
   "small": 2.5183025526009928e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6144696716019602,
    4.096217645612995,
    0.06566475721451576
   ],
   "loss": 0.0009396366759992741,
   "alpha_at_max": 5.944016413602215,
   "tail": 1.7896795156957523e-13,
   "small": 1.1331203852993355e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6046860178258924,
    5.062991587901218,
    3.1839275638135223
   ],
   "loss": 0.0020368786950748508,
   "alpha_at_max": 0.18617441591266184,
   "tail": 0.0006690448516545877,
   "small": 9.594385428357555e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.7542720931409415,
    5.9999999360854295,
    -0.5919717961619186,
    -0.7282635969978728
   ],
   "loss": 0.0014142853762970642,
   "alpha_at_max": 0.2072812409419045,
   "tail": 1.9753086419753084e-42,
   "small": 7.677894986457545e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.4517980985483969,
    -0.758718432418723,
    0.23490713030015264,
    -0.5998651633139617,
    -0.7305471130907079
   ],
   "loss": 0.000879934983597952,
   "alpha_at_max": 0.60891966531114,
   "tail": 1.9753086419753084e-42,
   "small": 5.7086960827512634e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7640448330071204,
    5.999999999994679,
    -0.6181157569374194,
    -0.7376489805419043
   ],
   "loss": 0.001568522462027655,
   "alpha_at_max": 0.21403263588306767,
   "tail": 1.9753086419753084e-42,
   "small": 7.862540418734909e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.7699572653924367,
    5.999999999267414,
    -0.6460353031945044,
    -0.7384235925065393
   ],
   "loss": 0.0019188147813524736,
   "alpha_at_max": 0.08775664267786039,
   "tail": 1.9753086419753084e-42,
   "small": 8.086742031565564e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4890112628334653,
    -0.7041309627664827,
    -0.32129561248956096,
    -0.3702688157195272,
    -0.657763820221054
   ],
   "loss": 0.0023556354364620002,
   "alpha_at_max": 0.13088202326374887,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014623210295239275,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    -0.6980973576488391,
    0.08151392623132536,
    -0.38977100171239604,
    -0.6497190133975291
   ],
   "loss": 0.004240610988568205,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 8.612418005427003e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4441767551323334,
    -0.7781298184859539,
    5.731494205090817,
    -0.6857271482261202,
    -0.7473181473926055
   ],
   "loss": 0.0007133053153107749,
   "alpha_at_max": 0.22761453931416448,
   "tail": 1.9753086419753084e-42,
   "small": 4.000393976710814e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -1.2061825921368228,
    3.1710733545566026,
    -1.5672443079369813,
    3.714351101062494
   ],
   "loss": 0.013240256946639398,
   "alpha_at_max": 286926799754347.94,
   "tail": 0.013240256946639328,
   "small": 1.0411593410752928e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6076434450869344,
    -0.3906956657076859,
    0.6593783086193241,
    4.522399981284091
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 1.9531385389015554e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7159701486931747,
    -0.583444850521837,
    -0.5987282743459179,
    0.31897432074459164,
    4.601790219178541
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.0003919935076615033,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5660590929379647,
    -0.5589802499014319,
    4.00000000320717,
    -0.532357169157315,
    4.368572591613055
   ],
   "loss": 0.0011735432435842075,
   "alpha_at_max": 0.36901158422794833,
   "tail": 1.1102230246251565e-16,
   "small": 4.109831296217337e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5167760543939596,
    4.000000000850843,
    -0.46746256125782426,
    4.252718484788183
   ],
   "loss": 0.0029853418873059256,
   "alpha_at_max": 0.12610142665095952,
   "tail": 2.7755575615628914e-16,
   "small": 5.524527946221269e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.45286806005134256,
    5.999999966590618,
    -0.42057200810302797,
    3.9057553089272217
   ],
   "loss": 0.0024390011314252558,
   "alpha_at_max": 0.3213364563196693,
   "tail": 5.6066262743570405e-15,
   "small": 5.6688437277685466e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -1.772883337790828,
    -1.3876697477720437,
    -3.0563277239745235,
    -1.903435826142676,
    -1.5691488668951352
   ],
   "loss": 0.0003952571631260504,
   "alpha_at_max": 0.07296590946618917,
   "tail": 1.9753086419753084e-42,
   "small": 0.0003699748566468042,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.740368454286156,
    -1.3700471090776056,
    -2.9851712093724982,
    -1.878464205322154,
    -1.5427108766650104
   ],
   "loss": 0.0004488283890657918,
   "alpha_at_max": 0.2574186450357961,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004073953302250466,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -1.6953389606250289,
    -1.2964298384699444,
    -2.9021092851806802,
    -1.7534068135842036,
    -1.447495654492336
   ],
   "loss": 0.0005667067319861108,
   "alpha_at_max": 0.12745591643817997,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004681000777426725,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.8838023651220146,
    -1.2369878177090303,
    -3.057617539617939,
    -1.8366568783534647,
    3.754349525391868
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 0.00020190241576489854,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -2.9815696168074246,
    -2.578736263300114,
    5.196398554997812,
    -4.340703746046469,
    -3.1949025160783084
   ],
   "loss": 0.0027238962591822347,
   "alpha_at_max": 0.38434390647440014,
   "tail": 1.9753086419753084e-42,
   "small": 0.00029121682174504393,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a2)^2 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     2,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -1.2197896109107522,
    -0.9835054624048033,
    -1.4817620006324594,
    -1.3658523740886144,
    -0.7298269750269514
   ],
   "loss": 0.0034239251764509593,
   "alpha_at_max": 0.19520008390127436,
   "tail": 0.003421202786135835,
   "small": 0.0007591737920797925,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -1.990234507580312,
    2.2232395720941165,
    -3.999999999997361,
    -2.5591523040170996,
    -1.990234507580312
   ],
   "loss": 0.008822559868531088,
   "alpha_at_max": 0.14076024043833849,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009277476204738733,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -3.8276466314444435,
    -3.1669035000811707,
    1.9448251500986047,
    -5.580460725204176,
    -3.986089514500488
   ],
   "loss": 0.0018719219091765105,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.00019791416202163958,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -2.5877294990414796,
    -2.1072160529544215,
    -3.999999999959297,
    -3.6223111993886183,
    -2.531314705979925
   ],
   "loss": 0.0007649728753275076,
   "alpha_at_max": 0.22698648518838235,
   "tail": 1.9753086419753084e-42,
   "small": 0.00034458876678677974,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.4845824361914106,
    -2.0295578636455556,
    -3.9999999999839075,
    -3.463329979933244,
    -2.433473068366359
   ],
   "loss": 0.001003679411938685,
   "alpha_at_max": 0.25454232109910535,
   "tail": 0.0010036169023589503,
   "small": 0.0004779055259467313,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -3.02537156107164,
    -2.4185112623679075,
    -5.999999998014667,
    -4.257949872188546,
    -2.978592587263132
   ],
   "loss": 0.0015622233495771187,
   "alpha_at_max": 0.08706427742115501,
   "tail": 5.551115123125783e-17,
   "small": 0.0006109208071369832,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    5.805993415584572,
    3.954772969723453,
    -0.6507529106403677,
    -0.64167266647004
   ],
   "loss": 0.007345239548525173,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[(a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -2.817074776973427,
    -2.28560119478627,
    -4.99325701045106,
    -3.9497703505488855,
    -2.8197910723801773
   ],
   "loss": 0.0007328927004086605,
   "alpha_at_max": 0.0621269452354964,
   "tail": 0.000732713258165707,
   "small": 0.000450080656386187,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.3199889887500613,
    5.933415417006561,
    5.993099580598379,
    -0.6410209359105328,
    -0.5736171177464541
   ],
   "loss": 0.013844907075670987,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020815429201825886,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.997112796097953,
    4.099976243246558,
    -0.6623852933958672,
    -0.6021029277269011
   ],
   "loss": 0.024784500395524822,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.982239438217802,
    4.187898402431564,
    -0.6451606321707737,
    -0.5918281602640835
   ],
   "loss": 0.020807132679928286,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    0.1443822177985098,
    5.999339210642747,
    4.849358912969672,
    -0.3387423637968549,
    -0.17057902159488372
   ],
   "loss": 0.09605161551494179,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 0.0007005258918828527,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.34088829376024504,
    5.996389950860516,
    5.999820128023407,
    -0.6314491224977155,
    -0.57270891528741
   ],
   "loss": 0.011401926160740539,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349600913658,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    5.9946869956221125,
    3.295398411611237,
    -0.6593788793793269,
    -0.47059671839582407
   ],
   "loss": 0.024555756229647674,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.02453806987301832,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.3125628387763979,
    4.000008591149518,
    -0.6098985398671793,
    3.279324204011742,
    -0.6098985398671793
   ],
   "loss": 0.01966015425791623,
   "alpha_at_max": 0.3731814089079781,
   "tail": 0.013240256946639328,
   "small": 0.00034039446257905226,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.994082903034492,
    -0.6219699480696987,
    3.3767266915255396,
    -0.6219699480696987
   ],
   "loss": 0.047657359928320986,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 7.952409197820032e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.98582089779128,
    2.4200075436631368,
    -0.5370591371442877,
    -0.1330309084053206
   ],
   "loss": 0.042628952384945684,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.016625391288437763,
   "small": 6.240528604983808e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    7.952586575194248e-13,
    5.871963577163255,
    -0.7796128207885467,
    3.097381619153439,
    -0.7796128207885467
   ],
   "loss": 0.024302021767390602,
   "alpha_at_max": 0.27179408435172364,
   "tail": 0.013240256946639328,
   "small": 0.0005873251391473877,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.353557032004746,
    5.960065258795072,
    -0.5385371474923002,
    -0.4054482619700478,
    -0.5428812511371862
   ],
   "loss": 0.018951689880281286,
   "alpha_at_max": 0.10554556765523845,
   "tail": 0.018945940852075238,
   "small": 0.0002927543300768054,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    5.992064698283334,
    3.6205171446516013,
    -0.7624781766468858,
    -0.6841923934817777
   ],
   "loss": 0.01912727908405376,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.01911543631825724,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.999317137333033,
    4.014851948579723,
    -0.6665937370079434,
    -0.4729250948698933
   ],
   "loss": 0.03501560876458232,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.010742864009021802,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3957321301593103,
    3.9999820891067444,
    3.861282731411862,
    -0.567850763297887,
    -0.3483855289447368
   ],
   "loss": 0.018051039954596115,
   "alpha_at_max": 0.35007411534405086,
   "tail": 0.011284264964374346,
   "small": 0.00023881825867211326,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    0.05611467423088197,
    4.044565022292671,
    -0.2650908910106552,
    -0.35026584621286466
   ],
   "loss": 0.0026798872257622897,
   "alpha_at_max": 0.8365270713734719,
   "tail": 1.9753086419753084e-42,
   "small": 2.0995223026787357e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    0.10583104814148708,
    4.180116179421271,
    -0.28746191116932207,
    -0.3457343049523647
   ],
   "loss": 0.003208991717573717,
   "alpha_at_max": 0.15281289380514826,
   "tail": 1.9753086419753084e-42,
   "small": 1.5334257108534644e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.19880026740525203,
    -0.26148996012375214,
    -0.479367173806339,
    -0.5296920547258379
   ],
   "loss": 0.0007467623797030587,
   "alpha_at_max": 0.9597541528877527,
   "tail": 0.0007466255602280314,
   "small": 6.39815547209821e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5235905658930156,
    -0.3651984441766696,
    -0.3071381609805188,
    -0.5195594528017383,
    -0.6061320666341801
   ],
   "loss": 0.0003388875254253243,
   "alpha_at_max": 0.17291791886954813,
   "tail": 1.9753086419753084e-42,
   "small": 3.802318333523402e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.20452415783706135,
    -0.2700386357471669,
    -0.4917348088767243,
    -0.5385907452454002
   ],
   "loss": 0.0007592913756739872,
   "alpha_at_max": 0.36034624430387135,
   "tail": 1.9753086419753084e-42,
   "small": 6.551467206517003e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.522286712557599,
    -0.37634812698197306,
    -0.3214184706446157,
    -0.5273436090624122,
    -0.617728074845023
   ],
   "loss": 0.0003623806289405618,
   "alpha_at_max": 0.17818863460281562,
   "tail": 0.0003616787461291904,
   "small": 4.030286490763757e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.221470085389321,
    -0.2969795752844635,
    -0.5053655245210464,
    -0.5579524711281733
   ],
   "loss": 0.0008267556233498841,
   "alpha_at_max": 0.06416231129707262,
   "tail": 0.0008265772761848478,
   "small": 7.033273274892338e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5215716222935702,
    -0.38308072336578247,
    -0.3292336200290551,
    -0.5361310470881405,
    -0.6261923865823051
   ],
   "loss": 0.0003735873615280383,
   "alpha_at_max": 0.40648076570323816,
   "tail": 1.9753086419753084e-42,
   "small": 4.154493605124099e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.23305631964337614,
    -0.3120452251689043,
    -0.5232397509430274,
    -0.5740550016776738
   ],
   "loss": 0.0008594009527085333,
   "alpha_at_max": 0.06419777849968618,
   "tail": 1.9753086419753084e-42,
   "small": 7.383197044852352e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.23094638663699563,
    0.12171267308752842,
    -0.5484622969678083,
    -0.5814150271337435
   ],
   "loss": 0.0005251628703970557,
   "alpha_at_max": 0.28308704821538816,
   "tail": 0.0005244843506719277,
   "small": 7.293785773132555e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5261910256097462,
    -0.3959659855700326,
    0.18550402471246663,
    -0.5898794752632335,
    -0.660529613544193
   ],
   "loss": 0.00023059847137429923,
   "alpha_at_max": 0.13206872951464238,
   "tail": 0.0002305099976948055,
   "small": 3.3137804254956826e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.25028949989283333,
    0.08528702229118057,
    -0.5652166825719873,
    -0.600010757316953
   ],
   "loss": 0.0005782215390521817,
   "alpha_at_max": 0.05018339051638707,
   "tail": 0.0005780853245882511,
   "small": 7.915870183783369e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    4.336483095378837,
    -0.5023759350601698,
    -0.29094622377031265,
    -0.4952809177589066
   ],
   "loss": 0.0019005786689825221,
   "alpha_at_max": 0.7323522159755093,
   "tail": 1.9753086419753084e-42,
   "small": 6.02367253854652e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.40066825707501286,
    4.442535015612582,
    -0.605559181603881,
    -0.3471375893452864,
    -0.5952567363580434
   ],
   "loss": 0.0021589504694857764,
   "alpha_at_max": 0.264923204735153,
   "tail": 1.9753086419753084e-42,
   "small": 5.5091158655207195e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.643891197110218,
    -0.5457551722588669,
    -0.3442344618315438,
    -0.5437339875565164
   ],
   "loss": 0.002444462495204025,
   "alpha_at_max": 0.2574660676702255,
   "tail": 1.9753086419753084e-42,
   "small": 5.855672502441678e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    0.6640495410014333,
    -1.8814312340652513,
    -1.6585228006555695,
    -2.561104167015368
   ],
   "loss": 0.01324025694663936,
   "alpha_at_max": 642090437172822.8,
   "tail": 0.013240256946639328,
   "small": 4.276835594341222e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    0.19063875740370229,
    -0.8087965954147629,
    -0.1398423285269823,
    0.4774719126262834,
    -0.8069275599380739
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 2.0246354024693002e+17,
   "tail": 0.013240256946639328,
   "small": 0.0006609309980091238,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4337541979666033,
    0.5095981349684404,
    3.8330755325773382,
    -0.28526960366365284,
    -0.3181157673312199
   ],
   "loss": 0.003208554201756808,
   "alpha_at_max": 0.15741278403217168,
   "tail": 1.9753086419753084e-42,
   "small": 1.639373027384483e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.4788089404105866,
    3.758086126920757,
    -0.3824750126513369,
    -0.19954636739842463
   ],
   "loss": 0.02610573079938594,
   "alpha_at_max": 0.3959861533553485,
   "tail": 0.013240256946639328,
   "small": 6.032249633136644e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.9999881228741208,
    -0.8051957471937099,
    -0.766018238915704,
    -0.9378844703647395
   ],
   "loss": 0.00013428140881666106,
   "alpha_at_max": 0.13112333905213372,
   "tail": 1.9753086419753084e-42,
   "small": 6.17142434933271e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.9999690806617076,
    -1.0295622443336812,
    -0.9431279578444243,
    -1.273099146577349
   ],
   "loss": 0.0005316651994309307,
   "alpha_at_max": 0.06299121713530895,
   "tail": 1.9753086419753084e-42,
   "small": 6.115499595615859e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.540553965448936,
    3.999904152300134,
    -0.8572268994628853,
    -0.8034899459252216,
    -1.0098767669373792
   ],
   "loss": 0.00011435245664248583,
   "alpha_at_max": 0.07280479779217797,
   "tail": 1.9753086419753084e-42,
   "small": 8.10252039795678e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5215212282950001,
    -0.4368663742987611,
    2.7216482665765387,
    -0.6146394540024547,
    -0.6950037689384891
   ],
   "loss": 0.000297708895915183,
   "alpha_at_max": 0.1567184039241307,
   "tail": 1.9753086419753084e-42,
   "small": 4.125830624612803e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    4.873322378675946,
    -0.8206153399783208,
    -0.7786220868909577,
    -0.9607237889076193
   ],
   "loss": 0.00015756205554628977,
   "alpha_at_max": 0.4186393042843458,
   "tail": 1.9753086419753084e-42,
   "small": 6.173460076475124e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.4269139506021373,
    3.8255600901140996,
    -0.6369925274313027,
    -0.7244685805979894
   ],
   "loss": 0.0018804885724863496,
   "alpha_at_max": 0.0650548979592831,
   "tail": 1.9753086419753084e-42,
   "small": 1.7130832048461997e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4977536385247503,
    -0.5375044612430311,
    3.9337890421521555,
    -0.6319517835928609,
    -0.7519404506592877
   ],
   "loss": 0.0007292192715285806,
   "alpha_at_max": 0.3480807451525989,
   "tail": 1.9753086419753084e-42,
   "small": 8.17023723639343e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    5.753057326836402,
    5.999299348687682,
    -0.650752910640335,
    -0.6416726664699848
   ],
   "loss": 0.007345239548523508,
   "alpha_at_max": 0.1892866564754177,
   "tail": 1.9753086419753084e-42,
   "small": 6.231161497893822e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.3199889885860565,
    3.999971691907149,
    3.9900690529169367,
    -0.6410209358772065,
    -0.5736171177020221
   ],
   "loss": 0.01384490707822339,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020815429229781302,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.9939324987363065,
    4.294160040664182,
    -0.6623852934073107,
    -0.6021029277421582
   ],
   "loss": 0.024784500395481968,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.227611515363662e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.991864125983561,
    4.160217158367829,
    -0.6451606321707224,
    -0.5918281602640151
   ],
   "loss": 0.02080713267992529,
   "alpha_at_max": 0.23476859452495735,
   "tail": 1.9753086419753084e-42,
   "small": 6.229534132984327e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    3.9999999987744514,
    -0.41023561514196927,
    4.5156449624194135,
    3.117468879654293,
    4.371147045604035
   ],
   "loss": 0.08409264941941119,
   "alpha_at_max": 0.18110064621733984,
   "tail": 1.9753086419753084e-42,
   "small": 0.0009554707015326791,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.3408882937597062,
    5.227783522870277,
    5.999160901943858,
    -0.6314491224976944,
    -0.5727089152873854
   ],
   "loss": 0.011401926160749198,
   "alpha_at_max": 0.29112533413607583,
   "tail": 1.9753086419753084e-42,
   "small": 0.00017119349601002476,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    5.838382965964595,
    3.4742062930337,
    -0.6593788793793411,
    -0.470596718395229
   ],
   "loss": 0.024555756229640346,
   "alpha_at_max": 0.22765647132374064,
   "tail": 0.024538069873010715,
   "small": 6.245464034826398e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.16401152576934858,
    -0.7039390809958143,
    4.046948790173275,
    3.0197749139259265,
    4.059072778534384
   ],
   "loss": 0.01037362466178604,
   "alpha_at_max": 0.33953144362317195,
   "tail": 1.1102230246251565e-16,
   "small": 0.00047385730502080836,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.009378284758837,
    -0.6219699413143451,
    3.8609076868817915,
    -0.6219699413143451
   ],
   "loss": 0.047657359928095167,
   "alpha_at_max": 0.2823059294471278,
   "tail": 0.013240256946639328,
   "small": 7.952431468893906e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.9969175314351815,
    3.506304555734083,
    -0.5370591371997497,
    -0.1330309052334402
   ],
   "loss": 0.0426289523849388,
   "alpha_at_max": 0.3095993213309174,
   "tail": 0.016625391286707092,
   "small": 6.240528827028413e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    4.638306200027492e-14,
    -0.7737480104436029,
    4.004399686576508,
    2.9536478424719483,
    4.02128582902208
   ],
   "loss": 0.011043501624267371,
   "alpha_at_max": 0.2582260190634598,
   "tail": 5.551115123125783e-17,
   "small": 0.0005791174408128485,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    2.398081733190338e-14,
    -0.7737480104435943,
    3.882173703777311,
    2.945545168229976,
    3.8857572667649216
   ],
   "loss": 0.011043501624267149,
   "alpha_at_max": 0.2582260190634598,
   "tail": 0.006891816746829427,
   "small": 0.0005791174408126265,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    5.934136894150361,
    3.6127317221975574,
    -0.7624781766468901,
    -0.6841923934817815
   ],
   "loss": 0.019127279084053095,
   "alpha_at_max": 0.1835523715131399,
   "tail": 0.01911543631825685,
   "small": 6.254371021086058e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.9768925112428795,
    4.035592578419976,
    -0.6665937370086408,
    -0.4729250948707217
   ],
   "loss": 0.03501560876458276,
   "alpha_at_max": 0.24205831177775977,
   "tail": 0.010742864009014363,
   "small": 6.246126083020442e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/a2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.11170225172157686,
    -0.6643408338183177,
    4.2085295108864464,
    -0.4320544142781331,
    -0.20620976096177476
   ],
   "loss": 0.014763984981790879,
   "alpha_at_max": 0.06653344329456863,
   "tail": 0.014761529791363803,
   "small": 0.0005136499029982922,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    5.4279467892955955,
    4.006227272866042,
    -0.1812759713926571,
    -0.19793184020868115
   ],
   "loss": 0.02259305181807647,
   "alpha_at_max": 0.8282472450723914,
   "tail": 1.9753086419753084e-42,
   "small": 1.570820043150789e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.999155221786779,
    4.907817910072818,
    0.708103458965792,
    -0.31656893815639736
   ],
   "loss": 0.03444654428574223,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5964415680408954,
    3.9999658539039453,
    4.437087358188474,
    0.4881567412265263,
    -0.5498853662894008
   ],
   "loss": 0.011855773132477543,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004540629165474819,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.071732713883458,
    0.20108779581216685,
    -0.5447048398529581,
    -0.30453830271247606
   ],
   "loss": 0.012933957842218624,
   "alpha_at_max": 0.14801986371176049,
   "tail": 0.012926468467164165,
   "small": 1.5911113313560321e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.7293035849957554,
    4.8917415851947865,
    -0.025837993774359705,
    -0.30858432739711894,
    -0.639320882695631
   ],
   "loss": 0.010342936428262783,
   "alpha_at_max": 0.9083223489878536,
   "tail": 1.9753086419753084e-42,
   "small": 0.00042935024762980056,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.999995054923051,
    -0.16681903244592106,
    -0.4143201064007899,
    -0.3526146116480334
   ],
   "loss": 0.019825804884385123,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 1.7835862321513574e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    3.999960777219659,
    0.3022727022772377,
    -0.6193957783810304,
    -0.420050835721356
   ],
   "loss": 0.013163135801221193,
   "alpha_at_max": 0.13373343506538712,
   "tail": 0.013161856502817093,
   "small": 2.0936388595016453e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.7712673721340073,
    4.000005588286122,
    0.4166712493895254,
    0.023297604975794844,
    -0.695646067740356
   ],
   "loss": 0.014225204873973921,
   "alpha_at_max": 2.515590812969915,
   "tail": 1.9753086419753084e-42,
   "small": 0.0005554411763104561,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    5.999620622387204,
    0.5844082768088086,
    0.1491003755402573,
    -0.40214020457610894
   ],
   "loss": 0.03555132491498525,
   "alpha_at_max": 0.29273860571553223,
   "tail": 1.9753086419753084e-42,
   "small": 2.0068418521423936e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.772714744770128,
    5.9811880749011355,
    -0.058044356451445525,
    -0.5442658293865845,
    -0.8074411185234247
   ],
   "loss": 0.011362479613962528,
   "alpha_at_max": 0.23476859452495735,
   "tail": 0.011353180502951365,
   "small": 0.0005580388644466083,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    5.55034962444347,
    5.997601710886104,
    -0.41531054271076107,
    -0.3471034485706681
   ],
   "loss": 0.016133415713736943,
   "alpha_at_max": 0.60891966531114,
   "tail": 1.9753086419753084e-42,
   "small": 1.7610914488930263e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.998727785723351,
    4.895923506010956,
    0.15016782510708493,
    -0.43093969825593503
   ],
   "loss": 0.028277704902355306,
   "alpha_at_max": 2.740059540597825,
   "tail": 1.5543122344752192e-15,
   "small": 2.148333052898188e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7369312893189187,
    3.999999507545099,
    4.004398636582087,
    0.023456567913787772,
    -0.6789354655309652
   ],
   "loss": 0.01028368082569376,
   "alpha_at_max": 2.5081875050071565,
   "tail": 2.287614542240135e-13,
   "small": 0.0004509898428646242,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    3.9999824259626937,
    -0.5094744280122925,
    3.2294157623919353,
    -0.4767154337136075
   ],
   "loss": 0.01858945228191511,
   "alpha_at_max": 0.6279426768431862,
   "tail": 1.9753086419753084e-42,
   "small": 2.9125181204570083e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.59644156804075,
    3.9999964390087657,
    3.90000255615072,
    0.48815674126238007,
    -0.5498853662889777
   ],
   "loss": 0.011855773132464886,
   "alpha_at_max": 0.3273105470750431,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045406291654692676,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.998542908704026,
    4.82917522278738,
    0.7081034589655377,
    -0.3165689381563977
   ],
   "loss": 0.03444654428574223,
   "alpha_at_max": 0.2571342926030389,
   "tail": 1.9753086419753084e-42,
   "small": 2.0436847383287216e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -4.3623823675264735,
    -2.99493979386941,
    -2.4968772449025938,
    5.925875133809303,
    -5.999999999999999
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.0523841619027791,
   "tail": 0.013240256946639328,
   "small": 0.0052894040925810515,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -2.2048709215341162,
    -1.884635158832836,
    5.999999999972449,
    -4.245944576431677
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.013240256946639328,
   "small": 0.0004485608225255344,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -2.147607273176124,
    -1.9475682261795848,
    5.99999999999434,
    -4.295269707703934
   ],
   "loss": 0.013240256946639328,
   "alpha_at_max": 0.2582735904353799,
   "tail": 0.013240256946639328,
   "small": 0.0005512173328359182,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.000020694092926,
    -0.7015511006827218,
    3.667740990103944,
    -0.7004604473766021
   ],
   "loss": 0.010769465594945737,
   "alpha_at_max": 0.46174265947729554,
   "tail": 1.9753086419753084e-42,
   "small": 4.010555419320383e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7398328602339344,
    5.9995445304228205,
    -0.30216669714623207,
    5.99883543924993,
    -0.7144461479934345
   ],
   "loss": 0.009942511570307455,
   "alpha_at_max": 0.32924561530520136,
   "tail": 1.9753086419753084e-42,
   "small": 0.00045900482677119214,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.999422199261365,
    -0.4467522430887119,
    3.9829731682753833,
    -0.5792983228283692
   ],
   "loss": 0.0271373072524681,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 3.0400563405530434e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.603959416538637,
    3.9974887026446675,
    3.3969183552077435,
    -0.6162388542328823
   ],
   "loss": 0.0022991056319248138,
   "alpha_at_max": 0.23351780513103496,
   "tail": 1.9753086419753084e-42,
   "small": 1.7482840504179364e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.32201843607245373,
    -0.7533462793026003,
    4.036135554675574,
    3.8376048691875715,
    -0.7973470967944611
   ],
   "loss": 0.0018719218435210294,
   "alpha_at_max": 0.31968333704947927,
   "tail": 1.9753086419753084e-42,
   "small": 0.00019790896163551785,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.6669875623725934,
    4.179060876711514,
    3.545480468366275,
    -0.7270861425160254
   ],
   "loss": 0.003514078955016986,
   "alpha_at_max": 0.2955017110980638,
   "tail": 1.9753086419753084e-42,
   "small": 2.5362819597862796e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5072479996406654,
    -0.5996347440457797,
    1.7558374662775522,
    1.027672267641815,
    -0.3364059145877758
   ],
   "loss": 0.0006322849046056511,
   "alpha_at_max": 0.0903815947439226,
   "tail": 1.9753086419753084e-42,
   "small": 6.611239013309955e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.563927457349918,
    0.6700103132532851,
    0.1977557225054607,
    -0.3832455289017589
   ],
   "loss": 0.0017665422074463603,
   "alpha_at_max": 3.7380060504017463,
   "tail": 0.0017663402669459427,
   "small": 1.208187610624023e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5650951916557257,
    0.897044096382801,
    0.3835772402207516,
    -0.3846522003221716
   ],
   "loss": 0.001790703991249809,
   "alpha_at_max": 0.24985037177201713,
   "tail": 1.9753086419753084e-42,
   "small": 1.2186105688982707e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.5756864553405534,
    3.999688474361375,
    2.69978516695823,
    -0.39909271569524885
   ],
   "loss": 0.0019831960528349235,
   "alpha_at_max": 0.27264654585290066,
   "tail": 0.0012509249525263222,
   "small": 1.3084499155269214e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.5049330242637113,
    -0.6063745821065485,
    0.7489408485983224,
    0.2724998043823927,
    -0.3432246995462862
   ],
   "loss": 0.0006767936986425971,
   "alpha_at_max": 0.23672275143580299,
   "tail": 1.9753086419753084e-42,
   "small": 7.001925134020315e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.5756864553404732,
    4.211377683871216,
    2.869327430837063,
    -0.3990927156951154
   ],
   "loss": 0.0019831960528335912,
   "alpha_at_max": 0.27264654585290066,
   "tail": 1.9753086419753084e-42,
   "small": 1.3084499155269214e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5049517170703428,
    -0.6063106728994505,
    0.7651788294240598,
    0.2892214644889668,
    -0.34313338226237144
   ],
   "loss": 0.0006764619739528799,
   "alpha_at_max": 0.23659196974857588,
   "tail": 0.0005657825424729701,
   "small": 6.998783201372927e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6093515165756389,
    3.999315486967652,
    2.417063853876715,
    -0.5363450300984991
   ],
   "loss": 0.0008990781037885309,
   "alpha_at_max": 0.650548979592831,
   "tail": 0.0008892598741097602,
   "small": 1.0973157835714176e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.618919069627412,
    4.178648799273728,
    2.477034353073579,
    -0.5517339597533097
   ],
   "loss": 0.0009842659287639943,
   "alpha_at_max": 0.18392467614141284,
   "tail": 0.00044762131221709467,
   "small": 1.1690715131518203e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/a2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "tied"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5254319553298384,
    -0.6440592153002936,
    4.721436964093864,
    0.04822021984212868,
    -0.5491453732686553
   ],
   "loss": 0.0004594403439064365,
   "alpha_at_max": 0.15660297206860485,
   "tail": 2.0539125955565396e-15,
   "small": 3.4201754053664324e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.5250265740460301,
    4.943684931547715,
    5.97157254152761,
    -0.6613440108085302,
    -0.600714550943784
   ],
   "loss": 0.004055694919795849,
   "alpha_at_max": 0.14851147107574855,
   "tail": 1.9753086419753084e-42,
   "small": 0.00024020486102827032,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.3057939949460705,
    3.7368732594420058,
    -0.7081301404596886,
    -0.6992583611372225
   ],
   "loss": 0.003267913485786922,
   "alpha_at_max": 0.23602608351126014,
   "tail": 1.9753086419753084e-42,
   "small": 1.1486490993917187e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    0.06690892172518492,
    4.289885279623618,
    -0.7275379185506452,
    -0.6889730945999375
   ],
   "loss": 0.008038574577446611,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 2.348938974217063e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.18562378412219227,
    3.7975032575366026,
    -0.6959587900179296,
    -0.6577239913633531
   ],
   "loss": 0.006625710419297159,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.7705783252885965e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6042983657007628,
    5.996360506360821,
    4.314596172546559,
    -0.42671359529639186,
    -0.28787399692760174
   ],
   "loss": 0.01165866481713107,
   "alpha_at_max": 0.2754228703338169,
   "tail": 1.9753086419753084e-42,
   "small": 0.0004791607650099783,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.42636945778693314,
    5.999999673076509,
    4.534446697677678,
    -0.4722448871062816,
    -0.3485823860074528
   ],
   "loss": 0.03264050945743113,
   "alpha_at_max": 0.20587328767335267,
   "tail": 1.9753086419753084e-42,
   "small": 2.6120901690518394e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5155662703213377,
    4.174320710992578,
    5.717961233388241,
    -0.6887490968448506,
    -0.6439732784057668
   ],
   "loss": 0.003364885935789208,
   "alpha_at_max": 0.033978171182708336,
   "tail": 1.9753086419753084e-42,
   "small": 0.00021447335149082924,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.648975654903554,
    4.9587303042196424,
    -0.6275407136798038,
    -0.2925702722424308,
    -0.6255707862996379
   ],
   "loss": 0.0034231075841986147,
   "alpha_at_max": 0.16758687394679073,
   "tail": 4.440892098500626e-16,
   "small": 0.00021800404782745808,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    4.925125750401583,
    -0.6817741871157958,
    -0.21643609188684454,
    -0.6811054363775492
   ],
   "loss": 0.006544884684724472,
   "alpha_at_max": 0.3726318734726548,
   "tail": 6.106226635438361e-16,
   "small": 2.7834512764668418e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6476418837103894,
    4.000032339414399,
    -0.6302180450392254,
    -0.26473683727275465,
    -0.6283438396074322
   ],
   "loss": 0.0033490121950269236,
   "alpha_at_max": 0.16675543591256758,
   "tail": 0.0033469165833673875,
   "small": 0.0002148302862829965,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.9999827298109674,
    -0.6829516067000116,
    -0.1636308783781476,
    -0.6823444709930988
   ],
   "loss": 0.00647620102395452,
   "alpha_at_max": 0.37112482002896374,
   "tail": 0.006473226915937602,
   "small": 2.7832410136596764e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.6501956195115852,
    5.836871254937132,
    -0.6263179788331641,
    -0.2892058320661193,
    -0.6243922527753596
   ],
   "loss": 0.0034914539185110227,
   "alpha_at_max": 0.16916869535470572,
   "tail": 1.9753086419753084e-42,
   "small": 0.00022091562705872647,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    0.06626621007175437,
    -0.66518421418131,
    -0.144194704738087,
    -0.664799052104527
   ],
   "loss": 0.006837365025000874,
   "alpha_at_max": 0.3943846470469728,
   "tail": 1.9753086419753084e-42,
   "small": 2.6141349379615875e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    0.21095283976326035,
    -0.6718720022178299,
    -0.19252041735168005,
    -0.6710014877746797
   ],
   "loss": 0.006810271377706623,
   "alpha_at_max": 0.11224318973310178,
   "tail": 0.006807319859728211,
   "small": 2.6967611057582275e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.364897228387198,
    -0.577274386983748,
    -0.5812731069654269,
    -0.6051537932031998
   ],
   "loss": 0.010300480592133399,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.01029345052140379,
   "small": 2.7966949306401645e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.7286648488976727,
    5.999512411070126,
    3.381447120450919,
    -0.5110425059596599,
    -0.22979789280924146
   ],
   "loss": 0.008394375329233705,
   "alpha_at_max": 0.22980527851555338,
   "tail": 0.008393505824914438,
   "small": 0.000426274329466958,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.206737110649889,
    -0.5401786745446759,
    -0.6356784938320885,
    -0.594503473323058
   ],
   "loss": 0.010353110807946653,
   "alpha_at_max": 0.3594843596822726,
   "tail": 0.010349260793223014,
   "small": 2.799506077177938e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.4218221214620621,
    -0.5199967683461529,
    4.088737408114847,
    -0.06681447904284228,
    -0.544974099234134
   ],
   "loss": 0.0013895614400125655,
   "alpha_at_max": 0.2009648022169523,
   "tail": 1.9753086419753084e-42,
   "small": 8.623321941181317e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    -0.5144003575482521,
    3.9152750032249584,
    -0.02763804933664593,
    -0.5377651753558528
   ],
   "loss": 0.0015463981556222972,
   "alpha_at_max": 0.20274959716413407,
   "tail": 1.9753086419753084e-42,
   "small": 1.200850663685138e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5141634879247103,
    3.7436197670195623,
    -0.024476009760395545,
    -0.5372476201160583
   ],
   "loss": 0.0015387880236497065,
   "alpha_at_max": 0.2020412282437541,
   "tail": 1.9753086419753084e-42,
   "small": 1.1967083852759686e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 4,
   "theta": [
    -0.4587308050537908,
    -0.7110558928457849,
    -0.2860628546064654,
    -0.5037529730211983,
    -0.7497352735552805
   ],
   "loss": 0.0014788332620117028,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 0.00014359648775241762,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.654843353277484,
    -0.3467302092570046,
    -0.5707553893996039,
    -0.7253478318963874
   ],
   "loss": 0.002379884996512871,
   "alpha_at_max": 0.22636016404497494,
   "tail": 0.0023787818258462212,
   "small": 1.9348586122180933e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.654702687313539,
    -0.25811977428537447,
    -0.48279566278038,
    -0.6877942704522153
   ],
   "loss": 0.002715040117716838,
   "alpha_at_max": 0.2574660676702255,
   "tail": 1.9753086419753084e-42,
   "small": 1.9342552297629823e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6636496234989226,
    -0.15016198571348544,
    -0.4334589566672713,
    -0.6815107891983304
   ],
   "loss": 0.0033481890589509566,
   "alpha_at_max": 0.3192713877717054,
   "tail": 0.003346303284287422,
   "small": 2.1343560872022493e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 3,
   "theta": [
    -0.4528221741926375,
    -0.7078632969754781,
    -0.04883699069662617,
    -0.32583357508881877,
    -0.7111830254081213
   ],
   "loss": 0.0016769320447021817,
   "alpha_at_max": 3.2027275822887327,
   "tail": 1.9753086419753084e-42,
   "small": 0.00015273877483801268,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 2,
   "theta": [
    -0.5448917185872838,
    -0.6621611455128633,
    0.08250312956493389,
    -0.22732848489264876,
    -0.6576440889305455
   ],
   "loss": 0.003528588245944375,
   "alpha_at_max": 0.3723574092903636,
   "tail": 1.9753086419753084e-42,
   "small": 2.1018944031947484e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.45994424728544336,
    -0.7015951337873947,
    0.03326079137188476,
    -0.2776529103481109,
    -0.6998263907458163
   ],
   "loss": 0.0015367529743925967,
   "alpha_at_max": 0.43155882303386345,
   "tail": 0.0015364883607305035,
   "small": 0.00014198227346862158,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.6144780845450387,
    4.169999291830456,
    0.028797225853660638,
    -0.6145611750732295
   ],
   "loss": 0.0009395616736298468,
   "alpha_at_max": 5.083466899078474,
   "tail": 7.654987754790454e-14,
   "small": 1.1332678611086777e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5187040126077549,
    -0.6441423145860043,
    0.472092577820173,
    -0.33644671062131604,
    -0.6584107910077649
   ],
   "loss": 0.000328850468760189,
   "alpha_at_max": 0.38448553008877284,
   "tail": 0.00032859062286816343,
   "small": 4.605214534925128e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/a1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "tied",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.6152694023731504,
    0.9047471317139091,
    0.10443799635142846,
    -0.6160658856644958
   ],
   "loss": 0.000960087422525957,
   "alpha_at_max": 0.05499459397508116,
   "tail": 0.0009599095928987111,
   "small": 1.1476155561407353e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.2090999859009317,
    3.043307540867217,
    -0.7820994991000942,
    -0.7348600074225797,
    -0.7498920158680367
   ],
   "loss": 0.00030508813656338063,
   "alpha_at_max": 0.10234815071782688,
   "tail": 1.9753086419753084e-42,
   "small": 8.496288954606968e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.43215246131029994,
    4.073956856863876,
    3.52452260800485,
    -0.7401798202110502,
    -0.587816999155612,
    -0.7058289634805068
   ],
   "loss": 0.0010924638646108153,
   "alpha_at_max": 0.5904729404069872,
   "tail": 1.9753086419753084e-42,
   "small": 1.2762739201921391e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    0.1330988078230143,
    3.6756622009760624,
    -0.7391808090533104,
    -0.5962914700171853,
    -0.7044969486035013
   ],
   "loss": 0.0011292213534805917,
   "alpha_at_max": 0.21407206578312812,
   "tail": 1.9753086419753084e-42,
   "small": 1.1730764859496645e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.15513425005110992,
    3.747770896522338,
    -0.7160815815901582,
    -0.6339018646539438,
    -0.6615245077568367
   ],
   "loss": 0.0003661295223539307,
   "alpha_at_max": 0.22765647132374064,
   "tail": 1.9753086419753084e-42,
   "small": 6.531676886023519e-07,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.38945065578476634,
    5.156433492773859,
    5.875192098519519,
    -0.6562421956403983,
    -0.3525074257730357,
    -0.5939121307196081
   ],
   "loss": 0.005950924089676568,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 7.812475027346721e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.991163635147517,
    4.115795844474767,
    -0.6479721595417682,
    -0.35302951965098467,
    -0.5828854159214358
   ],
   "loss": 0.00891639687740009,
   "alpha_at_max": 0.2496203570173779,
   "tail": 1.9753086419753084e-42,
   "small": 6.715622302699842e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    4.363185775542341,
    -0.7041326730609592,
    -0.6801897539185262,
    -0.7975928171764826,
    -0.6558440097810068
   ],
   "loss": 8.497379945227035e-05,
   "alpha_at_max": 0.1468249967831987,
   "tail": 3.733896062824149e-05,
   "small": 6.042328237754191e-08,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.42885275956034397,
    -0.13560550204370925,
    3.802196647389601,
    -0.7303085753654055,
    -0.6492043303127231,
    -0.6810678144696113
   ],
   "loss": 0.0003594308472893992,
   "alpha_at_max": 0.11572841363352436,
   "tail": 1.9753086419753084e-42,
   "small": 6.081233498766991e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.839025082844559,
    -0.7098046128128108,
    -0.685419459193104,
    -0.8063723773341116,
    -0.6611607204955574
   ],
   "loss": 8.597369967255908e-05,
   "alpha_at_max": 0.15124464260606338,
   "tail": 1.9753086419753084e-42,
   "small": 6.030454713368272e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5430863019998449,
    3.9999229040304023,
    -0.7344023017047561,
    -0.7034812264743007,
    -0.8396894365185417,
    -0.6859637047528399
   ],
   "loss": 5.6019179233035565e-05,
   "alpha_at_max": 0.03005522613907786,
   "tail": 1.9753086419753084e-42,
   "small": 3.3484611806633424e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.000161636071471,
    -0.7092885745452785,
    -0.6846797089469543,
    -0.8054407711781002,
    -0.6606376396806511
   ],
   "loss": 8.725352451088852e-05,
   "alpha_at_max": 0.15155141652556944,
   "tail": 4.4701421822945786e-05,
   "small": 6.03358489836836e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5432596645216647,
    3.999939513217635,
    -0.7263388465895226,
    -0.6964123579603134,
    -0.8275103735383347,
    -0.6782355552402719
   ],
   "loss": 4.71780552004919e-05,
   "alpha_at_max": 0.08462915410756292,
   "tail": 4.7137222845272664e-05,
   "small": 3.0216259770954323e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    5.2435846376331625,
    -0.7120264810535225,
    -0.6873301563484706,
    -0.8097319627360853,
    -0.6632522986117751
   ],
   "loss": 8.73807101080537e-05,
   "alpha_at_max": 0.15377296911811728,
   "tail": 1.9753086419753084e-42,
   "small": 6.026868071273839e-08,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5428482483227204,
    3.9998513892127905,
    -0.7354731012210598,
    -0.7036308756872494,
    -0.8404286710841931,
    -0.6873792813042803
   ],
   "loss": 6.556540902336039e-05,
   "alpha_at_max": 0.09289663867799368,
   "tail": 1.9753086419753084e-42,
   "small": 3.796759963980989e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    4.130486096681113,
    -0.7866495158051202,
    -0.749372272622407,
    -0.9098163880383756,
    -0.7862615511871872
   ],
   "loss": 0.0001172494565711002,
   "alpha_at_max": 0.05362409799068492,
   "tail": 0.0001171457251440966,
   "small": 6.185037992878506e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    3.999994313375434,
    -0.8055650813207893,
    -0.7651890922384652,
    -0.9379886459945004,
    -0.8050959244708663
   ],
   "loss": 0.00013953541196087826,
   "alpha_at_max": 0.386687381255196,
   "tail": 0.0001395115219141041,
   "small": 6.183857004238291e-08,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + (a/b2)^2 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "2": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5411125648985252,
    3.409637673002793,
    -0.8432529025117614,
    -0.791630034347198,
    -0.9890081210941031,
    -0.8429343754767951
   ],
   "loss": 9.652020928019311e-05,
   "alpha_at_max": 0.07085981269167692,
   "tail": 9.637488018843232e-05,
   "small": 7.055697056057575e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5267120313866831,
    4.115328165531637,
    5.972976984372206,
    -0.6709745113376269,
    -0.5417538831574982,
    -0.6135552183159129
   ],
   "loss": 0.004050571419891735,
   "alpha_at_max": 0.37228882483782716,
   "tail": 1.9753086419753084e-42,
   "small": 0.00024470590017366955,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    4.000544616763267,
    4.402376314376484,
    -0.6754526315333755,
    -0.25273384415988503,
    -0.6195260452435779
   ],
   "loss": 0.00782738230330704,
   "alpha_at_max": 0.31891871092574486,
   "tail": 1.9753086419753084e-42,
   "small": 1.7732249963930968e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -1.286240431644796,
    3.383744480904694,
    -1.0093447894620466,
    -2.1857643519983503,
    -1.116892165096365
   ],
   "loss": 0.0030783677532297826,
   "alpha_at_max": 0.2574660676702255,
   "tail": 1.9753086419753084e-42,
   "small": 1.1175357383264028e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5131305740272394,
    4.270438510569845,
    5.98941343795229,
    -0.6758835581906951,
    -0.49040746346490194,
    -0.627023072526257
   ],
   "loss": 0.003358249363593968,
   "alpha_at_max": 0.3404709009825972,
   "tail": 1.9753086419753084e-42,
   "small": 0.00020813112474926676,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6018852447313184,
    3.9999983779519446,
    4.125475541175145,
    -0.3968884060012836,
    -0.5911561291614127,
    -0.2481070778674661
   ],
   "loss": 0.011641086900282538,
   "alpha_at_max": 0.2823059294471278,
   "tail": 1.9753086419753084e-42,
   "small": 0.00047136871443487216,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.42636945778693314,
    5.999388579859259,
    5.677228391643894,
    -0.49304903464215166,
    -0.4463988167178261,
    -0.37632124938861256
   ],
   "loss": 0.032641758034534174,
   "alpha_at_max": 0.20129825030753246,
   "tail": 1.9753086419753084e-42,
   "small": 2.7320968223332187e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    3.9999752820807934,
    3.6321912723780563,
    -0.6746625631685093,
    -0.19132115782874115,
    -0.6270345127331131
   ],
   "loss": 0.006578017889467658,
   "alpha_at_max": 0.3002202622588383,
   "tail": 1.9753086419753084e-42,
   "small": 1.547964159298587e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    3.9998495915174317,
    -0.738798743360148,
    -0.21951555244219134,
    -0.6648753882658709,
    -0.7381138851971444
   ],
   "loss": 0.006306094606185919,
   "alpha_at_max": 0.33953144362317195,
   "tail": 0.006301538349138547,
   "small": 3.6806008243406296e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.6786108485901529,
    4.001515030994048,
    -0.7810368716386744,
    -0.4331573889975072,
    -0.938894169018357,
    -0.7785417253499971
   ],
   "loss": 0.003000553522598315,
   "alpha_at_max": 0.024870241358915877,
   "tail": 2.220446049250313e-16,
   "small": 0.000286792239892808,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.274346925278049,
    -0.740984504478491,
    -0.2734311667353657,
    -0.6724867285148753,
    -0.740233336360502
   ],
   "loss": 0.006379100729854814,
   "alpha_at_max": 0.33953144362317195,
   "tail": 6.106226635438361e-16,
   "small": 3.7465608702103026e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.6669461285687363,
    3.248201371361026,
    -0.7249896041799992,
    -0.3877250240085497,
    -0.8274757649908666,
    -0.7219811973302259
   ],
   "loss": 0.0032051423162613446,
   "alpha_at_max": 0.14801986371176049,
   "tail": 0.003201838875360352,
   "small": 0.00025950697464627304,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.193612516992272,
    -0.7240047059372248,
    -0.06320224958909737,
    -0.7104298517053864,
    -0.7238214655461667
   ],
   "loss": 0.006715312472886592,
   "alpha_at_max": 0.10234815071782688,
   "tail": 0.006712742145707384,
   "small": 3.5316911443095123e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.18928640194787147,
    -0.723948147501432,
    -0.12841674614934462,
    -0.7096968271850773,
    -0.72372633043697
   ],
   "loss": 0.006732916177307535,
   "alpha_at_max": 0.10234815071782688,
   "tail": 3.1086244689504383e-15,
   "small": 3.535874338878031e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.6743942607275212,
    -0.24135909528150334,
    -0.7435000009192732,
    -0.33145172412135926,
    -0.9158998566698674,
    -0.7422380625230254
   ],
   "loss": 0.003247521021370714,
   "alpha_at_max": 0.14750271017597594,
   "tail": 8.326672684688674e-16,
   "small": 0.00027726463463872975,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.7322820170071094,
    5.889233546927873,
    2.471040555370987,
    -0.5368244807438043,
    -0.7484811493032077,
    -0.2639938269264104
   ],
   "loss": 0.008389222700005416,
   "alpha_at_max": 0.22075980409750917,
   "tail": 0.008383073939025598,
   "small": 0.0004363993653793141,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    4.22049739568843,
    3.0380685292283305,
    -0.5890945915562509,
    -0.3247050012206437,
    -0.3621951984796762
   ],
   "loss": 0.010216371239510247,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.010207678210012172,
   "small": 1.6695917560705098e-06,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b3)^3 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "3": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    4.504092791499755,
    -0.2091771727565318,
    -0.5887231643922333,
    -0.3472131352738501,
    -0.40502911377224454
   ],
   "loss": 0.010218638327245566,
   "alpha_at_max": 0.3839193485531734,
   "tail": 0.010210130371967274,
   "small": 1.7605305494550194e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.42636945778693314,
    -0.4904995589400776,
    3.9950899246368694,
    -0.08398101174415593,
    -0.37229043423492897,
    -0.5232029279464334
   ],
   "loss": 0.001407189488126681,
   "alpha_at_max": 0.19599274702369565,
   "tail": 1.9753086419753084e-42,
   "small": 1.1018818681929332e-06,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.37701338592403977,
    -0.635145139312665,
    4.039235228812668,
    0.018200732223352764,
    -0.5797289362222497,
    -0.645251889257892
   ],
   "loss": 0.0009235974540179326,
   "alpha_at_max": 0.09049821224898204,
   "tail": 1.9753086419753084e-42,
   "small": 9.954892267316495e-05,
   "loss_type": "max"
  },
  {
   "form": "A",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.42636945778693314,
    -0.5034192942169728,
    4.010700233065549,
    -0.07884730118019377,
    -0.4013113568740431,
    -0.5314810298574906
   ],
   "loss": 0.001483140016545259,
   "alpha_at_max": 0.5242277420322738,
   "tail": 1.9753086419753084e-42,
   "small": 1.1557227571623585e-06,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large"
   ],
   "n": 5,
   "theta": [
    -0.5235901198409176,
    -0.36521560663556124,
    -0.30713004686232753,
    -0.5195533672130949,
    3.9999999998936833,
    -0.6061300351675567
   ],
   "loss": 0.00033889504318951325,
   "alpha_at_max": 0.17291791886954813,
   "tail": 1.9753086419753084e-42,
   "small": 3.80239657588044e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.19883297895564717,
    -0.2614804919450563,
    -0.4793599387990988,
    4.013898327578207,
    -0.5296895844746624
   ],
   "loss": 0.0007467801362032178,
   "alpha_at_max": 0.9597541528877527,
   "tail": 0.0007466428063152564,
   "small": 6.398241092497869e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.2045572586935136,
    -0.2700298628571516,
    -0.49172822920921283,
    3.9999999977955243,
    -0.5385885292923689
   ],
   "loss": 0.0007593124472375923,
   "alpha_at_max": 0.36034624430387135,
   "tail": 1.9753086419753084e-42,
   "small": 6.55156119133693e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.2214896067523069,
    -0.2969742033969343,
    -0.5053614061608596,
    4.1914903465609425,
    -0.5579507465380643
   ],
   "loss": 0.0008267673205353265,
   "alpha_at_max": 0.06416231129707262,
   "tail": 0.0008265888646538655,
   "small": 7.033328486283352e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.522286253716838,
    -0.37636449118496706,
    -0.3214109429781713,
    -0.5273378958266886,
    3.9999999956150196,
    -0.6177261053127119
   ],
   "loss": 0.00036238834149204813,
   "alpha_at_max": 0.17818863460281562,
   "tail": 0.0003616872006600991,
   "small": 4.030366729446122e-05,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one",
    "slope"
   ],
   "n": 3,
   "theta": [
    -0.5448917185872838,
    -0.23306209772308484,
    -0.3120436016501992,
    -0.5232385333039986,
    4.692074708239504,
    -0.5740543948645195
   ],
   "loss": 0.0008594044380103583,
   "alpha_at_max": 0.06419777849968618,
   "tail": 1.9753086419753084e-42,
   "small": 7.383212408118567e-07,
   "loss_type": "max"
  },
  {
   "form": "F1",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "large",
    "one"
   ],
   "n": 4,
   "theta": [
    -0.5215712539238282,
    -0.38309363978394495,
    -0.32922763335085437,
    -0.53612655707949,
    4.086340367062703,
    -0.6261906913242049
   ],
   "loss": 0.0003735938859119603,
   "alpha_at_max": 0.40648076570323816,
   "tail": 1.9753086419753084e-42,
   "small": 4.154557921831614e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "slope"
   ],
   "n": 5,
   "theta": [
    -0.5448917185872838,
    -0.2309742563587398,
    0.12171664867030696,
    -0.5484581074168133,
    3.999999996153659,
    -0.5814145208167059
   ],
   "loss": 0.0005251677568804958,
   "alpha_at_max": 0.28308704821538816,
   "tail": 0.0005244901855077089,
   "small": 7.293834853872028e-07,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one"
   ],
   "n": 5,
   "theta": [
    -0.5261908353753172,
    -0.39597970189775156,
    0.1855065426847105,
    -0.5898763541943806,
    3.9999999980730205,
    -0.6605293085287991
   ],
   "loss": 0.0002306009691369626,
   "alpha_at_max": 0.13206872951464238,
   "tail": 0.00023051261459061667,
   "small": 3.3138136199872825e-05,
   "loss_type": "max"
  },
  {
   "form": "F2",
   "kind": "rational",
   "ends": "set",
   "name": "[a/a1 + (a/a2)^2 + (a/a3)^3 + (a/a4)^4]/[1 + a/b1 + (a/b2)^2 + (a/a4)^4]",
   "spec": {
    "kind": "rational",
    "num": [
     1,
     2,
     3,
     4
    ],
    "den": {
     "1": "free",
     "2": "free"
    }
   },
   "fix": [
    "one",
    "slope"
   ],
   "n": 4,
   "theta": [
    -0.5448917185872838,
    -0.2503150184634202,
    0.08529047244093135,
    -0.5652129835637778,
    3.9999999944989337,
    -0.6000102344399262
   ],
   "loss": 0.0005782275131420711,
   "alpha_at_max": 0.05018339051638707,
   "tail": 0.0005780912420932927,
   "small": 7.915920050560743e-07,
   "loss_type": "max"
  }
 ]
}
